Ninety-Six Percent Correct: What an Evaluator's Agreement with Reality Guarantees About Decision Regret

Simulators, world models, translation metrics and language-model judges stand in for expensive real outcomes. Their agreement with those outcomes is usually reported as one correlation, and read as license to choose: SIMPLER's repository offers its simulator, validated by a correlation and a mean maximum rank violation (MMRV), as a source of metrics for checkpoint selection. We ask what that number guarantees about the decisions made with the evaluator: which policy to use on each task (routing), and which policy to deploy (deployment). A statistic's guarantee is the largest regret, the real success rate lost against the best choice, that any evaluator with the reported value could cause. First, with many policies a correlation is vacuous: with K policies, it guarantees anything only if 1-r^2 < 2.92/K. None of the 51 correlations printed in eleven robot-evaluation papers guarantees routing within five points of the best. The highest, .995, cannot rule out a loss of 14.4 points. In four larger audits, 766 of 798 correlations are vacuous. Second, the MMRV, which robot papers already report, has a guarantee linear in its value. On every published table we examine, its routing guarantee computed from that table is never looser than the correlation's. As an evaluator's Gaussian errors of size sigma shrink, the correlation's guarantee from its value falls like sigma, while the expected regret and the MMRV's expected guarantee are at most of order sigma^2. Third, no statistic that only compares policies within tasks can, from its value alone, certify which policy to deploy, even at its perfect value. An evaluator can order the policies correctly on every task and still deploy the worst one. Deployment also needs each policy's mean. We propose a validation card that lists what to publish, and release a library that turns a reported number into the regret it allows.

==> anc/README.md <==
# Ninety-Six Percent Correct: what an evaluator's agreement with reality guarantees about decision regret. Code and data

These ancillary files hold everything needed to recompute the paper's numbers, tables and figures
(`code/`). The LaTeX sources are the main files of this arXiv submission, and `paper/figures/` keeps
a copy of the three figures so that `regenerate.py` can compare its redrawn figures with them. Every analysis runs offline, on one CPU core, without a
robot, a GPU or network access, and every random simulation fixes its seed in its script.

Internal identifiers in the code and the keys of its output files use older names: *board* for
the outcome table, *certificate* or *exchange (rate)* for the guarantee, *shipping* for
deployment, *shortlist* for top-k screening and *pair* for a validation (one evaluator scored
against one outcome table).

## Install

Python 3.11 with the packages pinned in `code/requirements.txt` (the versions
`code/data/build_env.json` records):

```bash
python3.11 -m venv ../env && . ../env/bin/activate
cd code && python -m pip install -r requirements.txt
```

The figures use the Computer Modern fonts that ship with matplotlib, so no font needs to be
installed; the paper builds with TeX Live (`pdflatex`, `bibtex`). To use only the library, `pip install .` needs numpy alone;
`pip install .[scripts]` adds what the analysis scripts need.

## Use the library

```python
from evalceil.card import guarantee          # a published r, MMRV or within-task average, with K
from evalceil.table import guarantees        # every guarantee for a pair of published tables
```

`python -m evalceil.card --help` converts a printed statistic from the command line, and
`code/card.html` does the same offline in a browser. `code/extensions/separable/guarantee.py`
exposes `guarantee(stat, p, value)`, the exact guarantee of any statistic that splits over tasks,
from its per-option cost (App. A.2).

## Reproduce

From `code/`:

```bash
python -m pytest tests -q      # the library against enumeration and closed forms, about 10 minutes
python regenerate.py           # reruns every script and compares its output, about 1.5 hours
```

`regenerate.py` deletes the released outputs in a scratch copy, reruns every script in dependency
order and compares each output with the released one: exactly in the recorded environment, and to
a relative tolerance of 1e-12 elsewhere. It redraws the figures and compares them pixel by pixel
when the plotting environment is the recorded one. `--fast` skips the three slowest scripts.

To rebuild the paper, from the root of the arXiv source: `pdflatex main && bibtex main && pdflatex main && pdflatex main`.

## Where each result comes from

Scripts are under `code/sims/`, outputs under `code/data/`. Theorems and propositions are proved in
the appendices; the tests check their bounds by exact computation on small random tables.

| Result in the paper | Script | Output |
|---|---|---|
| Table 2 (the three bodies of evidence): counts from `census.json` (the reported statistics) and the audit outputs | `census.py`, `audits_summary.py` | `census.json`, `audits_summary.json` |
| Figure 1 (the worked example) | `fig_example.py`, from `extensions.py` | `paper/figures/fig_example.pdf`, `extensions.json` |
| Theorem 2 and Figure 2 (Gaussian errors) | `noise_scale.py` (imports `typical.py`), `fig_noise.py` | `noise_scale.json`, `paper/figures/fig_noise.pdf` |
| Figure 3 (the audits and the reported statistics) | `fig_audits.py` | `paper/figures/fig_audits.pdf` |
| Table 1, last column; Table 5 (correlation needed); thresholds and counts over the reported statistics | `needed.py` | `needed.json` |
| Table 3 (the eleven validations); Table 4, guarantee and realised columns; median factor in Sec. 4 | `margin_audit.py` | `margin_audit.json` |
| Table 4, columns $\Phi$ and $\Phi_0$ | `shipping.py` | `shipping.json` |
| Numerical checks of Theorem 1 (App. B.1) | `extensions.py` | `extensions.json` |
| App. C.1 (the corpus: files, trials, ties) and its provenance checks | `corpus_audit.py`, `margin_audit.py` | `corpus_summary.json` |
| Table 6 (the reported statistics), with one-task pricing of single-task rows | `census.py` | `census.json` |
| Table 7 (within-task averages), Proposition 6 | `within.py` | `within.json` |
| Table 8 and App. D (the four audits) | `wmt_audit.py`, `datadecide_audit.py`, `ppe_audit.py`, `nas_audit.py`, `audits_summary.py` | `*_audit.json`, `audits_summary.json` |
| App. D, within-task average and MQM/ESA split (exploratory); Figure 3, right | `within_tau.py` | `within_tau.json` |
| App. E.2, simultaneous confidence box over real trials and rollouts (exploratory) | `joint_box.py` | `joint_box.json` |
| Theorem 4 (the worst candidate subset) | `menus.py` | `menus.json` |
| App. E.1, resampling paragraph (an evaluator that knows the true rates) | `robustness.py` | `robustness.json` |
| App. E.1 (the hinge) | `anchor_capacity.py`, `anchor_depth.py` | `anchor_capacity.json`, `anchor_depth.json` |
| Table 4, column *saved*, and App. E.4 (hardware an evaluator saves with top-$k$ screening) | `savings.py` (imports `design.py`) | `savings.json`, `design.json` |
| App. A.2, the table on which the MMRV's instance bound is the looser | `extensions.py` (block `not_a_theorem`) | `extensions.json` |
| App. D.1, leaving one system out | `wmt_audit.py` (`left_out`) | `wmt_audit.json` (`summary.left_out`) |

## The registered audits

`code/CRITERIA_wmt.md`, `CRITERIA_datadecide.md`, `CRITERIA_ppe.md` and `CRITERIA_nas.md` fix
each audit's construction and hypotheses, before any evaluator score of its data was read
(App. D states the one case the criteria do not cover).

## Exploratory outputs not reported in the paper

Some scripts compute more than the paper reports. No result in the paper rests on these
outputs, and none is part of the four audits' registered hypotheses:

| Script | Not reported |
|---|---|
| `margin_audit.py` | checks P-M2 to P-M6; the bracket, waterfill, depth, ladder and random-board blocks |
| `anchor_capacity.py` | checks P-H1 and P-H2 |
| `anchor_depth.py` | checks P-D1 to P-D3 (P-D1, "no table reaches .99", fails: AutoEval reaches .997); the plug-in box |
| `robustness.py` | blocks `within_*`, `baseline`, `single_task`, `new_policy`, `heldout` |
| `extensions.py` | block `heterogeneous` (synthetic study) |
| `design.py` | bounds `tasks` and `slot` for new tasks and a new policy |

The functions of `evalceil/margins.py` that bracket a guarantee from per-task margins and ranges
serve only these outputs and their tests.

## Data, sources and licences

The code in `code/` (the library, the scripts, the tests and `card.html`) is released under the
MIT No Attribution licence, `code/LICENSE`: anyone may use, copy, modify and redistribute it,
without conditions. The data files below keep the terms of their sources, and `tmlr.sty`
and `tmlr.bst`, in the root of the arXiv source, are the journal's. Two sources state no licence (the WMT23 systems
repository and PPE's result data). From them the archive keeps only the derived numbers the
analyses read, never a prompt, an answer or a translation, so that the results can be checked;
any other use of those numbers should follow the source's own terms. `ppe_cells.csv` can be
rebuilt from the source with `ppe_audit.py --extract` instead of being taken from this archive.

Transcriptions of published tables (numbers only, with the paper and table named):

- `worldgym_v3_tab5_paired.csv`: WorldGym, Table 5 of arXiv:2506.00613v3.
- `simpler_google_robot.csv`, `simpler_widowx.csv`: SIMPLER, Tables IV and V of arXiv:2405.05941v1.
- `ctrlworld_table3.csv`: Ctrl-World, Table 3 of arXiv:2510.10125.
- `autoeval_bridge.csv`, `autoeval_simpler.csv`: AutoEval, Tables 1 to 3 of arXiv:2503.24278v2.
- `agentrewardbench_table6.csv`: AgentRewardBench, Table 6 of arXiv:2504.08942v2.
- `wmt23_general_mt.csv`: WMT23 general translation task, human scores from the findings paper's
  Table 6 and chrF from github.com/wmt-conference/wmt23-news-systems (no licence stated).
- `census_published.csv`: every result table behind the reported statistics, with the table or figure each value
  is read from (arXiv:2405.05941, 2505.19017, 2511.11520, 2512.10675, 2512.19562, 2604.22152,
  2606.13672, 2606.28276, 2607.01060, 2609.24778, 2610.36420).
- `simfoundry_tables_g1_g2.csv`: SimFoundry, Tables G.1 and G.2 of arXiv:2606.28276.

Extractions (numbers only, never a prompt, an answer or a translation), each rebuilt by its
script with `--extract`:

- `wmt_audit_cells.csv`: from the mt-metrics-eval archive of the WMT22 to WMT25 metrics tasks
  (Apache-2.0; no separate terms stated for the scores), by `wmt_audit.py`.
- `datadecide_cells.csv`: from the Hugging Face dataset `allenai/DataDecide-eval-results`
  (ODC-By), by `datadecide_audit.py`.
- `ppe_cells.csv`: from the Hugging Face dataset `lmarena-ai/ppe-result-data` (no licence
  stated), by `ppe_audit.py`.
- `nas201_cells.csv`: from NAS-Bench-Suite-Zero's file for NAS-Bench-201, linked from the
  `zerocost` branch of github.com/automl/NASLib (Apache-2.0; no separate licence for the file),
  by `nas_audit.py`.

Every other JSON file in `code/data/` is written by the script the table above names;
`build_env.json` records the environment the outputs were computed in.


==> anc/code/CRITERIA_datadecide.md <==
# Evaluation criteria (written before any accuracy was read): the DataDecide audit

Owner: `sims/datadecide_audit.py` (artifact `data/datadecide_audit.json`, input
`data/datadecide_cells.csv`).

## Status of this file

This file fixes the audit before any accuracy or other metric value of DataDecide (Magnusson
et al., 2025; Hugging Face dataset `allenai/DataDecide-eval-results`) was read. It is not
publicly time-stamped.


## The decision

A team that pretrains a language model chooses a pretraining corpus by training small models on
each candidate corpus and comparing them; DataDecide releases 25 corpora, each trained at 14 sizes
from 4M to 1B parameters on 3 seeds. The policies are the 25 corpora. The tasks are the ten
benchmarks of the OLMES suite: ARC-Challenge, ARC-Easy, BoolQ, CommonsenseQA, HellaSwag, MMLU,
OpenBookQA, PIQA, Social IQa and WinoGrande. The outcome of a corpus on a benchmark is the
accuracy of the 1B model trained on it. An evaluator is a smaller model size: its score of a corpus
on a benchmark is the accuracy of the model of that size trained on that corpus. There are 13
evaluators (4M, 6M, 8M, 10M, 14M, 16M, 20M, 60M, 90M, 150M, 300M, 530M, 750M), all scoring the same
outcome table.

## Construction

- The value of a cell is the field `primary_metric` of the metrics record, at the last training step
  recorded for that corpus, size and seed, averaged over the seeds recorded at that size. MMLU is
  the mean over its 57 subtasks of that value, each subtask at the same step and seed.
- Outcome cells are rounded to four decimal places; score cells are kept as the decimals the dataset
  prints, averaged exactly.
- A corpus, size or benchmark missing at the last step is reported, and the table is restricted to
  the complete rectangle; no other exclusion is made.
- Ties among an evaluator's top scores count against it.

## Fixed settings

Two tolerances: one point of accuracy, epsilon = .01, the primary one (differences between corpora
at 1B are of that order in the DataDecide paper), and the paper's five points, epsilon = .05.
Decisions: the per-task choice (one corpus per benchmark), shipping (the corpus with the best mean
over the ten benchmarks, each weighted equally) and a shortlist of two. Statistics: the pooled
Pearson correlation r; the MMRV; pairwise accuracy within benchmarks; for shipping, the
system-level Pearson correlation and the system-level pairwise accuracy of the corpus means, the
latter being the decision accuracy the DataDecide paper reports. Every guarantee is the exact one
on the table, as in the WMT audit (`evalceil/table.py`).

## Hypotheses

**D-H1 (the correlation alone guarantees nothing).** At K = 25, at least half of the 13 evaluators'
pooled correlations are at or below r_vac(25).

**D-H2 (the MMRV is tighter).** The MMRV's exact per-task guarantee is strictly below the pooled
correlation's for at least three quarters of the evaluators (at least 10 of 13), at epsilon-free
comparison.

**D-H3 (the MMRV orders the evaluators better).** Across the 13 evaluators, Kendall's tau-b between
minus the MMRV and minus the realised per-task regret exceeds the tau-b between r and minus that
regret.

**D-H4 (the decision accuracy does not certify one point).** No evaluator of 150M parameters or fewer
has a system-level pairwise accuracy whose exact shipping guarantee is at most epsilon = .01.

## What is not a hypothesis

All values at epsilon = .05, the shortlist, the realised regrets by size, and the comparison with
the WMT audit are reported without a prediction.


==> anc/code/CRITERIA_nas.md <==
# Evaluation criteria: the NAS audit on NAS-Bench-Suite-Zero (NAS-Bench-201)

Owner: `sims/nas_audit.py` (artifact `data/nas_audit.json`, input `data/nas201_cells.csv`).

## Status of this file

This file fixes the audit before any accuracy of the zero-cost proxy evaluations of
NAS-Bench-Suite-Zero for NAS-Bench-201 (Krishnakumar et al., 2022; file of the NASLib `zerocost`
branch's Google Drive link for NB201) was read. It is not publicly time-stamped.


## The decision

Neural architecture search with zero-cost proxies: a proxy scores each architecture without
training it, and the search trains the architectures the proxy ranks highest. The policies are the
architectures of NAS-Bench-201 present on all three datasets; the tasks are the three datasets
(CIFAR-10, CIFAR-100, ImageNet16-120); the outcome is the trained validation accuracy the file
records, as a fraction. Each proxy of the file is an evaluator. Decisions: the per-dataset choice,
shipping (one architecture for the three datasets, by the mean proxy score over datasets after
each dataset's scores are taken as printed), and shortlists of k = 10 and k = 100 architectures to
train.

## Construction

- Architectures present on all three datasets with a numeric validation accuracy and a numeric
  score for every proxy; any other is dropped and the count reported.
- Accuracies are read at four decimal places of a fraction; proxy scores as printed.
- Ties among a proxy's top scores count against it.

## Settings and computation

Tolerance epsilon = .01 (one point of accuracy) and .05. With about 15,000 policies the exact
programs run in floating point: every per-option cost is computed in double precision from sorted
prefix sums, and a guarantee is reported only if no choice's total cost lies within a relative
1e-9 of the budget; otherwise the pair is flagged as undecided and reported. Statistics: the
pooled Pearson correlation, the pooled and the within-dataset Spearman coefficient (the community's
statistic), the MMRV, pairwise accuracy within datasets, and for shortlists Precision@k (the share
of the true top k among the proxy's top k).

## Hypotheses

**N-H1 (vacuity at K of order 10^4).** From the statistic and K alone, no proxy's pooled Pearson or
pooled Spearman coefficient guarantees any per-dataset regret below one.

**N-H2 (nothing certified with the table).** With the table, no proxy's pooled correlation certifies
the per-dataset choice, or shipping, within one point.

**N-H3 (the realised regret is small).** The best proxy's realised per-dataset regret is below five
points, so the worst-case guarantee and the realised regret are far apart.

**N-H4 (Precision@100 does not order the proxies by regret better than Spearman).** Across the
proxies, Kendall's tau-b between Precision@100 and minus the realised shortlist-of-100 regret is
not larger than that between the pooled Spearman coefficient and the same regret.

## What is not a hypothesis

Every per-proxy value, the MMRV's and pairwise accuracy's guarantees, and the comparison with the
other audits.


==> anc/code/CRITERIA_ppe.md <==
# Evaluation criteria (written before any score was read): the reward-model audit on PPE

Owner: `sims/ppe_audit.py` (artifact `data/ppe_audit.json`, input `data/ppe_cells.csv`).

## Status of this file

This file fixes the audit before any correctness label or reward-model score of Preference Proxy
Evaluations (PPE; Frick et al., 2025; Hugging Face dataset `lmarena-ai/ppe-result-data`, file
`data.zip`) was read. It is not publicly time-stamped.


## The decision

Best-of-K sampling: a language model answers a question K = 32 times and a reward model picks the
answer it scores highest. This is the paper's per-task choice: the tasks are the questions, and the
policies are the 32 sampled answers of each question, indexed by their sample number. Only the
per-task choice is studied: the sample number carries no meaning across questions, so shipping and
shortlists are not decisions here.

## Construction

- Five tables, one per benchmark of PPE's best-of-K set: GPQA, IFEval, MATH, MBPP-Plus and
  MMLU-Pro (directories `*_best_of_k`).
- The tasks of a table are the (question_id, model_name) items, model_name being the language model
  that generated the 32 answers, that every evaluator file of the directory contains.
- The outcome of an answer is its entry in the field `scores`, PPE's verified correctness of the
  answer, as printed. A table any of whose outcomes lies outside [0, 1] is excluded and reported.
- The evaluators are every reward-model file of the directory (`*.json`), the length baseline
  NaiveVerbosityModel included; the score of answer k is the field `score_k`. The judge files
  (`*.jsonl`) are excluded: they compare sampled pairs only and do not score every answer.
- Ties among an evaluator's top scores count against it.

## Fixed settings

Tolerance epsilon = .05: a best-of-32 choice within five points of correctness of the best answer
for each question, on average. Statistics: the pooled Pearson correlation over all cells; the
MMRV; pairwise accuracy within questions with pairs of equal correctness left out, which is the
accuracy PPE reports for reward models on these sets. Every guarantee is exact on the table
(`evalceil/table.py`).

## Hypotheses

**R-H1 (vacuity at K = 32).** Every pooled correlation is at or below r_vac(32).

**R-H2 (the MMRV is tighter).** The MMRV's exact per-task guarantee is strictly below the pooled
correlation's on at least three quarters of the (benchmark, evaluator) pairs.

**R-H3 (the MMRV orders the reward models better).** The median over the five tables of Kendall's
tau-b between minus the MMRV and minus the realised per-task regret exceeds the median of the
tau-b between r and minus that regret.

**R-H4 (pairwise accuracy orders them better too).** The same with pairwise accuracy in place of the
MMRV.

**R-H5 (no five-point guarantee).** On no pair does any of the three statistics certify the per-task
choice within five points.

## What is not a hypothesis

The realised best-of-32 regrets, the comparison with picking a fixed sample, and every per-table
value are reported without a prediction.


==> anc/code/CRITERIA_wmt.md <==
# Evaluation criteria (written before any metric was scored on these tables): the WMT22 to WMT25 audit

Owner: `sims/wmt_audit.py` (artifact `data/wmt_audit.json`, input `data/wmt_audit_cells.csv`).

## Status of this file

This file fixes the audit before any metric score in the archive was read and before any
statistic, guarantee or regret was computed on any table below. It is not publicly time-stamped.


## Data

The archive `mt-metrics-eval-v2.tgz` distributed with google-research/mt-metrics-eval, read
from the copy whose SHA-256 is
`6708eec9aaa8a9deca5e370bdd0e23db4881aeca129f29d5281575eaa66c7e10`. Metadata (standard
reference, gold score, outlier systems, primary and baseline metrics) are those of
`mt_metrics_eval/meta_info.py` at commit `68a481aea1a787392d55af8f76ac8ef40c5f4664`.

## Population

Every language pair of WMT22, WMT23, WMT24 and WMT25 whose standard gold score in
`meta_info.py` is MQM or ESA, at the domain level. That is eleven MQM tables (WMT22 en-de,
en-ru, zh-en; WMT23 en-de, he-en, zh-en; WMT24 en-de, en-es, ja-zh; WMT25 en-ko, ja-zh) and
twenty-two ESA tables (WMT24 cs-uk, en-cs, en-hi, en-is, en-ja, en-ru, en-uk, en-zh; WMT25
cs-de, cs-uk, en-ar, en-bho, en-zh, en-cs, en-et, en-is, en-it, en-ja, en-mas, en-ru, en-sr,
en-uk). DA, DA+SQM and Appraise tables are excluded because their scores are standardised per
annotator and are not on a bounded scale shared by all cells. No table is excluded for any
other reason. A table enters the predictive test (H4) only if at least eight metrics score it.

## Construction of each table

- **Policies**: every translator with a human score in the gold file, except the standard
  reference and the systems `meta_info.py` lists as outliers. Other human translations stay,
  as in the shared task's own meta-evaluation.
- **Tasks**: the domains of the `.docs` file, without the canary domain. A segment is kept when
  every policy has a gold score on it. A domain with no kept segment is dropped.
- **Outcome of a translation**: MQM error score m gives max{0, 1 + m/25} (m is printed as a
  negative number; 25 is the weight of a non-translation). An ESA score s in
  [0, 100] gives s/100. A cell is the mean outcome over the domain's kept segments, rounded to
  four decimal places.
- **Evaluators**: each metric in the union of the primary and baseline metrics of
  `meta_info.py` for that year, read from `<metric>-<standard reference>.seg.score` if that
  file exists and from `<metric>-src.seg.score` otherwise. A metric enters a table only if it
  gives a number for every kept (policy, segment). Its cell is the mean of its segment scores
  over the same segments; higher is better, the archive's convention.
- Ties among an evaluator's top scores count against it, as everywhere in the paper.

## Fixed settings

Tolerance epsilon = .05 on the outcome scale (five MQM-derived or ESA points). Decisions: the
per-task choice (one translator per domain), shipping (the translator with the highest mean
score over domains, each domain weighted equally) and a shortlist of two. Statistics: the
pooled Pearson correlation r over all cells; the MMRV; pairwise accuracy within each domain,
ties in the outcome table left out (Kocmi et al., 2021); and, for shipping, the system-level
Pearson correlation and the system-level pairwise accuracy of the policy means, the
statistics the metrics shared task reports at the system level. Every guarantee is the exact
one on the table (Eq. 3, Prop. 4 and Prop. 5 of the paper), and the table-free
guarantee is the closed form of Theorem 1 at the table's K. Bootstrap: 10000 resamples of the
tables, seed 20261115.

## Hypotheses

Each is stated with the threshold that decides it. A hypothesis that fails is reported as a
failure, in the same terms.

**W-H1 (the correlation alone certifies no per-task choice).** (a) On no pair does the
table-free guarantee of the pooled correlation at the table's K reach epsilon for the per-task
choice. (b) On at least half of the pairs the pooled correlation is at or below r_vac(K), so
that from the statistic alone it guarantees nothing.

**W-H2 (rank statistics are tighter for the per-task choice).** With the table, (a) the
MMRV's exact guarantee is strictly below the pooled correlation's on at least three quarters of
the pairs, and (b) so is the guarantee of pairwise accuracy within domains.

**W-H3 (fine decisions are rarely certified).** (a) The pooled correlation's exact guarantee
for the per-task choice is at most epsilon on at most a tenth of the pairs. (b) On at least half
of the tables, Phi(p) of Theorem 3 exceeds epsilon, so that no statistic of the within-domain
orders, at any value, certifies shipping there.

**W-H4 (the statistic does not order the evaluators by their regret).** On each table entering
the test, compute Kendall's tau-b, across its metrics, between a statistic (oriented so that
larger is better: r, minus the MMRV, pairwise accuracy) and minus the realised per-task regret.
(a) The median over tables of tau-b for the pooled correlation is at most .3. (b) The median for
the MMRV exceeds the median for the pooled correlation. The same medians are reported for
shipping with the system-level statistics, without a prediction.

**W-H5 (the correlation's guarantee overstates the most).** Over the pairs whose realised
per-task regret is positive, the median ratio of the exact guarantee to the realised regret is
larger for the pooled correlation than for the MMRV.

**W-H6 (guarantees transfer to the next year; realised regrets do not).** For every metric
whose name appears in two consecutive years on the same language pair (en-de 2022 to 2023 and
2023 to 2024, zh-en 2022 to 2023, ja-zh 2024 to 2025, and the ESA pairs of 2024 that 2025
repeats), the year-t exact per-task guarantee of (a) the pooled correlation and (b) the MMRV is
at least the year-(t+1) realised per-task regret in at least 95% of cases, while (c) the year-t
realised per-task regret is at least the year-(t+1) one in at most 75% of cases. Language pairs
are matched on their two-letter codes (WMT25's ja-zh_CN is WMT24's ja-zh).

## What is not a hypothesis

The counts of certified shipping and shortlist decisions, a leave-one-translator-out check
on every table, and every per-table value are reported without a
prediction.


==> anc/code/LICENSE <==
MIT No Attribution

Copyright 2026 Anonymous authors

Permission is hereby granted, free of charge, to any person obtaining a copy of this
software and associated documentation files (the "Software"), to deal in the Software
without restriction, including without limitation the rights to use, copy, modify,
merge, publish, distribute, sublicense, and/or sell copies of the Software, and to
permit persons to whom the Software is furnished to do so.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED,
INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A
PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT
HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE
SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/code/card.html <==
<!doctype html>
<html lang="en">
<head>
<meta charset="utf-8">
<meta name="viewport" content="width=device-width, initial-scale=1">
<title>Validation card calculator</title>
<style>
  :root { --ink: #1a1a1a; --mute: #666; --rule: #ddd; --bg: #fff; }
  @media (prefers-color-scheme: dark) { :root { --ink: #eee; --mute: #aaa; --rule: #444; --bg: #161616; } }
  body { font: 15px/1.5 Georgia, serif; color: var(--ink); background: var(--bg); max-width: 40rem; margin: 2rem auto; padding: 0 16px; }
  h1 { font-size: 1.3rem; }
  label { display: block; margin-top: .6rem; }
  input { font: inherit; width: 8rem; }
  #out p { margin: .5rem 0; border-top: 1px solid var(--rule); padding-top: .5rem; }
  .note { color: var(--mute); font-size: .9rem; }
</style>
</head>
<body>
<h1>What a printed validation summary guarantees</h1>
<p class="note">Enter what a paper prints beside its evaluator. Nothing else is needed: the
guarantees hold over every outcome table with K policies (Theorem 1 of the paper). The formulas are those
of <code>evalceil/card.py</code>; this page runs offline.</p>
<label>Number of policies K <input id="K" type="number" min="2" value="5"></label>
<label>Pearson correlation r <input id="r" type="number" step="any" value="0.95"></label>
<label><input id="w" type="checkbox"> r is an average of correlations computed within each task (as SIMPLER and AutoEval print it)</label>
<label>MMRV v <input id="v" type="number" step="any" value="0.03"></label>
<label><input id="u" type="checkbox"> the evaluator's top policy is unique on every task</label>
<label>Tolerance on per-task regret <input id="e" type="number" step="any" value="0.05"></label>
<label>Level for a claim about a new policy <input id="a" type="number" step="any" value="0.05"></label>
<label>Top-k screen to test on hardware, k <input id="k" type="number" min="2" value="2"></label>
<label>Number of tasks T (optional) <input id="T" type="number" min="1" step="1"></label>
<label>Part of the tolerance left for the hardware test <input id="et" type="number" step="any" value="0.05"></label>
<label>Error probability of the hardware test <input id="dl" type="number" step="any" value="0.05"></label>
<div id="out"></div>
<script>
function beta(K, rho) { return (K*rho/2) / (rho + Math.sqrt(rho*rho + (1-2*rho)*K*rho/2)); }
function upper(K, rho) { return rho <= .5 ? Math.min(1, beta(K, rho)) : Math.min(1, K*rho/2); }
function lower(K, rho) { const s = Math.sqrt(K*rho/2), r = Math.sqrt(1-rho); return Math.min(1, 2*s/(2*r+s)); }
function rvac(K) { const rho1 = 1/(2*Math.pow(Math.sqrt(2*K-1)-Math.sqrt(K-1), 2)); return Math.sqrt(1-rho1); }
function price(r, K) {
  if (r <= 0 || (K >= 3 && r <= rvac(K))) return [1, 1];
  const rho = 1 - r*r;
  if (rho <= 0) return [0, 0];
  const up = upper(K, rho);
  if (K === 2 || (K === 3 && rho <= .25)) return [up, up];
  if (K === 3) return [Math.min(upper(3, .25), up), up];
  return [Math.min(lower(K, rho), up), up];
}
function withinPrice(r, K) {
  if (K === 2) { const v = Math.min(1, (1 - r)/2); return [v, v]; }
  const sig = Math.floor(K/2)*Math.ceil(K/2)/K, up = Math.min(1, Math.sqrt(2*sig*(1 - Math.pow(Math.max(r, 0), 2))));
  const ok = l => { let best = 0; for (let j = 0; j <= K-3; j++) { const col = [1, 1-l].concat(Array(j).fill(1-l/2), Array(K-2-j).fill(0));
    const mu = col.reduce((a, b) => a + b, 0)/K; best = Math.max(best, col.reduce((a, x) => a + (x-mu)*(x-mu), 0)); }
    return l*l/2 <= (1 - r*r)*best; };
  if (r <= 0 || ok(1)) return [1, up];
  let lo = 0, hi = 1; for (let i = 0; i < 60; i++) { const m = (lo+hi)/2; if (ok(m)) lo = m; else hi = m; }
  return [lo, up];
}
function root(f) { let lo = 1e-15, hi = .5; if (f(hi) < 0) { lo = hi; hi = 1 - 1e-15; } for (let i = 0; i < 200; i++) { const m = (lo+hi)/2; if (f(m) < 0) lo = m; else hi = m; } return (lo+hi)/2; }
function f3(x) { return x.toFixed(3).replace(/^0\./, '.'); }
function update() {
  const K = parseInt(document.getElementById('K').value, 10), r = parseFloat(document.getElementById('r').value),
        v = parseFloat(document.getElementById('v').value), u = document.getElementById('u').checked,
        w = document.getElementById('w').checked, k = parseInt(document.getElementById('k').value, 10),
        et = parseFloat(document.getElementById('et').value), dl = parseFloat(document.getElementById('dl').value),
        e = parseFloat(document.getElementById('e').value), a = parseFloat(document.getElementById('a').value),
        T = parseInt(document.getElementById('T').value, 10);
  const out = [];
  if (!(K >= 2)) { document.getElementById('out').innerHTML = '<p>K must be at least 2.</p>'; return; }
  if (!isNaN(r) && w) {
    const [lo, up] = withinPrice(r, K);
    out.push(`<p>An average of ${r} over within-task correlations leaves a per-task regret of at most <b>${f3(up)}</b>` +
             (lo < up ? `, and some outcome table reaches ${f3(lo)}` : '') + ` (Prop. 6). It certifies nothing for deployment ` +
             `or for top-k screening (Prop. 6(iii)): rescaling one task's scores keeps every within-task correlation and reorders the policy means.</p>`);
  } else if (!isNaN(r)) {
    const [lo, up] = price(r, K);
    out.push(`<p>A correlation of ${r} leaves a per-task regret of at most <b>${f3(up)}</b>` +
             (lo < up ? `, and some outcome table reaches ${f3(lo)}` : '') + '.</p>');
    if (r > 0 && r < 1) {
      let most = 2; while (most < 1e7 && rvac(most + 1) < r) most++;
      out.push(`<p>Whatever the outcome table, a correlation of ${r} guarantees anything about routing ` +
               `only with at most <b>${most}</b> policies (Theorem 5(iv) and (v)).</p>`);
    }
  }
  if (!isNaN(v)) out.push(`<p>The worst per-task regret compatible with an MMRV of ${v} is exactly <b>${f3(Math.min(1, (u ? K/2 : K)*v))}</b>.</p>`);
  if (e > 0 && w) {
    const sig = Math.floor(K/2)*Math.ceil(K/2)/K, need = K === 2 ? 1 - 2*e : Math.sqrt(Math.max(0, 1 - e*e/(2*sig)));
    out.push(`<p>An average of within-task correlations certifies ${e} once it reaches ${(Math.ceil(need*1e5)/1e5).toFixed(5)} (closed form; the exact value is at most this).</p>`);
  }
  if (e > 0) {
    const vmax = e/(u ? K/2 : K), suf = Math.sqrt(1 - root(rho => upper(K, rho) - e)),
          nec = K >= 4 ? Math.sqrt(1 - root(rho => lower(K, rho) - e)) : suf;
    out.push(`<p>To guarantee ${e} with no outcome table: an MMRV of at most ${vmax.toFixed(4)}, or a correlation of at least ` +
             `${(Math.floor(nec*1e5)/1e5).toFixed(5)} (necessary); ${(Math.ceil(suf*1e5)/1e5).toFixed(5)} suffices.</p>`);
  }
  if (a > 0 && a < 1) out.push(`<p>A claim about a new policy at level ${a} needs at least <b>${Math.ceil(1/a - 1 - 1e-12)}</b> validated policies (Theorem 9); this outcome table has ${K}.</p>`);
  if (k >= 2 && et > 0 && dl > 0 && dl < 1) {
    const n0 = Math.ceil(Math.log((k-1)/dl)/(et*et) - 1e-9), n = T >= 1 ? Math.ceil(n0/T)*T : n0;
    const spread = T >= 1 ? `${n/T} on each of the ${T} tasks` : 'rounded up to a multiple of the number of tasks and spread evenly over them';
    out.push(`<p>Testing a top-${k} screen on hardware: <b>${n}</b> trials per policy (${spread}) ` +
             `put the deployed policy within ${et} of the best screened-in policy with probability at least ${1-dl} (Lemma 4). ` +
             `Certify the screen itself at the rest of the tolerance.</p>`);
  }
  document.getElementById('out').innerHTML = out.join('');
}
document.querySelectorAll('input').forEach(i => i.addEventListener('input', update));
update();
</script>
</body>
</html>


==> anc/code/data/agentrewardbench_table6.csv <==
task,policy,real,judge,rule
AssistantBench,Claude 3.7 S.,0.111,0.111,0.008
AssistantBench,GPT-4o,0.148,0.148,0.037
AssistantBench,Llama 3.3,0.037,0.074,0.053
AssistantBench,Qwen2.5-VL,0.000,0.000,0.022
WebArena,Claude 3.7 S.,0.551,0.641,0.308
WebArena,GPT-4o,0.423,0.500,0.256
WebArena,Llama 3.3,0.224,0.276,0.184
WebArena,Qwen2.5-VL,0.333,0.526,0.295
WorkArena,Claude 3.7 S.,0.688,0.688,0.500
WorkArena,GPT-4o,0.500,0.562,0.500
WorkArena,Llama 3.3,0.562,0.500,0.562
WorkArena,Qwen2.5-VL,0.562,0.562,0.562
WorkArena++,Claude 3.7 S.,0.184,0.207,0.081
WorkArena++,GPT-4o,0.184,0.115,0.046
WorkArena++,Llama 3.3,0.092,0.058,0.035
WorkArena++,Qwen2.5-VL,0.138,0.149,0.115


==> anc/code/data/anchor_capacity.json <==
{
  "adverse": [
    {
      "id": "hinge-scope",
      "text": "The radius is an assumption stated about the outcome table, not an estimate."
    }
  ],
  "board_margins": {
    "per_grid": {
      "AgentReward_judge": {
        "active_tasks_at_radius": 2,
        "mean_margin": 0.0727,
        "tasks": 4
      },
      "AutoEval": {
        "active_tasks_at_radius": 3,
        "mean_margin": 0.364,
        "tasks": 5
      },
      "AutoEval_SIMPLER": {
        "active_tasks_at_radius": 2,
        "mean_margin": 0.445,
        "tasks": 4
      },
      "CtrlWorld_instruction": {
        "active_tasks_at_radius": 2,
        "mean_margin": 0.2714,
        "tasks": 7
      },
      "CtrlWorld_success": {
        "active_tasks_at_radius": 2,
        "mean_margin": 0.2643,
        "tasks": 7
      },
      "SIMPLER_VM": {
        "active_tasks_at_radius": 3,
        "mean_margin": 0.1022,
        "tasks": 4
      },
      "SIMPLER_WidowX": {
        "active_tasks_at_radius": 3,
        "mean_margin": 0.144,
        "tasks": 4
      },
      "WMT23": {
        "active_tasks_at_radius": 8,
        "mean_margin": 0.0099,
        "tasks": 8
      },
      "WorldGym": {
        "active_tasks_at_radius": 9,
        "mean_margin": 0.4647,
        "tasks": 17
      }
    }
  },
  "checks": {
    "P-H1": {
      "boxes": 160,
      "configurations": 32
    }
  },
  "epsilon": ".05",
  "rows": {
    "AgentReward_judge": {
      "radius": {
        "exact_radius": "237/4000"
      }
    },
    "AutoEval": {
      "radius": {
        "exact_radius": "43/500"
      }
    },
    "AutoEval_SIMPLER": {
      "radius": {
        "exact_radius": "17/150"
      }
    },
    "CtrlWorld_instruction": {
      "radius": {
        "exact_radius": "7/80"
      }
    },
    "CtrlWorld_success": {
      "radius": {
        "exact_radius": "1/10"
      }
    },
    "SIMPLER_VM": {
      "radius": {
        "exact_radius": "129/2000"
      }
    },
    "SIMPLER_WidowX": {
      "radius": {
        "exact_radius": "12/125"
      }
    },
    "WMT23": {
      "radius": {
        "exact_radius": "479/16000"
      }
    },
    "WorldGym": {
      "radius": {
        "exact_radius": "73/360"
      }
    }
  }
}

==> anc/code/data/anchor_depth.json <==
{
  "adverse": [
    {
      "id": "depth-scope",
      "text": "Our sampling simulations treat the printed rates as true and every trial as independent, the most favourable numbers the designs permit."
    },
    {
      "id": "depth-planned",
      "text": "In SIMPLER's Google Robot file the completed trial counts do not everywhere match the planned ones; we use the planned counts, the larger."
    },
    {
      "id": "depth-box",
      "text": "Here the box is all outcome tables whose every cell lies in its exact binomial interval at its trial count; a plug-in standard error would give radius zero to the thirty-two cells reporting no successes or no failures."
    },
    {
      "id": "P-D1",
      "text": "The second expected that no benchmark, resampled at its published trials per cell, would keep the per-task choice within five points with probability $.99$; AutoEval does"
    }
  ],
  "box_comparison": {
    "boards_changing_status": [
      "SIMPLER_WidowX"
    ],
    "cells": 117,
    "certifiability_changes": [
      {
        "board": "SIMPLER_WidowX",
        "certifiable_under_exact": false,
        "certifiable_under_plugin": true,
        "exact_hinge": 0.065127,
        "exact_level": 0.68,
        "plugin_hinge": 0.028212,
        "plugin_multiple": 1
      }
    ],
    "degenerate_cells": 32,
    "note": "a plug-in standard error is identically zero at a printed rate of nought or one, so the pre-specified box treats those cells as known exactly and the exact binomial interval does not; the paper reports the exact box for that reason",
    "pairs": [
      {
        "exact_level": 0.68,
        "plugin_multiple": 1
      },
      {
        "exact_level": 0.95,
        "plugin_multiple": 2
      }
    ]
  },
  "checks": {
    "P-D1": {
      "grids": 4,
      "grids_reaching_99": 1,
      "tolerance": 0.05
    }
  },
  "corpus_tasks": 30,
  "counting": {
    "boards": {
      "AutoEval": {
        "assignments": 1,
        "cells": 0,
        "levels": {
          "0.68": {
            "certifying": 1,
            "greatest": 0.02362,
            "least": 0.02362
          },
          "0.95": {
            "certifying": 0,
            "greatest": 0.079768,
            "least": 0.079768
          }
        }
      },
      "SIMPLER_Google": {
        "assignments": 1,
        "cells": 0,
        "levels": {
          "0.68": {
            "certifying": 1,
            "greatest": 0.036568,
            "least": 0.036568
          },
          "0.95": {
            "certifying": 0,
            "greatest": 0.144495,
            "least": 0.144495
          }
        }
      },
      "SIMPLER_WidowX": {
        "assignments": 4,
        "cells": 2,
        "levels": {
          "0.68": {
            "certifying": 1,
            "greatest": 0.065127,
            "least": 0.04861
          },
          "0.95": {
            "certifying": 0,
            "greatest": 0.216574,
            "least": 0.196566
          }
        }
      },
      "WorldGym": {
        "assignments": 8192,
        "cells": 13,
        "levels": {
          "0.68": {
            "certifying": 5232,
            "greatest": 0.065234,
            "least": 0.038233
          },
          "0.95": {
            "certifying": 0,
            "greatest": 0.242068,
            "least": 0.192428
          }
        }
      }
    }
  },
  "excluded_sub_board": {
    "decision_safe_exact_digits": "0.992689336674",
    "hinge": {
      "0.68": 0.005509,
      "0.95": 0.048067
    }
  },
  "hinge": {
    "by_level": {
      "0.68": {
        "AutoEval": 0.02362,
        "SIMPLER_Google": 0.036568,
        "SIMPLER_WidowX": 0.065127,
        "WorldGym": 0.04372
      },
      "0.95": {
        "AutoEval": 0.079768,
        "SIMPLER_Google": 0.144495,
        "SIMPLER_WidowX": 0.216574,
        "WorldGym": 0.209002
      }
    },
    "levels": [
      "0.68",
      "0.95"
    ],
    "tolerance": 0.05
  },
  "reps": 100000,
  "resolved_tasks": 13,
  "rows": {
    "AutoEval": {
      "decision_safe_exact": 0.996711,
      "depth_for_99": 38,
      "depth_for_99_simulated": 38,
      "depth_ratio_max": 0.76,
      "depth_ratio_min": 0.76,
      "plugin_box": {
        "1": {
          "certifiable": true,
          "hinge": 0.015393,
          "mean_half_width": 0.025947,
          "zero_radius_cells": 13
        },
        "2": {
          "certifiable": false,
          "hinge": 0.067833,
          "mean_half_width": 0.050487,
          "zero_radius_cells": 13
        }
      },
      "sampling_box": {
        "0.68": {
          "certifiable": true,
          "hinge": 0.02362,
          "mean_half_width": 0.039148
        },
        "0.95": {
          "certifiable": false,
          "hinge": 0.079768,
          "mean_half_width": 0.071529
        }
      },
      "tasks": 5,
      "unresolved_tasks": 3
    },
    "SIMPLER_Google": {
      "decision_safe_exact": 0.909294,
      "depth_for_99": 72,
      "depth_for_99_simulated": 73,
      "depth_ratio_max": 2.6666666666666665,
      "depth_ratio_min": 0.96,
      "plugin_box": {
        "1": {
          "certifiable": true,
          "hinge": 0.02445,
          "mean_half_width": 0.048547,
          "zero_radius_cells": 3
        },
        "2": {
          "certifiable": false,
          "hinge": 0.124788,
          "mean_half_width": 0.096195,
          "zero_radius_cells": 3
        }
      },
      "sampling_box": {
        "0.68": {
          "certifiable": true,
          "hinge": 0.036568,
          "mean_half_width": 0.059951
        },
        "0.95": {
          "certifiable": false,
          "hinge": 0.144495,
          "mean_half_width": 0.10851
        }
      },
      "tasks": 4,
      "unresolved_tasks": 4
    },
    "SIMPLER_WidowX": {
      "decision_safe_exact": 0.927737,
      "depth_for_99": 48,
      "depth_for_99_simulated": 48,
      "depth_ratio_max": 2.0,
      "depth_ratio_min": 2.0,
      "plugin_box": {
        "1": {
          "certifiable": true,
          "hinge": 0.028212,
          "mean_half_width": 0.049708,
          "zero_radius_cells": 5
        },
        "2": {
          "certifiable": false,
          "hinge": 0.151742,
          "mean_half_width": 0.097763,
          "zero_radius_cells": 5
        }
      },
      "sampling_box": {
        "0.68": {
          "certifiable": false,
          "hinge": 0.065127,
          "mean_half_width": 0.075772
        },
        "0.95": {
          "certifiable": false,
          "hinge": 0.216574,
          "mean_half_width": 0.134573
        }
      },
      "tasks": 4,
      "unresolved_tasks": 4
    },
    "WorldGym": {
      "decision_safe_exact": 0.968852,
      "depth_for_99": 13,
      "depth_for_99_simulated": 13,
      "depth_ratio_max": 1.3,
      "depth_ratio_min": 1.3,
      "plugin_box": {
        "1": {
          "certifiable": true,
          "hinge": 0.015579,
          "mean_half_width": 0.097585,
          "zero_radius_cells": 11
        },
        "2": {
          "certifiable": false,
          "hinge": 0.124325,
          "mean_half_width": 0.180032,
          "zero_radius_cells": 11
        }
      },
      "sampling_box": {
        "0.68": {
          "certifiable": true,
          "hinge": 0.04372,
          "mean_half_width": 0.144887
        },
        "0.95": {
          "certifiable": false,
          "hinge": 0.209002,
          "mean_half_width": 0.237844
        }
      },
      "tasks": 17,
      "unresolved_tasks": 6
    }
  },
  "target": 0.99,
  "widowx_denominator": {
    "cells": 12,
    "clearance_below_tolerance": 0.000278,
    "decision_safe_exact": {
      "deeper_task": 0.937572,
      "published": 0.927737
    },
    "hinge": {
      "deeper_task": {
        "0.68": 0.049722,
        "0.95": 0.197127
      },
      "published": {
        "0.68": 0.065127,
        "0.95": 0.216574
      }
    },
    "level_above_which_the_change_vanishes": 0.680879,
    "published_depth": 24,
    "reconciling_denominator": 30
  }
}

==> anc/code/data/audits_summary.json <==
{
 "failed": 6,
 "held": 19,
 "held_by_audit": {
  "datadecide": 4,
  "nas": 3,
  "ppe": 4,
  "wmt": 8
 },
 "mmrv_looser": 0,
 "mmrv_tighter": 655,
 "pairs": 798,
 "parts": 25,
 "sources": 4,
 "tables": 39,
 "vacuous": 766
}


==> anc/code/data/autoeval_bridge.csv <==
task,policy,n_planned,real_successes,proxy_successes,real,proxy
Open Drawer,OpenVLA,50,40,40,0.800,0.800
Open Drawer,Open pi0,50,24,29,0.480,0.580
Open Drawer,Octo,50,0,1,0.000,0.020
Open Drawer,SuSIE-LL,50,0,0,0.000,0.000
Open Drawer,SuSIE,50,2,1,0.040,0.020
Open Drawer,MiniVLA,50,32,33,0.640,0.660
Close Drawer,OpenVLA,50,46,46,0.920,0.920
Close Drawer,Open pi0,50,45,46,0.900,0.920
Close Drawer,Octo,50,0,5,0.000,0.100
Close Drawer,SuSIE-LL,50,0,1,0.000,0.020
Close Drawer,SuSIE,50,13,18,0.260,0.360
Close Drawer,MiniVLA,50,49,49,0.980,0.980
To Basket,OpenVLA,50,1,1,0.020,0.020
To Basket,Open pi0,50,7,7,0.140,0.140
To Basket,Octo,50,0,0,0.000,0.000
To Basket,SuSIE-LL,50,0,0,0.000,0.000
To Basket,SuSIE,50,0,0,0.000,0.000
To Basket,MiniVLA,50,38,38,0.760,0.760
To Sink,OpenVLA,50,0,0,0.000,0.000
To Sink,Open pi0,50,47,47,0.940,0.940
To Sink,Octo,50,0,0,0.000,0.000
To Sink,SuSIE-LL,50,0,0,0.000,0.000
To Sink,SuSIE,50,0,0,0.000,0.000
To Sink,MiniVLA,50,0,0,0.000,0.000
Fold Cloth,OpenVLA,50,12,13,0.240,0.260
Fold Cloth,Open pi0,50,3,12,0.060,0.240
Fold Cloth,Octo,50,2,4,0.040,0.080
Fold Cloth,SuSIE-LL,50,0,0,0.000,0.000
Fold Cloth,SuSIE,50,10,9,0.200,0.180
Fold Cloth,MiniVLA,50,8,8,0.160,0.160


==> anc/code/data/autoeval_simpler.csv <==
task,policy,n_planned,real_successes,proxy_successes,real,proxy
Open Drawer,OpenVLA,50,40,32,0.800,0.640
Open Drawer,Open pi0,50,24,34,0.480,0.680
Open Drawer,Octo,50,0,3,0.000,0.060
Open Drawer,SuSIE-LL,50,0,1,0.000,0.020
Open Drawer,SuSIE,50,2,0,0.040,0.000
Open Drawer,MiniVLA,50,32,30,0.640,0.600
Close Drawer,OpenVLA,50,46,2,0.920,0.040
Close Drawer,Open pi0,50,45,24,0.900,0.480
Close Drawer,Octo,50,0,0,0.000,0.000
Close Drawer,SuSIE-LL,50,0,0,0.000,0.000
Close Drawer,SuSIE,50,13,41,0.260,0.820
Close Drawer,MiniVLA,50,49,23,0.980,0.460
To Basket,OpenVLA,50,1,1,0.020,0.020
To Basket,Open pi0,50,7,45,0.140,0.900
To Basket,Octo,50,0,6,0.000,0.120
To Basket,SuSIE-LL,50,0,0,0.000,0.000
To Basket,SuSIE,50,0,7,0.000,0.140
To Basket,MiniVLA,50,38,10,0.760,0.200
To Sink,OpenVLA,50,0,0,0.000,0.000
To Sink,Open pi0,50,47,6,0.940,0.120
To Sink,Octo,50,0,3,0.000,0.060
To Sink,SuSIE-LL,50,0,0,0.000,0.000
To Sink,SuSIE,50,0,0,0.000,0.000
To Sink,MiniVLA,50,0,2,0.000,0.040


==> anc/code/data/build_env.json <==
{
 "TeX Live": "2023/Debian",
 "fonttools": "4.62.1",
 "matplotlib": "3.10.9",
 "numpy": "2.4.4",
 "pandas": "3.0.2",
 "pillow": "12.2.0",
 "pytest": "9.1.1",
 "python": "3.11.15",
 "scipy": "1.17.1"
}


==> anc/code/data/census.json <==
{
 "rows": {
  "2405.05941 | SIMPLER variant aggregation | Google Robot drawer": {
   "arxiv": "2405.05941",
   "correlation_lower": 1.0,
   "correlation_upper": 1.0,
   "evaluator": "SIMPLER variant aggregation",
   "location": "Table I",
   "mmrv": ".235",
   "mmrv_any": 1.0,
   "mmrv_unique": 0.705,
   "mmrv_value": 0.235,
   "one_task_lower": 1.0,
   "pearson": ".486",
   "pearson_value": 0.486,
   "policies": "6",
   "policies_value": 6,
   "printed_lower": 1.0,
   "printed_mmrv_any": 1.0,
   "printed_mmrv_unique": 0.705,
   "printed_one_task_lower": 1.0,
   "printed_upper": 1.0,
   "setting": "Google Robot drawer",
   "single_task": true,
   "source": "SIMPLER",
   "vacuous": true
  },
  "2405.05941 | SIMPLER variant aggregation | Google Robot move near": {
   "arxiv": "2405.05941",
   "correlation_lower": 0.6214978508831314,
   "correlation_upper": 0.7478463226450878,
   "evaluator": "SIMPLER variant aggregation",
   "location": "Table I",
   "mmrv": ".111",
   "mmrv_any": 0.666,
   "mmrv_unique": 0.333,
   "mmrv_value": 0.111,
   "one_task_lower": 0.621497850882406,
   "pearson": ".887",
   "pearson_value": 0.887,
   "policies": "6",
   "policies_value": 6,
   "printed_lower": 0.621,
   "printed_mmrv_any": 0.666,
   "printed_mmrv_unique": 0.333,
   "printed_one_task_lower": 0.621,
   "printed_upper": 0.748,
   "setting": "Google Robot move near",
   "single_task": true,
   "source": "SIMPLER",
   "vacuous": false
  },
  "2405.05941 | SIMPLER variant aggregation | Google Robot pick coke can": {
   "arxiv": "2405.05941",
   "correlation_lower": 0.40330929192688253,
   "correlation_upper": 0.44328806325352743,
   "evaluator": "SIMPLER variant aggregation",
   "location": "Table I",
   "mmrv": ".084",
   "mmrv_any": 0.504,
   "mmrv_unique": 0.252,
   "mmrv_value": 0.084,
   "one_task_lower": 0.40330929192623444,
   "pearson": ".960",
   "pearson_value": 0.96,
   "policies": "6",
   "policies_value": 6,
   "printed_lower": 0.403,
   "printed_mmrv_any": 0.504,
   "printed_mmrv_unique": 0.252,
   "printed_one_task_lower": 0.403,
   "printed_upper": 0.444,
   "setting": "Google Robot pick coke can",
   "single_task": true,
   "source": "SIMPLER",
   "vacuous": false
  },
  "2405.05941 | SIMPLER visual matching | Google Robot drawer": {
   "arxiv": "2405.05941",
   "correlation_lower": 0.47158470702716365,
   "correlation_upper": 0.5308525519413472,
   "evaluator": "SIMPLER visual matching",
   "location": "Table I",
   "mmrv": ".027",
   "mmrv_any": 0.162,
   "mmrv_unique": 0.081,
   "mmrv_value": 0.027,
   "one_task_lower": 0.47158470702652266,
   "pearson": ".942",
   "pearson_value": 0.942,
   "policies": "6",
   "policies_value": 6,
   "printed_lower": 0.471,
   "printed_mmrv_any": 0.162,
   "printed_mmrv_unique": 0.081,
   "printed_one_task_lower": 0.471,
   "printed_upper": 0.531,
   "setting": "Google Robot drawer",
   "single_task": true,
   "source": "SIMPLER",
   "vacuous": false
  },
  "2405.05941 | SIMPLER visual matching | Google Robot move near": {
   "arxiv": "2405.05941",
   "correlation_lower": 0.6887961290325634,
   "correlation_upper": 0.8619165369809892,
   "evaluator": "SIMPLER visual matching",
   "location": "Table I",
   "mmrv": ".111",
   "mmrv_any": 0.666,
   "mmrv_unique": 0.333,
   "mmrv_value": 0.111,
   "one_task_lower": 0.6887961290321982,
   "pearson": ".855",
   "pearson_value": 0.855,
   "policies": "6",
   "policies_value": 6,
   "printed_lower": 0.688,
   "printed_mmrv_any": 0.666,
   "printed_mmrv_unique": 0.333,
   "printed_one_task_lower": 0.688,
   "printed_upper": 0.862,
   "setting": "Google Robot move near",
   "single_task": true,
   "source": "SIMPLER",
   "vacuous": false
  },
  "2405.05941 | SIMPLER visual matching | Google Robot pick coke can": {
   "arxiv": "2405.05941",
   "correlation_lower": 0.3238805516552006,
   "correlation_upper": 0.34751320384588524,
   "evaluator": "SIMPLER visual matching",
   "location": "Table I",
   "mmrv": ".031",
   "mmrv_any": 0.186,
   "mmrv_unique": 0.093,
   "mmrv_value": 0.031,
   "one_task_lower": 0.3238805516548382,
   "pearson": ".976",
   "pearson_value": 0.976,
   "policies": "6",
   "policies_value": 6,
   "printed_lower": 0.323,
   "printed_mmrv_any": 0.186,
   "printed_mmrv_unique": 0.093,
   "printed_one_task_lower": 0.323,
   "printed_upper": 0.348,
   "setting": "Google Robot pick coke can",
   "single_task": true,
   "source": "SIMPLER",
   "vacuous": false
  },
  "2405.05941 | validation action MSE | Google Robot drawer": {
   "arxiv": "2405.05941",
   "correlation_lower": 1.0,
   "correlation_upper": 1.0,
   "evaluator": "validation action MSE",
   "location": "Table I",
   "mmrv": ".306",
   "mmrv_any": 1.0,
   "mmrv_unique": 0.9179999999999999,
   "mmrv_value": 0.306,
   "one_task_lower": 1.0,
   "pearson": ".231",
   "pearson_value": 0.231,
   "policies": "6",
   "policies_value": 6,
   "printed_lower": 1.0,
   "printed_mmrv_any": 1.0,
   "printed_mmrv_unique": 0.918,
   "printed_one_task_lower": 1.0,
   "printed_upper": 1.0,
   "setting": "Google Robot drawer",
   "single_task": true,
   "source": "SIMPLER",
   "vacuous": true
  },
  "2405.05941 | validation action MSE | Google Robot move near": {
   "arxiv": "2405.05941",
   "correlation_lower": 1.0,
   "correlation_upper": 1.0,
   "evaluator": "validation action MSE",
   "location": "Table I",
   "mmrv": ".408",
   "mmrv_any": 1.0,
   "mmrv_unique": 1.0,
   "mmrv_value": 0.408,
   "one_task_lower": 1.0,
   "pearson": ".230",
   "pearson_value": 0.23,
   "policies": "6",
   "policies_value": 6,
   "printed_lower": 1.0,
   "printed_mmrv_any": 1.0,
   "printed_mmrv_unique": 1.0,
   "printed_one_task_lower": 1.0,
   "printed_upper": 1.0,
   "setting": "Google Robot move near",
   "single_task": true,
   "source": "SIMPLER",
   "vacuous": true
  },
  "2405.05941 | validation action MSE | Google Robot pick coke can": {
   "arxiv": "2405.05941",
   "correlation_lower": 1.0,
   "correlation_upper": 1.0,
   "evaluator": "validation action MSE",
   "location": "Table I",
   "mmrv": ".412",
   "mmrv_any": 1.0,
   "mmrv_unique": 1.0,
   "mmrv_value": 0.412,
   "one_task_lower": 1.0,
   "pearson": ".464",
   "pearson_value": 0.464,
   "policies": "6",
   "policies_value": 6,
   "printed_lower": 1.0,
   "printed_mmrv_any": 1.0,
   "printed_mmrv_unique": 1.0,
   "printed_one_task_lower": 1.0,
   "printed_upper": 1.0,
   "setting": "Google Robot pick coke can",
   "single_task": true,
   "source": "SIMPLER",
   "vacuous": true
  },
  "2505.19017 | WorldEval world model | handover block": {
   "arxiv": "2505.19017",
   "correlation_lower": 0.25111253102021885,
   "correlation_upper": 0.2534086386085174,
   "evaluator": "WorldEval world model",
   "location": "Table 1",
   "mmrv": ".000",
   "mmrv_any": 0.0,
   "mmrv_unique": 0.0,
   "mmrv_value": 0.0,
   "one_task_lower": 0.2511125310193165,
   "pearson": ".980",
   "pearson_value": 0.98,
   "policies": "4",
   "policies_value": 4,
   "printed_lower": 0.251,
   "printed_mmrv_any": 0.0,
   "printed_mmrv_unique": 0.0,
   "printed_one_task_lower": 0.251,
   "printed_upper": 0.254,
   "setting": "handover block",
   "single_task": true,
   "source": "WorldEval",
   "vacuous": false
  },
  "2505.19017 | WorldEval world model | place cup": {
   "arxiv": "2505.19017",
   "correlation_lower": 0.34937969759644094,
   "correlation_upper": 0.3560375183287829,
   "evaluator": "WorldEval world model",
   "location": "Table 1",
   "mmrv": ".000",
   "mmrv_any": 0.0,
   "mmrv_unique": 0.0,
   "mmrv_value": 0.0,
   "one_task_lower": 0.34937969759630505,
   "pearson": ".958",
   "pearson_value": 0.958,
   "policies": "4",
   "policies_value": 4,
   "printed_lower": 0.349,
   "printed_mmrv_any": 0.0,
   "printed_mmrv_unique": 0.0,
   "printed_one_task_lower": 0.349,
   "printed_upper": 0.357,
   "setting": "place cup",
   "single_task": true,
   "source": "WorldEval",
   "vacuous": false
  },
  "2505.19017 | WorldEval world model | strike block": {
   "arxiv": "2505.19017",
   "correlation_lower": 0.5381373396638556,
   "correlation_upper": 0.5672524495825281,
   "evaluator": "WorldEval world model",
   "location": "Table 1",
   "mmrv": ".133",
   "mmrv_any": 0.532,
   "mmrv_unique": 0.266,
   "mmrv_value": 0.133,
   "one_task_lower": 0.5381373396630806,
   "pearson": ".887",
   "pearson_value": 0.887,
   "policies": "4",
   "policies_value": 4,
   "printed_lower": 0.538,
   "printed_mmrv_any": 0.532,
   "printed_mmrv_unique": 0.266,
   "printed_one_task_lower": 0.538,
   "printed_upper": 0.568,
   "setting": "strike block",
   "single_task": true,
   "source": "WorldEval",
   "vacuous": false
  },
  "2505.19017 | real-to-sim baseline | handover block": {
   "arxiv": "2505.19017",
   "correlation_lower": 1.0,
   "correlation_upper": 1.0,
   "evaluator": "real-to-sim baseline",
   "location": "Table 1",
   "mmrv": ".187",
   "mmrv_any": 0.748,
   "mmrv_unique": 0.374,
   "mmrv_value": 0.187,
   "one_task_lower": 1.0,
   "pearson": ".465",
   "pearson_value": 0.465,
   "policies": "4",
   "policies_value": 4,
   "printed_lower": 1.0,
   "printed_mmrv_any": 0.748,
   "printed_mmrv_unique": 0.374,
   "printed_one_task_lower": 1.0,
   "printed_upper": 1.0,
   "setting": "handover block",
   "single_task": true,
   "source": "WorldEval",
   "vacuous": true
  },
  "2505.19017 | real-to-sim baseline | place cup": {
   "arxiv": "2505.19017",
   "correlation_lower": 1.0,
   "correlation_upper": 1.0,
   "evaluator": "real-to-sim baseline",
   "location": "Table 1",
   "mmrv": ".332",
   "mmrv_any": 1.0,
   "mmrv_unique": 0.664,
   "mmrv_value": 0.332,
   "one_task_lower": 1.0,
   "pearson": ".328",
   "pearson_value": 0.328,
   "policies": "4",
   "policies_value": 4,
   "printed_lower": 1.0,
   "printed_mmrv_any": 1.0,
   "printed_mmrv_unique": 0.664,
   "printed_one_task_lower": 1.0,
   "printed_upper": 1.0,
   "setting": "place cup",
   "single_task": true,
   "source": "WorldEval",
   "vacuous": true
  },
  "2505.19017 | real-to-sim baseline | strike block": {
   "arxiv": "2505.19017",
   "correlation_lower": 1.0,
   "correlation_upper": 1.0,
   "evaluator": "real-to-sim baseline",
   "location": "Table 1",
   "mmrv": ".266",
   "mmrv_any": 1.0,
   "mmrv_unique": 0.532,
   "mmrv_value": 0.266,
   "one_task_lower": 1.0,
   "pearson": ".442",
   "pearson_value": 0.442,
   "policies": "4",
   "policies_value": 4,
   "printed_lower": 1.0,
   "printed_mmrv_any": 1.0,
   "printed_mmrv_unique": 0.532,
   "printed_one_task_lower": 1.0,
   "printed_upper": 1.0,
   "setting": "strike block",
   "single_task": true,
   "source": "WorldEval",
   "vacuous": true
  },
  "2511.11520 | Cosmos video world model | Bridge real-world": {
   "arxiv": "2511.11520",
   "correlation_lower": 0.5,
   "correlation_upper": 0.7920464999999999,
   "evaluator": "Cosmos video world model",
   "location": "Figure 6",
   "mmrv": ".171",
   "mmrv_any": 0.513,
   "mmrv_unique": 0.2565,
   "mmrv_value": 0.171,
   "pearson": ".687",
   "pearson_value": 0.687,
   "policies": "3",
   "policies_value": 3,
   "printed_lower": 0.5,
   "printed_mmrv_any": 0.513,
   "printed_mmrv_unique": 0.257,
   "printed_upper": 0.793,
   "setting": "Bridge real-world",
   "single_task": false,
   "source": "VideoWM",
   "vacuous": false
  },
  "2511.11520 | IRASim video world model | Bridge real-world": {
   "arxiv": "2511.11520",
   "correlation_lower": 0.5,
   "correlation_upper": 0.9363465,
   "evaluator": "IRASim video world model",
   "location": "Figure 6",
   "mmrv": ".611",
   "mmrv_any": 1.0,
   "mmrv_unique": 0.9165,
   "mmrv_value": 0.611,
   "pearson": ".613",
   "pearson_value": 0.613,
   "policies": "3",
   "policies_value": 3,
   "printed_lower": 0.5,
   "printed_mmrv_any": 1.0,
   "printed_mmrv_unique": 0.917,
   "printed_upper": 0.937,
   "setting": "Bridge real-world",
   "single_task": false,
   "source": "VideoWM",
   "vacuous": false
  },
  "2512.10675 | Veo (Robotics) world model | OOD background": {
   "arxiv": "2512.10675",
   "correlation_lower": 0.5296215820403474,
   "correlation_upper": 0.5886437659463557,
   "evaluator": "Veo (Robotics) world model",
   "location": "Figure 9",
   "mmrv": ".00",
   "mmrv_any": 0.0,
   "mmrv_unique": 0.0,
   "mmrv_value": 0.0,
   "pearson": ".91",
   "pearson_value": 0.91,
   "policies": "5",
   "policies_value": 5,
   "printed_lower": 0.529,
   "printed_mmrv_any": 0.0,
   "printed_mmrv_unique": 0.0,
   "printed_upper": 0.589,
   "setting": "OOD background",
   "single_task": false,
   "source": "Veo",
   "vacuous": false
  },
  "2512.10675 | Veo (Robotics) world model | OOD large distractor": {
   "arxiv": "2512.10675",
   "correlation_lower": 0.7916052484916161,
   "correlation_upper": 1.0,
   "evaluator": "Veo (Robotics) world model",
   "location": "Figure 9",
   "mmrv": ".14",
   "mmrv_any": 0.7000000000000001,
   "mmrv_unique": 0.35000000000000003,
   "mmrv_value": 0.14,
   "pearson": ".77",
   "pearson_value": 0.77,
   "policies": "5",
   "policies_value": 5,
   "printed_lower": 0.791,
   "printed_mmrv_any": 0.7,
   "printed_mmrv_unique": 0.35,
   "printed_upper": 1.0,
   "setting": "OOD large distractor",
   "single_task": false,
   "source": "Veo",
   "vacuous": false
  },
  "2512.10675 | Veo (Robotics) world model | OOD object": {
   "arxiv": "2512.10675",
   "correlation_lower": 1.0,
   "correlation_upper": 1.0,
   "evaluator": "Veo (Robotics) world model",
   "location": "Figure 9",
   "mmrv": ".15",
   "mmrv_any": 0.75,
   "mmrv_unique": 0.375,
   "mmrv_value": 0.15,
   "pearson": ".56",
   "pearson_value": 0.56,
   "policies": "5",
   "policies_value": 5,
   "printed_lower": 1.0,
   "printed_mmrv_any": 0.75,
   "printed_mmrv_unique": 0.375,
   "printed_upper": 1.0,
   "setting": "OOD object",
   "single_task": false,
   "source": "Veo",
   "vacuous": true
  },
  "2512.10675 | Veo (Robotics) world model | OOD small distractor": {
   "arxiv": "2512.10675",
   "correlation_lower": 0.6386188970021397,
   "correlation_upper": 0.7425974028601457,
   "evaluator": "Veo (Robotics) world model",
   "location": "Figure 9",
   "mmrv": ".10",
   "mmrv_any": 0.5,
   "mmrv_unique": 0.25,
   "mmrv_value": 0.1,
   "pearson": ".86",
   "pearson_value": 0.86,
   "policies": "5",
   "policies_value": 5,
   "printed_lower": 0.638,
   "printed_mmrv_any": 0.5,
   "printed_mmrv_unique": 0.25,
   "printed_upper": 0.743,
   "setting": "OOD small distractor",
   "single_task": false,
   "source": "Veo",
   "vacuous": false
  },
  "2512.10675 | Veo (Robotics) world model | nominal scenarios": {
   "arxiv": "2512.10675",
   "correlation_lower": 0.7010817837599661,
   "correlation_upper": 0.9355097799056602,
   "evaluator": "Veo (Robotics) world model",
   "location": "Figure 4",
   "mmrv": ".03",
   "mmrv_any": 0.24,
   "mmrv_unique": 0.12,
   "mmrv_value": 0.03,
   "pearson": ".88",
   "pearson_value": 0.88,
   "policies": "8",
   "policies_value": 8,
   "printed_lower": 0.701,
   "printed_mmrv_any": 0.24,
   "printed_mmrv_unique": 0.12,
   "printed_upper": 0.936,
   "setting": "nominal scenarios",
   "single_task": false,
   "source": "Veo",
   "vacuous": false
  },
  "2512.19562 | REALM simulation | 7 tasks, 5 perturbations pooled": {
   "arxiv": "2512.19562",
   "correlation_lower": 0.3961246228990656,
   "correlation_upper": 0.3961246228990656,
   "evaluator": "REALM simulation",
   "location": "Figure 6",
   "mmrv": ".118",
   "mmrv_any": 0.354,
   "mmrv_unique": 0.177,
   "mmrv_value": 0.118,
   "pearson": ".92",
   "pearson_value": 0.92,
   "policies": "3",
   "policies_value": 3,
   "printed_lower": 0.396,
   "printed_mmrv_any": 0.354,
   "printed_mmrv_unique": 0.177,
   "printed_upper": 0.397,
   "setting": "7 tasks, 5 perturbations pooled",
   "single_task": false,
   "source": "REALM",
   "vacuous": false
  },
  "2512.19562 | REALM simulation | 7 tasks, camera pose perturbation": {
   "arxiv": "2512.19562",
   "correlation_lower": 0.45681026042417666,
   "correlation_upper": 0.45681026042417666,
   "evaluator": "REALM simulation",
   "location": "Figure 6",
   "mmrv": ".253",
   "mmrv_any": 0.759,
   "mmrv_unique": 0.3795,
   "mmrv_value": 0.253,
   "pearson": ".89",
   "pearson_value": 0.89,
   "policies": "3",
   "policies_value": 3,
   "printed_lower": 0.456,
   "printed_mmrv_any": 0.759,
   "printed_mmrv_unique": 0.38,
   "printed_upper": 0.457,
   "setting": "7 tasks, camera pose perturbation",
   "single_task": false,
   "source": "REALM",
   "vacuous": false
  },
  "2512.19562 | REALM simulation | 7 tasks, default": {
   "arxiv": "2512.19562",
   "correlation_lower": 0.4752642116573573,
   "correlation_upper": 0.4752642116573573,
   "evaluator": "REALM simulation",
   "location": "Figure 6",
   "mmrv": ".166",
   "mmrv_any": 0.498,
   "mmrv_unique": 0.249,
   "mmrv_value": 0.166,
   "pearson": ".88",
   "pearson_value": 0.88,
   "policies": "3",
   "policies_value": 3,
   "printed_lower": 0.475,
   "printed_mmrv_any": 0.498,
   "printed_mmrv_unique": 0.249,
   "printed_upper": 0.476,
   "setting": "7 tasks, default",
   "single_task": false,
   "source": "REALM",
   "vacuous": false
  },
  "2512.19562 | REALM simulation | 7 tasks, object pose perturbation": {
   "arxiv": "2512.19562",
   "correlation_lower": 0.37340378636666416,
   "correlation_upper": 0.37340378636666416,
   "evaluator": "REALM simulation",
   "location": "Figure 6",
   "mmrv": ".115",
   "mmrv_any": 0.34500000000000003,
   "mmrv_unique": 0.17250000000000001,
   "mmrv_value": 0.115,
   "pearson": ".93",
   "pearson_value": 0.93,
   "policies": "3",
   "policies_value": 3,
   "printed_lower": 0.373,
   "printed_mmrv_any": 0.345,
   "printed_mmrv_unique": 0.173,
   "printed_upper": 0.374,
   "setting": "7 tasks, object pose perturbation",
   "single_task": false,
   "source": "REALM",
   "vacuous": false
  },
  "2604.22152 | dWorldEval without history | RoboTwin": {
   "arxiv": "2604.22152",
   "correlation_lower": 0.5,
   "correlation_upper": 0.5052176727640926,
   "evaluator": "dWorldEval without history",
   "location": "Figure 7",
   "mmrv": ".033",
   "mmrv_any": 0.099,
   "mmrv_unique": 0.0495,
   "mmrv_value": 0.033,
   "pearson": ".863",
   "pearson_value": 0.863,
   "policies": "3",
   "policies_value": 3,
   "printed_lower": 0.5,
   "printed_mmrv_any": 0.099,
   "printed_mmrv_unique": 0.05,
   "printed_upper": 0.506,
   "setting": "RoboTwin",
   "single_task": false,
   "source": "dWorldEval",
   "vacuous": false
  },
  "2604.22152 | dWorldEval world model | RoboTwin": {
   "arxiv": "2604.22152",
   "correlation_lower": 0.38038937431441927,
   "correlation_upper": 0.38038937431441927,
   "evaluator": "dWorldEval world model",
   "location": "Figure 7",
   "mmrv": ".033",
   "mmrv_any": 0.099,
   "mmrv_unique": 0.0495,
   "mmrv_value": 0.033,
   "pearson": ".927",
   "pearson_value": 0.927,
   "policies": "3",
   "policies_value": 3,
   "printed_lower": 0.38,
   "printed_mmrv_any": 0.099,
   "printed_mmrv_unique": 0.05,
   "printed_upper": 0.381,
   "setting": "RoboTwin",
   "single_task": false,
   "source": "dWorldEval",
   "vacuous": false
  },
  "2606.13672 | Ctrl-World world model | DROID, five tasks": {
   "arxiv": "2606.13672",
   "correlation_lower": 0.6952959999999999,
   "correlation_upper": 0.6952959999999999,
   "evaluator": "Ctrl-World world model",
   "location": "Table 8",
   "mmrv": ".215",
   "mmrv_any": 0.43,
   "mmrv_unique": 0.215,
   "mmrv_value": 0.215,
   "pearson": ".552",
   "pearson_value": 0.552,
   "policies": "2",
   "policies_value": 2,
   "printed_lower": 0.695,
   "printed_mmrv_any": 0.43,
   "printed_mmrv_unique": 0.215,
   "printed_upper": 0.696,
   "setting": "DROID, five tasks",
   "single_task": false,
   "source": "WEAVER",
   "vacuous": false
  },
  "2606.13672 | WEAVER finetuned | DROID, five tasks": {
   "arxiv": "2606.13672",
   "correlation_lower": 0.3692460693366368,
   "correlation_upper": 0.3692460693366368,
   "evaluator": "WEAVER finetuned",
   "location": "Table 8",
   "mmrv": ".035",
   "mmrv_any": 0.07,
   "mmrv_unique": 0.035,
   "mmrv_value": 0.035,
   "pearson": ".863",
   "pearson_value": 0.863,
   "policies": "2",
   "policies_value": 2,
   "printed_lower": 0.369,
   "printed_mmrv_any": 0.07,
   "printed_mmrv_unique": 0.035,
   "printed_upper": 0.37,
   "setting": "DROID, five tasks",
   "single_task": false,
   "source": "WEAVER",
   "vacuous": false
  },
  "2606.13672 | WEAVER world model | DROID, five tasks": {
   "arxiv": "2606.13672",
   "correlation_lower": 0.683031,
   "correlation_upper": 0.683031,
   "evaluator": "WEAVER world model",
   "location": "Table 8",
   "mmrv": ".155",
   "mmrv_any": 0.31,
   "mmrv_unique": 0.155,
   "mmrv_value": 0.155,
   "pearson": ".563",
   "pearson_value": 0.563,
   "policies": "2",
   "policies_value": 2,
   "printed_lower": 0.683,
   "printed_mmrv_any": 0.31,
   "printed_mmrv_unique": 0.155,
   "printed_upper": 0.684,
   "setting": "DROID, five tasks",
   "single_task": false,
   "source": "WEAVER",
   "vacuous": false
  },
  "2606.28276 | PolaRiS simulation | Clear Table": {
   "arxiv": "2606.28276",
   "correlation_lower": 1.0,
   "correlation_upper": 1.0,
   "evaluator": "PolaRiS simulation",
   "location": "Table G.2",
   "mmrv": ".352",
   "mmrv_any": 1.0,
   "mmrv_unique": 0.8799999999999999,
   "mmrv_value": 0.352,
   "one_task_lower": 1.0,
   "pearson": "-.037",
   "pearson_value": -0.037,
   "policies": "5",
   "policies_value": 5,
   "printed_lower": 1.0,
   "printed_mmrv_any": 1.0,
   "printed_mmrv_unique": 0.88,
   "printed_one_task_lower": 1.0,
   "printed_upper": 1.0,
   "setting": "Clear Table",
   "single_task": true,
   "source": "SimFoundry",
   "vacuous": true
  },
  "2606.28276 | PolaRiS simulation | Cup in Bowl": {
   "arxiv": "2606.28276",
   "correlation_lower": 1.0,
   "correlation_upper": 1.0,
   "evaluator": "PolaRiS simulation",
   "location": "Table G.2",
   "mmrv": ".280",
   "mmrv_any": 1.0,
   "mmrv_unique": 0.7000000000000001,
   "mmrv_value": 0.28,
   "one_task_lower": 1.0,
   "pearson": "-.396",
   "pearson_value": -0.396,
   "policies": "5",
   "policies_value": 5,
   "printed_lower": 1.0,
   "printed_mmrv_any": 1.0,
   "printed_mmrv_unique": 0.7,
   "printed_one_task_lower": 1.0,
   "printed_upper": 1.0,
   "setting": "Cup in Bowl",
   "single_task": true,
   "source": "SimFoundry",
   "vacuous": true
  },
  "2606.28276 | PolaRiS simulation | Marker in Cup": {
   "arxiv": "2606.28276",
   "correlation_lower": 1.0,
   "correlation_upper": 1.0,
   "evaluator": "PolaRiS simulation",
   "location": "Table G.2",
   "mmrv": ".176",
   "mmrv_any": 0.8799999999999999,
   "mmrv_unique": 0.43999999999999995,
   "mmrv_value": 0.176,
   "one_task_lower": 1.0,
   "pearson": ".512",
   "pearson_value": 0.512,
   "policies": "5",
   "policies_value": 5,
   "printed_lower": 1.0,
   "printed_mmrv_any": 0.88,
   "printed_mmrv_unique": 0.44,
   "printed_one_task_lower": 1.0,
   "printed_upper": 1.0,
   "setting": "Marker in Cup",
   "single_task": true,
   "source": "SimFoundry",
   "vacuous": true
  },
  "2606.28276 | PolaRiS simulation | Serve Fruits": {
   "arxiv": "2606.28276",
   "correlation_lower": 1.0,
   "correlation_upper": 1.0,
   "evaluator": "PolaRiS simulation",
   "location": "Table G.2",
   "mmrv": ".288",
   "mmrv_any": 1.0,
   "mmrv_unique": 0.72,
   "mmrv_value": 0.288,
   "one_task_lower": 1.0,
   "pearson": ".480",
   "pearson_value": 0.48,
   "policies": "5",
   "policies_value": 5,
   "printed_lower": 1.0,
   "printed_mmrv_any": 1.0,
   "printed_mmrv_unique": 0.72,
   "printed_one_task_lower": 1.0,
   "printed_upper": 1.0,
   "setting": "Serve Fruits",
   "single_task": true,
   "source": "SimFoundry",
   "vacuous": true
  },
  "2606.28276 | PolaRiS simulation | Stack Dishware": {
   "arxiv": "2606.28276",
   "correlation_lower": 1.0,
   "correlation_upper": 1.0,
   "evaluator": "PolaRiS simulation",
   "location": "Table G.2",
   "mmrv": ".200",
   "mmrv_any": 0.6000000000000001,
   "mmrv_unique": 0.30000000000000004,
   "mmrv_value": 0.2,
   "one_task_lower": 1.0,
   "pearson": ".500",
   "pearson_value": 0.5,
   "policies": "3",
   "policies_value": 3,
   "printed_lower": 1.0,
   "printed_mmrv_any": 0.6,
   "printed_mmrv_unique": 0.3,
   "printed_one_task_lower": 1.0,
   "printed_upper": 1.0,
   "setting": "Stack Dishware",
   "single_task": true,
   "source": "SimFoundry",
   "vacuous": true
  },
  "2606.28276 | PolaRiS simulation | Store Marker": {
   "arxiv": "2606.28276",
   "correlation_lower": 0.5,
   "correlation_upper": 0.5724706185817496,
   "evaluator": "PolaRiS simulation",
   "location": "Table G.2",
   "mmrv": ".053",
   "mmrv_any": 0.159,
   "mmrv_unique": 0.0795,
   "mmrv_value": 0.053,
   "one_task_lower": 0.5714208190265708,
   "pearson": ".822",
   "pearson_value": 0.822,
   "policies": "3",
   "policies_value": 3,
   "printed_lower": 0.5,
   "printed_mmrv_any": 0.159,
   "printed_mmrv_unique": 0.08,
   "printed_one_task_lower": 0.571,
   "printed_upper": 0.573,
   "setting": "Store Marker",
   "single_task": true,
   "source": "SimFoundry",
   "vacuous": false
  },
  "2606.28276 | PolaRiS simulation | Throw Away Trash": {
   "arxiv": "2606.28276",
   "evaluator": "PolaRiS simulation",
   "location": "Table G.2",
   "mmrv": ".253",
   "mmrv_any": 0.759,
   "mmrv_unique": 0.3795,
   "mmrv_value": 0.253,
   "pearson": "",
   "pearson_value": null,
   "policies": "3",
   "policies_value": 3,
   "printed_mmrv_any": 0.759,
   "printed_mmrv_unique": 0.38,
   "setting": "Throw Away Trash",
   "single_task": true,
   "source": "SimFoundry"
  },
  "2606.28276 | SimFoundry simulation | Clear Table": {
   "arxiv": "2606.28276",
   "correlation_lower": 0.7280285824758163,
   "correlation_upper": 0.8902527993592951,
   "evaluator": "SimFoundry simulation",
   "location": "Table G.1",
   "mmrv": ".016",
   "mmrv_any": 0.08,
   "mmrv_unique": 0.04,
   "mmrv_value": 0.016,
   "one_task_lower": 0.71860445360835,
   "pearson": ".810",
   "pearson_value": 0.81,
   "policies": "5",
   "policies_value": 5,
   "printed_lower": 0.728,
   "printed_mmrv_any": 0.08,
   "printed_mmrv_unique": 0.04,
   "printed_one_task_lower": 0.718,
   "printed_upper": 0.891,
   "setting": "Clear Table",
   "single_task": true,
   "source": "SimFoundry",
   "vacuous": false
  },
  "2606.28276 | SimFoundry simulation | Cup in Bowl": {
   "arxiv": "2606.28276",
   "correlation_lower": 0.5370177126875618,
   "correlation_upper": 0.5984477925279859,
   "evaluator": "SimFoundry simulation",
   "location": "Table G.1",
   "mmrv": ".016",
   "mmrv_any": 0.08,
   "mmrv_unique": 0.04,
   "mmrv_value": 0.016,
   "one_task_lower": 0.5290377711917245,
   "pearson": ".907",
   "pearson_value": 0.907,
   "policies": "5",
   "policies_value": 5,
   "printed_lower": 0.537,
   "printed_mmrv_any": 0.08,
   "printed_mmrv_unique": 0.04,
   "printed_one_task_lower": 0.529,
   "printed_upper": 0.599,
   "setting": "Cup in Bowl",
   "single_task": true,
   "source": "SimFoundry",
   "vacuous": false
  },
  "2606.28276 | SimFoundry simulation | Marker in Cup": {
   "arxiv": "2606.28276",
   "correlation_lower": 0.1470412328727666,
   "correlation_upper": 0.14966162721340034,
   "evaluator": "SimFoundry simulation",
   "location": "Table G.1",
   "mmrv": ".008",
   "mmrv_any": 0.04,
   "mmrv_unique": 0.02,
   "mmrv_value": 0.008,
   "one_task_lower": 0.14428471980863833,
   "pearson": ".995",
   "pearson_value": 0.995,
   "policies": "5",
   "policies_value": 5,
   "printed_lower": 0.147,
   "printed_mmrv_any": 0.04,
   "printed_mmrv_unique": 0.02,
   "printed_one_task_lower": 0.144,
   "printed_upper": 0.15,
   "setting": "Marker in Cup",
   "single_task": true,
   "source": "SimFoundry",
   "vacuous": false
  },
  "2606.28276 | SimFoundry simulation | Serve Fruits": {
   "arxiv": "2606.28276",
   "correlation_lower": 0.3747537445870161,
   "correlation_upper": 0.3980330274190576,
   "evaluator": "SimFoundry simulation",
   "location": "Table G.1",
   "mmrv": ".016",
   "mmrv_any": 0.08,
   "mmrv_unique": 0.04,
   "mmrv_value": 0.016,
   "one_task_lower": 0.36857753542790306,
   "pearson": ".960",
   "pearson_value": 0.96,
   "policies": "5",
   "policies_value": 5,
   "printed_lower": 0.374,
   "printed_mmrv_any": 0.08,
   "printed_mmrv_unique": 0.04,
   "printed_one_task_lower": 0.368,
   "printed_upper": 0.399,
   "setting": "Serve Fruits",
   "single_task": true,
   "source": "SimFoundry",
   "vacuous": false
  },
  "2606.28276 | SimFoundry simulation | Stack Dishware": {
   "arxiv": "2606.28276",
   "correlation_lower": 0.46980085373306585,
   "correlation_upper": 0.46980085373306585,
   "evaluator": "SimFoundry simulation",
   "location": "Table G.1",
   "mmrv": ".000",
   "mmrv_any": 0.0,
   "mmrv_unique": 0.0,
   "mmrv_value": 0.0,
   "one_task_lower": 0.46966092359616596,
   "pearson": ".883",
   "pearson_value": 0.883,
   "policies": "3",
   "policies_value": 3,
   "printed_lower": 0.469,
   "printed_mmrv_any": 0.0,
   "printed_mmrv_unique": 0.0,
   "printed_one_task_lower": 0.469,
   "printed_upper": 0.47,
   "setting": "Stack Dishware",
   "single_task": true,
   "source": "SimFoundry",
   "vacuous": false
  },
  "2606.28276 | SimFoundry simulation | Store Marker": {
   "arxiv": "2606.28276",
   "correlation_lower": 0.40693331325140664,
   "correlation_upper": 0.40693331325140664,
   "evaluator": "SimFoundry simulation",
   "location": "Table G.1",
   "mmrv": ".000",
   "mmrv_any": 0.0,
   "mmrv_unique": 0.0,
   "mmrv_value": 0.0,
   "one_task_lower": 0.40583194746886875,
   "pearson": ".915",
   "pearson_value": 0.915,
   "policies": "3",
   "policies_value": 3,
   "printed_lower": 0.406,
   "printed_mmrv_any": 0.0,
   "printed_mmrv_unique": 0.0,
   "printed_one_task_lower": 0.405,
   "printed_upper": 0.407,
   "setting": "Store Marker",
   "single_task": true,
   "source": "SimFoundry",
   "vacuous": false
  },
  "2606.28276 | SimFoundry simulation | Throw Away Trash": {
   "arxiv": "2606.28276",
   "correlation_lower": 0.41742568928204393,
   "correlation_upper": 0.41742568928204393,
   "evaluator": "SimFoundry simulation",
   "location": "Table G.1",
   "mmrv": ".067",
   "mmrv_any": 0.201,
   "mmrv_unique": 0.1005,
   "mmrv_value": 0.067,
   "one_task_lower": 0.4165295991306266,
   "pearson": ".910",
   "pearson_value": 0.91,
   "policies": "3",
   "policies_value": 3,
   "printed_lower": 0.417,
   "printed_mmrv_any": 0.201,
   "printed_mmrv_unique": 0.101,
   "printed_one_task_lower": 0.416,
   "printed_upper": 0.418,
   "setting": "Throw Away Trash",
   "single_task": true,
   "source": "SimFoundry",
   "vacuous": false
  },
  "2607.01060 | RoboWorld, GPT-4o judge | RoboWorld Score against RoboArena": {
   "arxiv": "2607.01060",
   "correlation_lower": 0.26020493922406795,
   "correlation_upper": 0.28050779256353336,
   "evaluator": "RoboWorld, GPT-4o judge",
   "location": "Figure 5",
   "mmrv": "",
   "mmrv_value": null,
   "pearson": ".989",
   "pearson_value": 0.989,
   "policies": "8",
   "policies_value": 8,
   "printed_lower": 0.26,
   "printed_upper": 0.281,
   "setting": "RoboWorld Score against RoboArena",
   "single_task": false,
   "source": "RoboWorld",
   "vacuous": false
  },
  "2607.01060 | RoboWorld, GPT-4o judge | success rate against RoboArena": {
   "arxiv": "2607.01060",
   "correlation_lower": 0.650004320486612,
   "correlation_upper": 0.8376156469292584,
   "evaluator": "RoboWorld, GPT-4o judge",
   "location": "Appendix, Figure 10",
   "mmrv": "",
   "mmrv_value": null,
   "pearson": ".901",
   "pearson_value": 0.901,
   "policies": "8",
   "policies_value": 8,
   "printed_lower": 0.65,
   "printed_upper": 0.838,
   "setting": "success rate against RoboArena",
   "single_task": false,
   "source": "RoboWorld",
   "vacuous": false
  },
  "2607.01060 | RoboWorld, Gemini-2.5-Flash judge | RoboWorld Score against RoboArena": {
   "arxiv": "2607.01060",
   "correlation_lower": 0.517989918684955,
   "correlation_upper": 0.61979730591768,
   "evaluator": "RoboWorld, Gemini-2.5-Flash judge",
   "location": "Appendix, Figure 9",
   "mmrv": "",
   "mmrv_value": null,
   "pearson": ".944",
   "pearson_value": 0.944,
   "policies": "8",
   "policies_value": 8,
   "printed_lower": 0.517,
   "printed_upper": 0.62,
   "setting": "RoboWorld Score against RoboArena",
   "single_task": false,
   "source": "RoboWorld",
   "vacuous": false
  },
  "2607.01060 | RoboWorld, Gemini-2.5-Flash judge | success rate against RoboArena": {
   "arxiv": "2607.01060",
   "correlation_lower": 0.7101629396729872,
   "correlation_upper": 0.9539751314712079,
   "evaluator": "RoboWorld, Gemini-2.5-Flash judge",
   "location": "Appendix, Figure 10",
   "mmrv": "",
   "mmrv_value": null,
   "pearson": ".876",
   "pearson_value": 0.876,
   "policies": "8",
   "policies_value": 8,
   "printed_lower": 0.71,
   "printed_upper": 0.954,
   "setting": "success rate against RoboArena",
   "single_task": false,
   "source": "RoboWorld",
   "vacuous": false
  },
  "2609.24778 | H2RBench simulation | robot and human demonstrations, four tasks": {
   "arxiv": "2609.24778",
   "correlation_lower": 0.5233284196366851,
   "correlation_upper": 0.549669532213225,
   "evaluator": "H2RBench simulation",
   "location": "Table 12",
   "mmrv": ".060",
   "mmrv_any": 0.24,
   "mmrv_unique": 0.12,
   "mmrv_value": 0.06,
   "pearson": ".894",
   "pearson_value": 0.894,
   "policies": "4",
   "policies_value": 4,
   "printed_lower": 0.523,
   "printed_mmrv_any": 0.24,
   "printed_mmrv_unique": 0.12,
   "printed_upper": 0.55,
   "setting": "robot and human demonstrations, four tasks",
   "single_task": false,
   "source": "H2RBench",
   "vacuous": false
  },
  "2609.24778 | H2RBench simulation | robot-only demonstrations, four tasks": {
   "arxiv": "2609.24778",
   "correlation_lower": 0.2965729998392529,
   "correlation_upper": 0.30048165004277233,
   "evaluator": "H2RBench simulation",
   "location": "Table 12",
   "mmrv": ".014",
   "mmrv_any": 0.056,
   "mmrv_unique": 0.028,
   "mmrv_value": 0.014,
   "pearson": ".971",
   "pearson_value": 0.971,
   "policies": "4",
   "policies_value": 4,
   "printed_lower": 0.296,
   "printed_mmrv_any": 0.056,
   "printed_mmrv_unique": 0.028,
   "printed_upper": 0.301,
   "setting": "robot-only demonstrations, four tasks",
   "single_task": false,
   "source": "H2RBench",
   "vacuous": false
  },
  "2610.36420 | SO-101 Bench digital twin | policy level, unseen real environment": {
   "arxiv": "2610.36420",
   "correlation_lower": 0.5537536258141915,
   "correlation_upper": 0.6209326781590354,
   "evaluator": "SO-101 Bench digital twin",
   "location": "Figure 6",
   "mmrv": ".000",
   "mmrv_any": 0.0,
   "mmrv_unique": 0.0,
   "mmrv_value": 0.0,
   "pearson": ".90",
   "pearson_value": 0.9,
   "policies": "5",
   "policies_value": 5,
   "printed_lower": 0.553,
   "printed_mmrv_any": 0.0,
   "printed_mmrv_unique": 0.0,
   "printed_upper": 0.621,
   "setting": "policy level, unseen real environment",
   "single_task": false,
   "source": "SO-101 Bench",
   "vacuous": false
  }
 },
 "simfoundry": {
  "boards": {
   "five_policies_four_tasks | polaris": {
    "best_fixed": 0.0,
    "exchange_rate": 0.52,
    "mmrv": 0.244,
    "mmrv_certificate": 0.41,
    "pearson": 0.533301724438306,
    "policies": 5,
    "realised": 0.15,
    "tasks": 4,
    "unique_argmax": true,
    "worst_choice": 0.52
   },
   "five_policies_four_tasks | simfoundry": {
    "best_fixed": 0.0,
    "exchange_rate": 0.3,
    "mmrv": 0.018,
    "mmrv_certificate": 0.09,
    "pearson": 0.9502982820737589,
    "policies": 5,
    "realised": 0.03,
    "tasks": 4,
    "unique_argmax": false,
    "worst_choice": 0.52
   },
   "three_policies_seven_tasks | polaris": {
    "best_fixed": 0.0,
    "exchange_rate": 0.49142857142857144,
    "mmrv": 0.18857142857142858,
    "mmrv_certificate": 0.4342857142857143,
    "pearson": 0.32307160486504644,
    "policies": 3,
    "realised": 0.26285714285714284,
    "tasks": 7,
    "unique_argmax": false,
    "worst_choice": 0.49142857142857144
   },
   "three_policies_seven_tasks | simfoundry": {
    "best_fixed": 0.0,
    "exchange_rate": 0.49142857142857144,
    "mmrv": 0.009523809523809525,
    "mmrv_certificate": 0.0,
    "pearson": 0.7736952407826819,
    "policies": 3,
    "realised": 0.0,
    "tasks": 7,
    "unique_argmax": true,
    "worst_choice": 0.49142857142857144
   }
  },
  "checks": {
   "polaris | Clear Table": {
    "evaluator": "polaris",
    "mmrv_gt": 0.22399999999999998,
    "mmrv_lt": 0.35200000000000004,
    "mmrv_matches_lt": true,
    "pearson": -0.036986336072765406,
    "pearson_matches": true,
    "task": "Clear Table"
   },
   "polaris | Cup in Bowl": {
    "evaluator": "polaris",
    "mmrv_gt": 0.28,
    "mmrv_lt": 0.28,
    "mmrv_matches_lt": true,
    "pearson": -0.3958288760268225,
    "pearson_matches": true,
    "task": "Cup in Bowl"
   },
   "polaris | Marker in Cup": {
    "evaluator": "polaris",
    "mmrv_gt": 0.304,
    "mmrv_lt": 0.17600000000000002,
    "mmrv_matches_lt": true,
    "pearson": 0.5123406110785709,
    "pearson_matches": true,
    "task": "Marker in Cup"
   },
   "polaris | Serve Fruits": {
    "evaluator": "polaris",
    "mmrv_gt": 0.168,
    "mmrv_lt": 0.28800000000000003,
    "mmrv_matches_lt": true,
    "pearson": 0.47991381913374265,
    "pearson_matches": true,
    "task": "Serve Fruits"
   },
   "polaris | Stack Dishware": {
    "evaluator": "polaris",
    "mmrv_gt": 0.2,
    "mmrv_lt": 0.2,
    "mmrv_matches_lt": true,
    "pearson": 0.4999999999999999,
    "pearson_matches": true,
    "task": "Stack Dishware"
   },
   "polaris | Store Marker": {
    "evaluator": "polaris",
    "mmrv_gt": 0.05333333333333333,
    "mmrv_lt": 0.05333333333333333,
    "mmrv_matches_lt": true,
    "pearson": 0.8219949365267862,
    "pearson_matches": true,
    "task": "Store Marker"
   },
   "polaris | Throw Away Trash": {
    "evaluator": "polaris",
    "mmrv_gt": 0.22666666666666668,
    "mmrv_lt": 0.2533333333333333,
    "mmrv_matches_lt": true,
    "pearson": null,
    "pearson_matches": true,
    "task": "Throw Away Trash"
   },
   "simfoundry | Clear Table": {
    "evaluator": "simfoundry",
    "mmrv_gt": 0.016,
    "mmrv_lt": 0.016,
    "mmrv_matches_lt": true,
    "pearson": 0.8096711066328958,
    "pearson_matches": true,
    "task": "Clear Table"
   },
   "simfoundry | Cup in Bowl": {
    "evaluator": "simfoundry",
    "mmrv_gt": 0.032,
    "mmrv_lt": 0.016,
    "mmrv_matches_lt": true,
    "pearson": 0.9071625346263839,
    "pearson_matches": true,
    "task": "Cup in Bowl"
   },
   "simfoundry | Marker in Cup": {
    "evaluator": "simfoundry",
    "mmrv_gt": 0.008,
    "mmrv_lt": 0.008,
    "mmrv_matches_lt": true,
    "pearson": 0.9950404223606202,
    "pearson_matches": true,
    "task": "Marker in Cup"
   },
   "simfoundry | Serve Fruits": {
    "evaluator": "simfoundry",
    "mmrv_gt": 0.016,
    "mmrv_lt": 0.016,
    "mmrv_matches_lt": true,
    "pearson": 0.9596098870515853,
    "pearson_matches": true,
    "task": "Serve Fruits"
   },
   "simfoundry | Stack Dishware": {
    "evaluator": "simfoundry",
    "mmrv_gt": 0.0,
    "mmrv_lt": 0.0,
    "mmrv_matches_lt": true,
    "pearson": 0.8834925963189081,
    "pearson_matches": true,
    "task": "Stack Dishware"
   },
   "simfoundry | Store Marker": {
    "evaluator": "simfoundry",
    "mmrv_gt": 0.0,
    "mmrv_lt": 0.0,
    "mmrv_matches_lt": true,
    "pearson": 0.9148074042510733,
    "pearson_matches": true,
    "task": "Store Marker"
   },
   "simfoundry | Throw Away Trash": {
    "evaluator": "simfoundry",
    "mmrv_gt": 0.06666666666666667,
    "mmrv_lt": 0.06666666666666667,
    "mmrv_matches_lt": true,
    "pearson": 0.9099349709600938,
    "pearson_matches": true,
    "task": "Throw Away Trash"
   }
  },
  "mmrv_reproduced": 14,
  "pearson_reproduced": 14,
  "printed": 14
 },
 "summary": {
  "boards": 52,
  "both": 47,
  "correlation_certifies_five": 0,
  "correlation_lower_min": 0.1470412328727666,
  "correlation_negative": 2,
  "correlation_vacuous": 13,
  "correlations": 51,
  "highest_r": 0.995,
  "highest_r_lower": 0.1470412328727666,
  "highest_r_one_task_lower": 0.14428471980863833,
  "highest_r_policies": 5,
  "highest_r_single_task": true,
  "k3_quarter_lower": 0.5,
  "mmrv_above_correlation_any": 4,
  "mmrv_below_correlation_any": 32,
  "mmrv_below_correlation_any_one_task": 32,
  "mmrv_below_correlation_unique": 44,
  "mmrv_below_correlation_unique_one_task": 44,
  "mmrv_certifies_five_any": 7,
  "mmrv_certifies_five_unique": 14,
  "mmrv_zero": 6,
  "mmrvs": 48,
  "papers": 11,
  "single_task_correlations": 28,
  "single_task_vacuous": 12
 }
}

==> anc/code/data/census_published.csv <==
source,arxiv,location,evaluator,setting,policies,pearson,mmrv
SIMPLER,2405.05941,Table I,SIMPLER visual matching,Google Robot pick coke can,6,.976,.031
SIMPLER,2405.05941,Table I,SIMPLER visual matching,Google Robot move near,6,.855,.111
SIMPLER,2405.05941,Table I,SIMPLER visual matching,Google Robot drawer,6,.942,.027
SIMPLER,2405.05941,Table I,SIMPLER variant aggregation,Google Robot pick coke can,6,.960,.084
SIMPLER,2405.05941,Table I,SIMPLER variant aggregation,Google Robot move near,6,.887,.111
SIMPLER,2405.05941,Table I,SIMPLER variant aggregation,Google Robot drawer,6,.486,.235
SIMPLER,2405.05941,Table I,validation action MSE,Google Robot pick coke can,6,.464,.412
SIMPLER,2405.05941,Table I,validation action MSE,Google Robot move near,6,.230,.408
SIMPLER,2405.05941,Table I,validation action MSE,Google Robot drawer,6,.231,.306
WorldEval,2505.19017,Table 1,WorldEval world model,place cup,4,.958,.000
WorldEval,2505.19017,Table 1,WorldEval world model,strike block,4,.887,.133
WorldEval,2505.19017,Table 1,WorldEval world model,handover block,4,.980,.000
WorldEval,2505.19017,Table 1,real-to-sim baseline,place cup,4,.328,.332
WorldEval,2505.19017,Table 1,real-to-sim baseline,strike block,4,.442,.266
WorldEval,2505.19017,Table 1,real-to-sim baseline,handover block,4,.465,.187
Veo,2512.10675,Figure 4,Veo (Robotics) world model,nominal scenarios,8,.88,.03
Veo,2512.10675,Figure 9,Veo (Robotics) world model,OOD background,5,.91,.00
Veo,2512.10675,Figure 9,Veo (Robotics) world model,OOD small distractor,5,.86,.10
Veo,2512.10675,Figure 9,Veo (Robotics) world model,OOD large distractor,5,.77,.14
Veo,2512.10675,Figure 9,Veo (Robotics) world model,OOD object,5,.56,.15
REALM,2512.19562,Figure 6,REALM simulation,"7 tasks, 5 perturbations pooled",3,.92,.118
REALM,2512.19562,Figure 6,REALM simulation,"7 tasks, default",3,.88,.166
REALM,2512.19562,Figure 6,REALM simulation,"7 tasks, object pose perturbation",3,.93,.115
REALM,2512.19562,Figure 6,REALM simulation,"7 tasks, camera pose perturbation",3,.89,.253
VideoWM,2511.11520,Figure 6,Cosmos video world model,Bridge real-world,3,.687,.171
VideoWM,2511.11520,Figure 6,IRASim video world model,Bridge real-world,3,.613,.611
dWorldEval,2604.22152,Figure 7,dWorldEval world model,RoboTwin,3,.927,.033
dWorldEval,2604.22152,Figure 7,dWorldEval without history,RoboTwin,3,.863,.033
H2RBench,2609.24778,Table 12,H2RBench simulation,"robot-only demonstrations, four tasks",4,.971,.014
H2RBench,2609.24778,Table 12,H2RBench simulation,"robot and human demonstrations, four tasks",4,.894,.060
SO-101 Bench,2610.36420,Figure 6,SO-101 Bench digital twin,"policy level, unseen real environment",5,.90,.000
RoboWorld,2607.01060,Figure 5,"RoboWorld, GPT-4o judge",RoboWorld Score against RoboArena,8,.989,
RoboWorld,2607.01060,"Appendix, Figure 9","RoboWorld, Gemini-2.5-Flash judge",RoboWorld Score against RoboArena,8,.944,
RoboWorld,2607.01060,"Appendix, Figure 10","RoboWorld, GPT-4o judge",success rate against RoboArena,8,.901,
RoboWorld,2607.01060,"Appendix, Figure 10","RoboWorld, Gemini-2.5-Flash judge",success rate against RoboArena,8,.876,
WEAVER,2606.13672,Table 8,Ctrl-World world model,"DROID, five tasks",2,.552,.215
WEAVER,2606.13672,Table 8,WEAVER world model,"DROID, five tasks",2,.563,.155
WEAVER,2606.13672,Table 8,WEAVER finetuned,"DROID, five tasks",2,.863,.035
SimFoundry,2606.28276,Table G.1,SimFoundry simulation,Stack Dishware,3,.883,.000
SimFoundry,2606.28276,Table G.1,SimFoundry simulation,Store Marker,3,.915,.000
SimFoundry,2606.28276,Table G.1,SimFoundry simulation,Throw Away Trash,3,.910,.067
SimFoundry,2606.28276,Table G.1,SimFoundry simulation,Serve Fruits,5,.960,.016
SimFoundry,2606.28276,Table G.1,SimFoundry simulation,Cup in Bowl,5,.907,.016
SimFoundry,2606.28276,Table G.1,SimFoundry simulation,Marker in Cup,5,.995,.008
SimFoundry,2606.28276,Table G.1,SimFoundry simulation,Clear Table,5,.810,.016
SimFoundry,2606.28276,Table G.2,PolaRiS simulation,Stack Dishware,3,.500,.200
SimFoundry,2606.28276,Table G.2,PolaRiS simulation,Store Marker,3,.822,.053
SimFoundry,2606.28276,Table G.2,PolaRiS simulation,Throw Away Trash,3,,.253
SimFoundry,2606.28276,Table G.2,PolaRiS simulation,Serve Fruits,5,.480,.288
SimFoundry,2606.28276,Table G.2,PolaRiS simulation,Cup in Bowl,5,-.396,.280
SimFoundry,2606.28276,Table G.2,PolaRiS simulation,Marker in Cup,5,.512,.176
SimFoundry,2606.28276,Table G.2,PolaRiS simulation,Clear Table,5,-.037,.352


==> anc/code/data/corpus_summary.json <==
{
 "AgentRewardBench": {
  "cells": 16,
  "cross_checked_cells": 16,
  "denominator": 1000,
  "policies": 4,
  "tasks": 4
 },
 "AutoEval": {
  "cells": 30,
  "counts_reproduce_rates": 30,
  "cross_checked_cells": 30,
  "denominator": 50,
  "policies": 6,
  "tasks": 5,
  "trials_per_cell": 50
 },
 "AutoEval_SIMPLER": {
  "cells": 24,
  "counts_reproduce_rates": 24,
  "cross_checked_cells": 24,
  "denominator": 50,
  "policies": 6,
  "tasks": 4,
  "trials_per_cell": 50
 },
 "CtrlWorld": {
  "cells_per_board": 21,
  "denominator": 20,
  "entries": 84,
  "policies": 3,
  "tasks": 7
 },
 "SIMPLER_Google": {
  "cells": 24,
  "cells_off_plan": {
   "real": 0,
   "sim_variant_aggregation": 20,
   "sim_visual_matching": 17
  },
  "denominator": 1000,
  "planned_depths": [
   75,
   60,
   54,
   27
  ],
  "policies": 6,
  "shortfall": 52,
  "stopped_completed": 2,
  "stopped_planned": 54,
  "tasks": 4
 },
 "SIMPLER_WidowX": {
  "board": {
   "exact": 7,
   "rounded": 3,
   "trials": 24,
   "unreachable": 2,
   "unreachable_values": [
    "233/1000",
    "433/1000"
   ]
  },
  "board_smallest_consistent_unreachable": 30,
  "cells": 12,
  "denominator": 1000,
  "evaluator": {
   "trials": 24,
   "unreachable": 4,
   "unreachable_values": [
    "59/125",
    "97/1000",
    "431/1000",
    "569/1000"
   ]
  },
  "evaluator_smallest_consistent_unreachable": 72,
  "policies": 3,
  "tasks": 4,
  "trials_per_cell": 24
 },
 "WMT23": {
  "denominator": 10000,
  "policies": 9,
  "tasks": 8
 },
 "WorldGym": {
  "board_denominator": 20,
  "cells": 51,
  "denominator": 20,
  "per_policy_means": {
   "octo": {
    "evaluator": 23.824,
    "real": 20.0
   },
   "ovla": {
    "evaluator": 67.353,
    "real": 70.588
   },
   "rt1x": {
    "evaluator": 15.588,
    "real": 18.529
   }
  },
  "policies": 3,
  "tasks": 17,
  "trials_per_cell": 10,
  "worst_published_deviation_exact": "3/34"
 },
 "adverse": [
  {
   "id": "corpus-cross-check",
   "text": "Four of the eight source tables (for WorldGym, only the real column) are cross-checked cell by cell against the source's printed values; the other four are checked for structure only."
  }
 ],
 "census": {
  "cross_checked": 4,
  "source_tables": 8,
  "stating_a_trial_count": 5
 }
}

==> anc/code/data/ctrlworld_table3.csv <==
task,policy,real_instruction,wm_instruction,real_success,wm_success
Pick-Place,pi0,0.75,0.60,0.70,0.55
Pick-Place,pi0-fast,0.90,0.75,0.85,0.70
Pick-Place,pi0.5,0.90,0.80,0.85,0.70
Fold-Towel,pi0,0.40,0.20,0.40,0.20
Fold-Towel,pi0-fast,0.55,0.45,0.55,0.40
Fold-Towel,pi0.5,0.80,0.75,0.75,0.65
Drawer,pi0,0.05,0.00,0.05,0.00
Drawer,pi0-fast,0.20,0.20,0.15,0.05
Drawer,pi0.5,0.80,0.65,0.80,0.30
Wipe-table,pi0,0.20,0.10,0.20,0.00
Wipe-table,pi0-fast,0.50,0.35,0.50,0.35
Wipe-table,pi0.5,0.80,0.70,0.80,0.65
Close-laptop,pi0,0.15,0.20,0.15,0.00
Close-laptop,pi0-fast,0.60,0.50,0.50,0.00
Close-laptop,pi0.5,0.80,0.70,0.70,0.05
Pull-tissue,pi0,0.30,0.20,0.30,0.20
Pull-tissue,pi0-fast,0.10,0.00,0.10,0.00
Pull-tissue,pi0.5,0.85,0.60,0.75,0.50
Stack,pi0,0.75,0.45,0.60,0.40
Stack,pi0-fast,0.80,0.70,0.70,0.55
Stack,pi0.5,0.80,0.65,0.65,0.55


==> anc/code/data/datadecide_audit.json <==
{
 "adverse": [],
 "benchmarks": [
  "arc_challenge",
  "arc_easy",
  "boolq",
  "csqa",
  "hellaswag",
  "mmlu",
  "openbookqa",
  "piqa",
  "socialiqa",
  "winogrande"
 ],
 "corpora": [
  "C4",
  "DCLM-Baseline",
  "DCLM-Baseline (QC 10%)",
  "DCLM-Baseline (QC 20%)",
  "DCLM-Baseline (QC 7%, FW2)",
  "DCLM-Baseline (QC 7%, FW3)",
  "DCLM-Baseline (QC FW 10%)",
  "DCLM-Baseline (QC FW 3%)",
  "DCLM-Baseline 25% / Dolma 75%",
  "DCLM-Baseline 50% / Dolma 50%",
  "DCLM-Baseline 75% / Dolma 25%",
  "Dolma1.6++",
  "Dolma1.7",
  "Dolma1.7 (no Flan)",
  "Dolma1.7 (no Reddit)",
  "Dolma1.7 (no code)",
  "Dolma1.7 (no math, code)",
  "Falcon",
  "Falcon+CC",
  "Falcon+CC (QC 10%)",
  "Falcon+CC (QC 20%)",
  "Falcon+CC (QC Orig 10%)",
  "Falcon+CC (QC Tulu 10%)",
  "FineWeb-Edu",
  "FineWeb-Pro"
 ],
 "rows": {
  "10M": {
   "free_corr": [
    1.0,
    1.0
   ],
   "g_corr": 0.12124,
   "g_mmrv": 0.09659,
   "g_pairacc": 0.12124,
   "mmrv": 0.0545392,
   "pairacc": 0.6360907271514343,
   "pairacc_sys": 0.5766666666666667,
   "r": 0.599620979327316,
   "r_sys": 0.28030221431643065,
   "realised": 0.03375,
   "seeds": 3,
   "ship_corr": 0.07564,
   "ship_pairacc_sys": 0.07564,
   "ship_realised": 0.01149,
   "ship_rsys": 0.07564,
   "short2_corr": 0.05888,
   "short2_realised": 0.0,
   "unique": true,
   "vacuous": true
  },
  "14M": {
   "free_corr": [
    1.0,
    1.0
   ],
   "g_corr": 0.12124,
   "g_mmrv": 0.09887,
   "g_pairacc": 0.12124,
   "mmrv": 0.052872,
   "pairacc": 0.6704469646430954,
   "pairacc_sys": 0.59,
   "r": 0.6257729845354053,
   "r_sys": 0.35046100168587085,
   "realised": 0.02732,
   "seeds": 3,
   "ship_corr": 0.07564,
   "ship_pairacc_sys": 0.07564,
   "ship_realised": 0.00047,
   "ship_rsys": 0.07564,
   "short2_corr": 0.05888,
   "short2_realised": 0.00047,
   "unique": false,
   "vacuous": true
  },
  "150M": {
   "free_corr": [
    1.0,
    1.0
   ],
   "g_corr": 0.12124,
   "g_mmrv": 0.07251,
   "g_pairacc": 0.12124,
   "mmrv": 0.0323108,
   "pairacc": 0.7561707805203469,
   "pairacc_sys": 0.83,
   "r": 0.8715221614002917,
   "r_sys": 0.7670757130289991,
   "realised": 0.01637,
   "seeds": 3,
   "ship_corr": 0.07564,
   "ship_pairacc_sys": 0.07564,
   "ship_realised": 0.04683,
   "ship_rsys": 0.05888,
   "short2_corr": 0.05888,
   "short2_realised": 0.01963,
   "unique": true,
   "vacuous": true
  },
  "16M": {
   "free_corr": [
    1.0,
    1.0
   ],
   "g_corr": 0.12124,
   "g_mmrv": 0.09833,
   "g_pairacc": 0.12124,
   "mmrv": 0.0562716,
   "pairacc": 0.6581054036024016,
   "pairacc_sys": 0.7166666666666667,
   "r": 0.6424602218495038,
   "r_sys": 0.5462545429825569,
   "realised": 0.03885,
   "seeds": 3,
   "ship_corr": 0.07564,
   "ship_pairacc_sys": 0.07564,
   "ship_realised": 0.00486,
   "ship_rsys": 0.07564,
   "short2_corr": 0.05888,
   "short2_realised": 0.00047,
   "unique": true,
   "vacuous": true
  },
  "20M": {
   "free_corr": [
    1.0,
    1.0
   ],
   "g_corr": 0.12124,
   "g_mmrv": 0.09474,
   "g_pairacc": 0.12124,
   "mmrv": 0.052688,
   "pairacc": 0.6460973982655104,
   "pairacc_sys": 0.74,
   "r": 0.6622201057796687,
   "r_sys": 0.636707348495803,
   "realised": 0.02995,
   "seeds": 3,
   "ship_corr": 0.07564,
   "ship_pairacc_sys": 0.07564,
   "ship_realised": 0.01149,
   "ship_rsys": 0.07564,
   "short2_corr": 0.05888,
   "short2_realised": 0.00047,
   "unique": true,
   "vacuous": true
  },
  "300M": {
   "free_corr": [
    0.7586790874686937,
    1.0
   ],
   "g_corr": 0.12124,
   "g_mmrv": 0.05463,
   "g_pairacc": 0.12124,
   "mmrv": 0.0187648,
   "pairacc": 0.8232154769846565,
   "pairacc_sys": 0.86,
   "r": 0.945107051459328,
   "r_sys": 0.8528186101126107,
   "realised": 0.00829,
   "seeds": 3,
   "ship_corr": 0.07564,
   "ship_pairacc_sys": 0.07564,
   "ship_realised": 0.00622,
   "ship_rsys": 0.05888,
   "short2_corr": 0.05888,
   "short2_realised": 0.00138,
   "unique": true,
   "vacuous": false
  },
  "4M": {
   "free_corr": [
    1.0,
    1.0
   ],
   "g_corr": 0.12124,
   "g_mmrv": 0.10208,
   "g_pairacc": 0.12124,
   "mmrv": 0.0600384,
   "pairacc": 0.5543695797198132,
   "pairacc_sys": 0.31333333333333335,
   "r": 0.5254738714233388,
   "r_sys": -0.5590457024714386,
   "realised": 0.04603,
   "seeds": 3,
   "ship_corr": 0.07564,
   "ship_pairacc_sys": 0.07564,
   "ship_realised": 0.05888,
   "ship_rsys": 0.07564,
   "short2_corr": 0.05888,
   "short2_realised": 0.04545,
   "unique": true,
   "vacuous": true
  },
  "530M": {
   "free_corr": [
    0.5534547176759564,
    0.7361803762693938
   ],
   "g_corr": 0.12124,
   "g_mmrv": 0.05011,
   "g_pairacc": 0.12124,
   "mmrv": 0.015834,
   "pairacc": 0.8485657104736491,
   "pairacc_sys": 0.8833333333333333,
   "r": 0.9773702208813458,
   "r_sys": 0.9075581711593762,
   "realised": 0.00713,
   "seeds": 3,
   "ship_corr": 0.07564,
   "ship_pairacc_sys": 0.07564,
   "ship_realised": 0.00622,
   "ship_rsys": 0.04786,
   "short2_corr": 0.05888,
   "short2_realised": 0.00622,
   "unique": true,
   "vacuous": false
  },
  "60M": {
   "free_corr": [
    1.0,
    1.0
   ],
   "g_corr": 0.12124,
   "g_mmrv": 0.09132,
   "g_pairacc": 0.12124,
   "mmrv": 0.045744,
   "pairacc": 0.6967978652434956,
   "pairacc_sys": 0.7666666666666667,
   "r": 0.768666159108468,
   "r_sys": 0.6824139339849915,
   "realised": 0.01749,
   "seeds": 3,
   "ship_corr": 0.07564,
   "ship_pairacc_sys": 0.07564,
   "ship_realised": 0.01963,
   "ship_rsys": 0.07564,
   "short2_corr": 0.05888,
   "short2_realised": 0.00622,
   "unique": false,
   "vacuous": true
  },
  "6M": {
   "free_corr": [
    1.0,
    1.0
   ],
   "g_corr": 0.12124,
   "g_mmrv": 0.10013,
   "g_pairacc": 0.12124,
   "mmrv": 0.058094,
   "pairacc": 0.5910607071380921,
   "pairacc_sys": 0.44333333333333336,
   "r": 0.560220309132581,
   "r_sys": -0.1880110945390135,
   "realised": 0.03469,
   "seeds": 3,
   "ship_corr": 0.07564,
   "ship_pairacc_sys": 0.07564,
   "ship_realised": 0.02804,
   "ship_rsys": 0.07564,
   "short2_corr": 0.05888,
   "short2_realised": 0.02804,
   "unique": true,
   "vacuous": true
  },
  "750M": {
   "free_corr": [
    0.6613023456749878,
    0.9477483071327415
   ],
   "g_corr": 0.12124,
   "g_mmrv": 0.05717,
   "g_pairacc": 0.12124,
   "mmrv": 0.0204924,
   "pairacc": 0.8282188125416945,
   "pairacc_sys": 0.86,
   "r": 0.9631032868666439,
   "r_sys": 0.86653798186549,
   "realised": 0.00934,
   "seeds": 3,
   "ship_corr": 0.07564,
   "ship_pairacc_sys": 0.07564,
   "ship_realised": 0.01963,
   "ship_rsys": 0.05291,
   "short2_corr": 0.05888,
   "short2_realised": 0.00138,
   "unique": true,
   "vacuous": false
  },
  "8M": {
   "free_corr": [
    1.0,
    1.0
   ],
   "g_corr": 0.12124,
   "g_mmrv": 0.09848,
   "g_pairacc": 0.12124,
   "mmrv": 0.0564404,
   "pairacc": 0.6464309539693128,
   "pairacc_sys": 0.57,
   "r": 0.5917863314984223,
   "r_sys": 0.2585061029043371,
   "realised": 0.03139,
   "seeds": 3,
   "ship_corr": 0.07564,
   "ship_pairacc_sys": 0.07564,
   "ship_realised": 0.0301,
   "ship_rsys": 0.07564,
   "short2_corr": 0.05888,
   "short2_realised": 0.00516,
   "unique": true,
   "vacuous": true
  },
  "90M": {
   "free_corr": [
    1.0,
    1.0
   ],
   "g_corr": 0.12124,
   "g_mmrv": 0.07485,
   "g_pairacc": 0.12124,
   "mmrv": 0.0342796,
   "pairacc": 0.7374916611074049,
   "pairacc_sys": 0.8033333333333333,
   "r": 0.8218798806548449,
   "r_sys": 0.7587257473759479,
   "realised": 0.01458,
   "seeds": 3,
   "ship_corr": 0.07564,
   "ship_pairacc_sys": 0.07564,
   "ship_realised": 0.01963,
   "ship_rsys": 0.05888,
   "short2_corr": 0.05888,
   "short2_realised": 0.01963,
   "unique": true,
   "vacuous": true
  }
 },
 "sizes": [
  "4M",
  "6M",
  "8M",
  "10M",
  "14M",
  "16M",
  "20M",
  "60M",
  "90M",
  "150M",
  "300M",
  "530M",
  "750M"
 ],
 "summary": {
  "K": 25,
  "T": 10,
  "best_fixed": 0.01949,
  "corpora_missing": [],
  "evaluators": 13,
  "h1": true,
  "h2": true,
  "h3": true,
  "h4": true,
  "means_spread": 0.07564,
  "mmrv_tighter": 13,
  "per_task_corr_1": 0,
  "per_task_corr_5": 0,
  "per_task_mmrv_1": 0,
  "per_task_mmrv_5": 0,
  "per_task_pairacc_1": 0,
  "per_task_pairacc_5": 0,
  "phi": 0.04268,
  "r_vac": 0.9416641809911094,
  "ship_corr_1": 0,
  "ship_corr_5": 0,
  "ship_pairacc_sys_1": 0,
  "ship_pairacc_sys_5": 0,
  "ship_realised_1": 4,
  "ship_realised_5": 12,
  "ship_rsys_1": 0,
  "ship_rsys_5": 1,
  "short2_corr_1": 0,
  "short2_corr_5": 0,
  "small": 10,
  "small_ship_certified_1": 0,
  "tau_corr": 0.7948717948717947,
  "tau_mmrv": 0.8717948717948716,
  "tau_pairacc": 0.8205128205128204,
  "tau_ship_pairacc_sys": 0.21340922566349405,
  "tau_ship_rsys": 0.19878450453017368,
  "vacuous": 10,
  "worst_possible": 0.12124
 },
 "tolerances": [
  0.01,
  0.05
 ]
}


==> anc/code/data/datadecide_cells.csv <==
corpus,size,benchmark,seeds,value
C4,10M,arc_challenge,3,229806598407281/1000000000000000
C4,10M,arc_easy,3,3002683080808081/9375000000000000
C4,10M,boolq,3,66636085626911317/150000000000000000
C4,10M,csqa,3,69615069615069617/300000000000000000
C4,10M,hellaswag,3,9966889065923123/37500000000000000
C4,10M,mmlu,3,1392675942080531/5937500000000000
C4,10M,openbookqa,3,173/750
C4,10M,piqa,3,16936887921653971/30000000000000000
C4,10M,socialiqa,3,29836233367451381/75000000000000000
C4,10M,winogrande,3,237396408839779/468750000000000
C4,14M,arc_challenge,3,68088737201365189/300000000000000000
C4,14M,arc_easy,3,25210437710437711/75000000000000000
C4,14M,boolq,3,8864424057084607/20000000000000000
C4,14M,csqa,3,5307125307125307/20000000000000000
C4,14M,hellaswag,3,6686085109207993/25000000000000000
C4,14M,mmlu,3,4054037817265695257/17100000000000000000
C4,14M,openbookqa,3,373/1500
C4,14M,piqa,3,8694232861806311/15000000000000000
C4,14M,socialiqa,3,59723643807574207/150000000000000000
C4,14M,winogrande,3,7675611681136543/15000000000000000
C4,150M,arc_challenge,3,5079635949943117/20000000000000000
C4,150M,arc_easy,3,27356902356902357/60000000000000000
C4,150M,boolq,3,15480122324159021/30000000000000000
C4,150M,csqa,3,22800982800982801/60000000000000000
C4,150M,hellaswag,3,108763194582752443/300000000000000000
C4,150M,mmlu,3,60927533241689103/237500000000000000
C4,150M,openbookqa,3,463/1500
C4,150M,piqa,3,1662132752992383/2500000000000000
C4,150M,socialiqa,3,128045035823950873/300000000000000000
C4,150M,winogrande,3,76243093922651933/150000000000000000
C4,16M,arc_challenge,3,361294795221843/1562500000000000
C4,16M,arc_easy,3,32631874298540963/100000000000000000
C4,16M,boolq,3,42721712538226299/100000000000000000
C4,16M,csqa,3,3828828828828829/15000000000000000
C4,16M,hellaswag,3,5029501095399323/18750000000000000
C4,16M,mmlu,3,4033462781105187643/17100000000000000000
C4,16M,openbookqa,3,353/1500
C4,16M,piqa,3,17562568008705113/30000000000000000
C4,16M,socialiqa,3,60363357215967247/150000000000000000
C4,16M,winogrande,3,3070244672454617/6000000000000000
C4,1B,arc_challenge,3,113225255972696243/300000000000000000
C4,1B,arc_easy,3,9692760942760943/15000000000000000
C4,1B,boolq,3,19752293577981653/30000000000000000
C4,1B,csqa,3,17968877968877969/30000000000000000
C4,1B,hellaswag,3,1496796786828653/2500000000000000
C4,1B,mmlu,3,1288588167549504217/4275000000000000000
C4,1B,openbookqa,3,653/1500
C4,1B,piqa,3,2859766050054407/3750000000000000
C4,1B,socialiqa,3,15194472876151483/30000000000000000
C4,1B,winogrande,3,17916337805840569/30000000000000000
C4,20M,arc_challenge,3,22866894197952219/100000000000000000
C4,20M,arc_easy,3,2551557239057239/7500000000000000
C4,20M,boolq,3,142935779816513761/300000000000000000
C4,20M,csqa,3,80507780507780503/300000000000000000
C4,20M,hellaswag,3,81338378809002193/300000000000000000
C4,20M,mmlu,3,4081458911735633909/17100000000000000000
C4,20M,openbookqa,3,89/375
C4,20M,piqa,3,8800326441784549/15000000000000000
C4,20M,socialiqa,3,6033776867963153/15000000000000000
C4,20M,winogrande,3,1946527229676401/3750000000000000
C4,300M,arc_challenge,3,44411262798634813/150000000000000000
C4,300M,arc_easy,3,19049873737373737/37500000000000000
C4,300M,boolq,3,6461518858307849/12500000000000000
C4,300M,csqa,3,533033033033033/1250000000000000
C4,300M,hellaswag,3,33076080462059351/75000000000000000
C4,300M,mmlu,3,503261379067809289/1900000000000000000
C4,300M,openbookqa,3,43/125
C4,300M,piqa,3,10457018498367791/15000000000000000
C4,300M,socialiqa,3,22628795632889799/50000000000000000
C4,300M,winogrande,3,1973164956590371/3750000000000000
C4,4M,arc_challenge,3,66894197952218431/300000000000000000
C4,4M,arc_easy,3,18156565656565657/60000000000000000
C4,4M,boolq,3,5251783893985729/10000000000000000
C4,4M,csqa,3,61752661752661753/300000000000000000
C4,4M,hellaswag,3,15267874925313683/60000000000000000
C4,4M,mmlu,3,108612544813058891/475000000000000000
C4,4M,openbookqa,3,367/1500
C4,4M,piqa,3,8223612622415669/15000000000000000
C4,4M,socialiqa,3,14527891504605937/37500000000000000
C4,4M,winogrande,3,1516179952644041/3000000000000000
C4,530M,arc_challenge,3,49146757679180887/150000000000000000
C4,530M,arc_easy,3,523989898989899/937500000000000
C4,530M,boolq,3,8016819571865443/15000000000000000
C4,530M,csqa,3,15683865683865683/30000000000000000
C4,530M,hellaswag,3,200743543782779/400000000000000
C4,530M,mmlu,3,939669178997586617/3420000000000000000
C4,530M,openbookqa,3,547/1500
C4,530M,piqa,3,10862350380848749/15000000000000000
C4,530M,socialiqa,3,95496417604913/200000000000000
C4,530M,winogrande,3,8204419889502763/15000000000000000
C4,60M,arc_challenge,3,23663253697383391/100000000000000000
C4,60M,arc_easy,3,11797138047138047/30000000000000000
C4,60M,boolq,3,146850152905198777/300000000000000000
C4,60M,csqa,3,95577395577395581/300000000000000000
C4,60M,hellaswag,3,17968532164907389/60000000000000000
C4,60M,mmlu,3,422029032741630361/1710000000000000000
C4,60M,openbookqa,3,73/250
C4,60M,piqa,3,3718171926006529/6000000000000000
C4,60M,socialiqa,3,979324462640737/2400000000000000
C4,60M,winogrande,3,1558800315706393/3000000000000000
C4,6M,arc_challenge,3,2829920364050057/12500000000000000
C4,6M,arc_easy,3,46738215488215487/150000000000000000
C4,6M,boolq,3,1917940876656473/5000000000000000
C4,6M,csqa,3,13759213759213759/60000000000000000
C4,6M,hellaswag,3,77733519219279023/300000000000000000
C4,6M,mmlu,3,158443350223058281/684000000000000000
C4,6M,openbookqa,3,361/1500
C4,6M,piqa,3,8275299238302503/15000000000000000
C4,6M,socialiqa,3,2434109518935517/6250000000000000
C4,6M,winogrande,3,2499342278347803/5000000000000000
C4,750M,arc_challenge,3,5754052901023891/18750000000000000
C4,750M,arc_easy,3,5493827160493827/10000000000000000
C4,750M,boolq,3,1163098878695209/2000000000000000
C4,750M,csqa,3,4933114933114933/10000000000000000
C4,750M,hellaswag,3,5735112527384983/12000000000000000
C4,750M,mmlu,3,4678261402629537109/17100000000000000000
C4,750M,openbookqa,3,107/300
C4,750M,piqa,3,28436706565107/40000000000000
C4,750M,socialiqa,3,70470829068577277/150000000000000000
C4,750M,winogrande,3,4143646408839779/7500000000000000
C4,8M,arc_challenge,3,14215017064846417/60000000000000000
C4,8M,arc_easy,3,95328282828282823/300000000000000000
C4,8M,boolq,3,6678899082568807/15000000000000000
C4,8M,csqa,3,71171171171171171/300000000000000000
C4,8M,hellaswag,3,247802977494523/937500000000000
C4,8M,mmlu,3,3969080189825163469/17100000000000000000
C4,8M,openbookqa,3,349/1500
C4,8M,piqa,3,5671019223793979/10000000000000000
C4,8M,socialiqa,3,148989252814739/375000000000000
C4,8M,winogrande,3,7549329123914759/15000000000000000
C4,90M,arc_challenge,3,36433447098976109/150000000000000000
C4,90M,arc_easy,3,62226430976430977/150000000000000000
C4,90M,boolq,3,5130479102956167/10000000000000000
C4,90M,csqa,3,10229320229320229/30000000000000000
C4,90M,hellaswag,3,1319259111730731/4000000000000000
C4,90M,mmlu,3,225007209584099129/900000000000000000
C4,90M,openbookqa,3,38/125
C4,90M,piqa,3,1622234312658687/2500000000000000
C4,90M,socialiqa,3,42135789832821561/100000000000000000
C4,90M,winogrande,3,15690607734806629/30000000000000000
DCLM-Baseline,10M,arc_challenge,3,1689419795221843/7500000000000000
DCLM-Baseline,10M,arc_easy,3,9772727272727273/30000000000000000
DCLM-Baseline,10M,boolq,3,23229357798165137/60000000000000000
DCLM-Baseline,10M,csqa,3,76167076167076169/300000000000000000
DCLM-Baseline,10M,hellaswag,3,15668193586934873/60000000000000000
DCLM-Baseline,10M,mmlu,3,1990549449632748019/8550000000000000000
DCLM-Baseline,10M,openbookqa,3,347/1500
DCLM-Baseline,10M,piqa,3,16507072905331883/30000000000000000
DCLM-Baseline,10M,socialiqa,3,966820197884681/2500000000000000
DCLM-Baseline,10M,winogrande,3,7655880031570639/15000000000000000
DCLM-Baseline,14M,arc_challenge,3,33916382252559727/150000000000000000
DCLM-Baseline,14M,arc_easy,3,17185746352413019/50000000000000000
DCLM-Baseline,14M,boolq,3,4690112130479103/10000000000000000
DCLM-Baseline,14M,csqa,3,82800982800982799/300000000000000000
DCLM-Baseline,14M,hellaswag,3,79147580163314081/300000000000000000
DCLM-Baseline,14M,mmlu,3,23614132284972391/100000000000000000
DCLM-Baseline,14M,openbookqa,3,97/375
DCLM-Baseline,14M,piqa,3,17023939064200217/30000000000000000
DCLM-Baseline,14M,socialiqa,3,39559877175025591/100000000000000000
DCLM-Baseline,14M,winogrande,3,15303867403314917/30000000000000000
DCLM-Baseline,150M,arc_challenge,3,16774744027303753/60000000000000000
DCLM-Baseline,150M,arc_easy,3,15307239057239059/30000000000000000
DCLM-Baseline,150M,boolq,3,38967889908256879/75000000000000000
DCLM-Baseline,150M,csqa,3,8440827190827191/18750000000000000
DCLM-Baseline,150M,hellaswag,3,107787293367855007/300000000000000000
DCLM-Baseline,150M,mmlu,3,4494188508321507149/17100000000000000000
DCLM-Baseline,150M,openbookqa,3,53/150
DCLM-Baseline,150M,piqa,3,6565107000362713/10000000000000000
DCLM-Baseline,150M,socialiqa,3,132036847492323439/300000000000000000
DCLM-Baseline,150M,winogrande,3,3059194948697711/6000000000000000
DCLM-Baseline,16M,arc_challenge,3,23577929465301479/100000000000000000
DCLM-Baseline,16M,arc_easy,3,107281144781144783/300000000000000000
DCLM-Baseline,16M,boolq,3,124709480122324157/300000000000000000
DCLM-Baseline,16M,csqa,3,1642915642915643/6000000000000000
DCLM-Baseline,16M,hellaswag,3,2649870543716391/10000000000000000
DCLM-Baseline,16M,mmlu,3,2044468737662351287/8550000000000000000
DCLM-Baseline,16M,openbookqa,3,79/300
DCLM-Baseline,16M,piqa,3,720892274211099/1250000000000000
DCLM-Baseline,16M,socialiqa,3,11970317297850563/30000000000000000
DCLM-Baseline,16M,winogrande,3,750197316495659/1500000000000000
DCLM-Baseline,1B,arc_challenge,3,4249146757679181/10000000000000000
DCLM-Baseline,1B,arc_easy,3,21460437710437709/30000000000000000
DCLM-Baseline,1B,boolq,3,19795107033639143/30000000000000000
DCLM-Baseline,1B,csqa,3,659022659022659/1000000000000000
DCLM-Baseline,1B,hellaswag,3,18949412467635929/30000000000000000
DCLM-Baseline,1B,mmlu,3,5605350228575415251/17100000000000000000
DCLM-Baseline,1B,openbookqa,3,719/1500
DCLM-Baseline,1B,piqa,3,11278563656147987/15000000000000000
DCLM-Baseline,1B,socialiqa,3,7842886386898669/15000000000000000
DCLM-Baseline,1B,winogrande,3,3696921862667719/6000000000000000
DCLM-Baseline,20M,arc_challenge,3,70136518771331057/300000000000000000
DCLM-Baseline,20M,arc_easy,3,10732323232323233/30000000000000000
DCLM-Baseline,20M,boolq,3,28784403669724771/75000000000000000
DCLM-Baseline,20M,csqa,3,42547092547092547/150000000000000000
DCLM-Baseline,20M,hellaswag,3,7860983867755427/30000000000000000
DCLM-Baseline,20M,mmlu,3,4072093303387088413/17100000000000000000
DCLM-Baseline,20M,openbookqa,3,67/250
DCLM-Baseline,20M,piqa,3,852829162132753/1500000000000000
DCLM-Baseline,20M,socialiqa,3,39286932787444559/100000000000000000
DCLM-Baseline,20M,winogrande,3,7675611681136543/15000000000000000
DCLM-Baseline,300M,arc_challenge,3,48634812286689421/150000000000000000
DCLM-Baseline,300M,arc_easy,3,17643097643097643/30000000000000000
DCLM-Baseline,300M,boolq,3,3143730886850153/6000000000000000
DCLM-Baseline,300M,csqa,3,1057057057057057/2000000000000000
DCLM-Baseline,300M,hellaswag,3,1682060346544513/3750000000000000
DCLM-Baseline,300M,mmlu,3,4814712612016078189/17100000000000000000
DCLM-Baseline,300M,openbookqa,3,601/1500
DCLM-Baseline,300M,piqa,3,5178182807399347/7500000000000000
DCLM-Baseline,300M,socialiqa,3,927669737291027/2000000000000000
DCLM-Baseline,300M,winogrande,3,530123651670613/1000000000000000
DCLM-Baseline,4M,arc_challenge,3,400490614334471/1875000000000000
DCLM-Baseline,4M,arc_easy,3,3643097643097643/12000000000000000
DCLM-Baseline,4M,boolq,3,143394495412844033/300000000000000000
DCLM-Baseline,4M,csqa,3,32268632268632269/150000000000000000
DCLM-Baseline,4M,hellaswag,3,497311292571201/2000000000000000
DCLM-Baseline,4M,mmlu,3,779638974926004241/3420000000000000000
DCLM-Baseline,4M,openbookqa,3,329/1500
DCLM-Baseline,4M,piqa,3,4002992383025027/7500000000000000
DCLM-Baseline,4M,socialiqa,3,38331627430910953/100000000000000000
DCLM-Baseline,4M,winogrande,3,37549329123914759/75000000000000000
DCLM-Baseline,530M,arc_challenge,3,5554607508532423/15000000000000000
DCLM-Baseline,530M,arc_easy,3,6522166105499439/10000000000000000
DCLM-Baseline,530M,boolq,3,1254230377166157/2000000000000000
DCLM-Baseline,530M,csqa,3,17510237510237509/30000000000000000
DCLM-Baseline,530M,hellaswag,3,327935172276439/625000000000000
DCLM-Baseline,530M,mmlu,3,2556347090977026919/8550000000000000000
DCLM-Baseline,530M,openbookqa,3,166/375
DCLM-Baseline,530M,piqa,3,2672742110990207/3750000000000000
DCLM-Baseline,530M,socialiqa,3,144984646878198571/300000000000000000
DCLM-Baseline,530M,winogrande,3,16787687450670877/30000000000000000
DCLM-Baseline,60M,arc_challenge,3,9502986348122867/37500000000000000
DCLM-Baseline,60M,arc_easy,3,131565656565656563/300000000000000000
DCLM-Baseline,60M,boolq,3,18021406727828747/30000000000000000
DCLM-Baseline,60M,csqa,3,23488943488943489/60000000000000000
DCLM-Baseline,60M,hellaswag,3,21581856203943439/75000000000000000
DCLM-Baseline,60M,mmlu,3,4265753304156311339/17100000000000000000
DCLM-Baseline,60M,openbookqa,3,467/1500
DCLM-Baseline,60M,piqa,3,602829162132753/1000000000000000
DCLM-Baseline,60M,socialiqa,3,523072330262709/1250000000000000
DCLM-Baseline,60M,winogrande,3,1037095501183899/2000000000000000
DCLM-Baseline,6M,arc_challenge,3,64419795221843/300000000000000
DCLM-Baseline,6M,arc_easy,3,19402356902356903/60000000000000000
DCLM-Baseline,6M,boolq,3,1890927624872579/5000000000000000
DCLM-Baseline,6M,csqa,3,16769041769041769/75000000000000000
DCLM-Baseline,6M,hellaswag,3,12686715793666601/50000000000000000
DCLM-Baseline,6M,mmlu,3,3908274669541212791/17100000000000000000
DCLM-Baseline,6M,openbookqa,3,27/125
DCLM-Baseline,6M,piqa,3,2015778019586507/3750000000000000
DCLM-Baseline,6M,socialiqa,3,19071989082224497/50000000000000000
DCLM-Baseline,6M,winogrande,3,14853985793212313/30000000000000000
DCLM-Baseline,750M,arc_challenge,3,35893060295790673/100000000000000000
DCLM-Baseline,750M,arc_easy,3,6210718294051627/10000000000000000
DCLM-Baseline,750M,boolq,3,17675840978593273/30000000000000000
DCLM-Baseline,750M,csqa,3,16723996723996723/30000000000000000
DCLM-Baseline,750M,hellaswag,3,3094918011020381/6250000000000000
DCLM-Baseline,750M,mmlu,3,1245237044336552623/4275000000000000000
DCLM-Baseline,750M,openbookqa,3,323/750
DCLM-Baseline,750M,piqa,3,1397170837867247/2000000000000000
DCLM-Baseline,750M,socialiqa,3,6045291709314227/12500000000000000
DCLM-Baseline,750M,winogrande,3,16108918705603789/30000000000000000
DCLM-Baseline,8M,arc_challenge,3,67150170648464167/300000000000000000
DCLM-Baseline,8M,arc_easy,3,95328282828282827/300000000000000000
DCLM-Baseline,8M,boolq,3,11062691131498471/25000000000000000
DCLM-Baseline,8M,csqa,3,5733005733005733/25000000000000000
DCLM-Baseline,8M,hellaswag,3,15598486357299343/60000000000000000
DCLM-Baseline,8M,mmlu,3,797499835184429959/3420000000000000000
DCLM-Baseline,8M,openbookqa,3,121/500
DCLM-Baseline,8M,piqa,3,16523394994559303/30000000000000000
DCLM-Baseline,8M,socialiqa,3,38246332309791881/100000000000000000
DCLM-Baseline,8M,winogrande,3,15146014206787687/30000000000000000
DCLM-Baseline,90M,arc_challenge,3,13452787258248009/50000000000000000
DCLM-Baseline,90M,arc_easy,3,48035914702581369/100000000000000000
DCLM-Baseline,90M,boolq,3,172782874617737/300000000000000
DCLM-Baseline,90M,csqa,3,40731640731640731/100000000000000000
DCLM-Baseline,90M,hellaswag,3,3205204806479453/10000000000000000
DCLM-Baseline,90M,mmlu,3,1096758440621977969/4275000000000000000
DCLM-Baseline,90M,openbookqa,3,479/1500
DCLM-Baseline,90M,piqa,3,190968443960827/300000000000000
DCLM-Baseline,90M,socialiqa,3,32024053224155579/75000000000000000
DCLM-Baseline,90M,winogrande,3,3079715864246251/6000000000000000
DCLM-Baseline (QC 10%),10M,arc_challenge,3,22241183162684869/100000000000000000
DCLM-Baseline (QC 10%),10M,arc_easy,3,9038299663299663/25000000000000000
DCLM-Baseline (QC 10%),10M,boolq,3,1927624872579001/5000000000000000
DCLM-Baseline (QC 10%),10M,csqa,3,9408271908271909/37500000000000000
DCLM-Baseline (QC 10%),10M,hellaswag,3,78729336785500891/300000000000000000
DCLM-Baseline (QC 10%),10M,mmlu,3,225839195599145713/950000000000000000
DCLM-Baseline (QC 10%),10M,openbookqa,3,32/125
DCLM-Baseline (QC 10%),10M,piqa,3,1037132752992383/1875000000000000
DCLM-Baseline (QC 10%),10M,socialiqa,3,116069600818833169/300000000000000000
DCLM-Baseline (QC 10%),10M,winogrande,3,15264404104183109/30000000000000000
DCLM-Baseline (QC 10%),14M,arc_challenge,3,531740614334471/2400000000000000
DCLM-Baseline (QC 10%),14M,arc_easy,3,11308922558922559/30000000000000000
DCLM-Baseline (QC 10%),14M,boolq,3,61529051987767583/150000000000000000
DCLM-Baseline (QC 10%),14M,csqa,3,2659022659022659/10000000000000000
DCLM-Baseline (QC 10%),14M,hellaswag,3,26399123680541723/100000000000000000
DCLM-Baseline (QC 10%),14M,mmlu,3,1385850332651488117/5700000000000000000
DCLM-Baseline (QC 10%),14M,openbookqa,3,389/1500
DCLM-Baseline (QC 10%),14M,piqa,3,5576713819368879/10000000000000000
DCLM-Baseline (QC 10%),14M,socialiqa,3,19455817127260321/50000000000000000
DCLM-Baseline (QC 10%),14M,winogrande,3,1561266771902131/3125000000000000
DCLM-Baseline (QC 10%),150M,arc_challenge,3,1662400455062571/5000000000000000
DCLM-Baseline (QC 10%),150M,arc_easy,3,17786195286195287/30000000000000000
DCLM-Baseline (QC 10%),150M,boolq,3,74418960244648313/150000000000000000
DCLM-Baseline (QC 10%),150M,csqa,3,17526617526617527/37500000000000000
DCLM-Baseline (QC 10%),150M,hellaswag,3,36503352585806281/100000000000000000
DCLM-Baseline (QC 10%),150M,mmlu,3,4714687142588390711/17100000000000000000
DCLM-Baseline (QC 10%),150M,openbookqa,3,9/25
DCLM-Baseline (QC 10%),150M,piqa,3,19385201305767139/30000000000000000
DCLM-Baseline (QC 10%),150M,socialiqa,3,682627516206073/1562500000000000
DCLM-Baseline (QC 10%),150M,winogrande,3,1883385951065509/3750000000000000
DCLM-Baseline (QC 10%),16M,arc_challenge,3,71843003412969283/300000000000000000
DCLM-Baseline (QC 10%),16M,arc_easy,3,59553872053872053/150000000000000000
DCLM-Baseline (QC 10%),16M,boolq,3,1263506625891947/2500000000000000
DCLM-Baseline (QC 10%),16M,csqa,3,15219765219765219/50000000000000000
DCLM-Baseline (QC 10%),16M,hellaswag,3,13453495319657439/50000000000000000
DCLM-Baseline (QC 10%),16M,mmlu,3,257690966649747107/1068750000000000000
DCLM-Baseline (QC 10%),16M,openbookqa,3,7/30
DCLM-Baseline (QC 10%),16M,piqa,3,8479325353645267/15000000000000000
DCLM-Baseline (QC 10%),16M,socialiqa,3,59749232343909929/150000000000000000
DCLM-Baseline (QC 10%),16M,winogrande,3,1005524861878453/2000000000000000
DCLM-Baseline (QC 10%),1B,arc_challenge,3,5837599544937429/12500000000000000
DCLM-Baseline (QC 10%),1B,arc_easy,3,348208648989899/468750000000000
DCLM-Baseline (QC 10%),1B,boolq,3,9816513761467889/15000000000000000
DCLM-Baseline (QC 10%),1B,csqa,3,13000273000273/20000000000000
DCLM-Baseline (QC 10%),1B,hellaswag,3,9154052977494523/15000000000000000
DCLM-Baseline (QC 10%),1B,mmlu,3,3053961411730615823/8550000000000000000
DCLM-Baseline (QC 10%),1B,openbookqa,3,389/750
DCLM-Baseline (QC 10%),1B,piqa,3,11020130576713819/15000000000000000
DCLM-Baseline (QC 10%),1B,socialiqa,3,7904298874104401/15000000000000000
DCLM-Baseline (QC 10%),1B,winogrande,3,5987897921599579/10000000000000000
DCLM-Baseline (QC 10%),20M,arc_challenge,3,296146188850967/1250000000000000
DCLM-Baseline (QC 10%),20M,arc_easy,3,20047699214365881/50000000000000000
DCLM-Baseline (QC 10%),20M,boolq,3,41967380224260957/100000000000000000
DCLM-Baseline (QC 10%),20M,csqa,3,15451815451815451/50000000000000000
DCLM-Baseline (QC 10%),20M,hellaswag,3,80292770364469237/300000000000000000
DCLM-Baseline (QC 10%),20M,mmlu,3,348473225547720283/1425000000000000000
DCLM-Baseline (QC 10%),20M,openbookqa,3,32/125
DCLM-Baseline (QC 10%),20M,piqa,3,534718443960827/937500000000000
DCLM-Baseline (QC 10%),20M,socialiqa,3,14802968270214943/37500000000000000
DCLM-Baseline (QC 10%),20M,winogrande,3,15280189423835833/30000000000000000
DCLM-Baseline (QC 10%),300M,arc_challenge,3,5750853242320819/15000000000000000
DCLM-Baseline (QC 10%),300M,arc_easy,3,52334455667789/80000000000000
DCLM-Baseline (QC 10%),300M,boolq,3,1181651376146789/2000000000000000
DCLM-Baseline (QC 10%),300M,csqa,3,7981162981162981/15000000000000000
DCLM-Baseline (QC 10%),300M,hellaswag,3,33444532961561441/75000000000000000
DCLM-Baseline (QC 10%),300M,mmlu,3,512478359662907843/1710000000000000000
DCLM-Baseline (QC 10%),300M,openbookqa,3,209/500
DCLM-Baseline (QC 10%),300M,piqa,3,847841857091041/1250000000000000
DCLM-Baseline (QC 10%),300M,socialiqa,3,719944131695667/1562500000000000
DCLM-Baseline (QC 10%),300M,winogrande,3,2675611681136543/5000000000000000
DCLM-Baseline (QC 10%),4M,arc_challenge,3,13737201365187713/60000000000000000
DCLM-Baseline (QC 10%),4M,arc_easy,3,96380471380471381/300000000000000000
DCLM-Baseline (QC 10%),4M,boolq,3,38746177370030579/75000000000000000
DCLM-Baseline (QC 10%),4M,csqa,3,31122031122031121/150000000000000000
DCLM-Baseline (QC 10%),4M,hellaswag,3,4703370842461661/18750000000000000
DCLM-Baseline (QC 10%),4M,mmlu,3,1932926379117774601/8550000000000000000
DCLM-Baseline (QC 10%),4M,openbookqa,3,73/300
DCLM-Baseline (QC 10%),4M,piqa,3,2650525933986217/5000000000000000
DCLM-Baseline (QC 10%),4M,socialiqa,3,115301944728761519/300000000000000000
DCLM-Baseline (QC 10%),4M,winogrande,3,74861878453038673/150000000000000000
DCLM-Baseline (QC 10%),530M,arc_challenge,3,24641638225255973/60000000000000000
DCLM-Baseline (QC 10%),530M,arc_easy,3,20993265993265993/30000000000000000
DCLM-Baseline (QC 10%),530M,boolq,3,1818348623853211/3000000000000000
DCLM-Baseline (QC 10%),530M,csqa,3,58995358995359/100000000000000
DCLM-Baseline (QC 10%),530M,hellaswag,3,2583648675562637/5000000000000000
DCLM-Baseline (QC 10%),530M,mmlu,3,8077063310300607/25000000000000000
DCLM-Baseline (QC 10%),530M,openbookqa,3,673/1500
DCLM-Baseline (QC 10%),530M,piqa,3,21202393906420021/30000000000000000
DCLM-Baseline (QC 10%),530M,socialiqa,3,145957011258955981/300000000000000000
DCLM-Baseline (QC 10%),530M,winogrande,3,8512233622730861/15000000000000000
DCLM-Baseline (QC 10%),60M,arc_challenge,3,15853242320819113/60000000000000000
DCLM-Baseline (QC 10%),60M,arc_easy,3,4819023569023569/10000000000000000
DCLM-Baseline (QC 10%),60M,boolq,3,483467125382263/937500000000000
DCLM-Baseline (QC 10%),60M,csqa,3,23587223587223587/60000000000000000
DCLM-Baseline (QC 10%),60M,hellaswag,3,2231378211511651/7500000000000000
DCLM-Baseline (QC 10%),60M,mmlu,3,38486134171556759/150000000000000000
DCLM-Baseline (QC 10%),60M,openbookqa,3,473/1500
DCLM-Baseline (QC 10%),60M,piqa,3,6071817192600653/10000000000000000
DCLM-Baseline (QC 10%),60M,socialiqa,3,4174343227567383/10000000000000000
DCLM-Baseline (QC 10%),60M,winogrande,3,15264404104183109/30000000000000000
DCLM-Baseline (QC 10%),6M,arc_challenge,3,66894197952218431/300000000000000000
DCLM-Baseline (QC 10%),6M,arc_easy,3,12573653198653199/37500000000000000
DCLM-Baseline (QC 10%),6M,boolq,3,114250764525993883/300000000000000000
DCLM-Baseline (QC 10%),6M,csqa,3,12383292383292383/60000000000000000
DCLM-Baseline (QC 10%),6M,hellaswag,3,25692093208524199/100000000000000000
DCLM-Baseline (QC 10%),6M,mmlu,3,2000877659780877443/8550000000000000000
DCLM-Baseline (QC 10%),6M,openbookqa,3,86/375
DCLM-Baseline (QC 10%),6M,piqa,3,134702575262967/250000000000000
DCLM-Baseline (QC 10%),6M,socialiqa,3,56883316274309113/150000000000000000
DCLM-Baseline (QC 10%),6M,winogrande,3,24967113917390161/50000000000000000
DCLM-Baseline (QC 10%),750M,arc_challenge,3,39704209328782709/100000000000000000
DCLM-Baseline (QC 10%),750M,arc_easy,3,5028409090909091/7500000000000000
DCLM-Baseline (QC 10%),750M,boolq,3,3581651376146789/6000000000000000
DCLM-Baseline (QC 10%),750M,csqa,3,2117117117117117/3750000000000000
DCLM-Baseline (QC 10%),750M,hellaswag,3,146743676558454491/300000000000000000
DCLM-Baseline (QC 10%),750M,mmlu,3,5339560563770677019/17100000000000000000
DCLM-Baseline (QC 10%),750M,openbookqa,3,329/750
DCLM-Baseline (QC 10%),750M,piqa,3,691512513601741/1000000000000000
DCLM-Baseline (QC 10%),750M,socialiqa,3,35593654042988741/75000000000000000
DCLM-Baseline (QC 10%),750M,winogrande,3,16424625098658247/30000000000000000
DCLM-Baseline (QC 10%),8M,arc_challenge,3,2178434300341297/9375000000000000
DCLM-Baseline (QC 10%),8M,arc_easy,3,27665544332211/80000000000000
DCLM-Baseline (QC 10%),8M,boolq,3,114281345565749233/300000000000000000
DCLM-Baseline (QC 10%),8M,csqa,3,4350941850941851/18750000000000000
DCLM-Baseline (QC 10%),8M,hellaswag,3,38836885082652859/150000000000000000
DCLM-Baseline (QC 10%),8M,mmlu,3,4031619186126336109/17100000000000000000
DCLM-Baseline (QC 10%),8M,openbookqa,3,63/250
DCLM-Baseline (QC 10%),8M,piqa,3,1633297062023939/3000000000000000
DCLM-Baseline (QC 10%),8M,socialiqa,3,2963152507676561/7500000000000000
DCLM-Baseline (QC 10%),8M,winogrande,3,76006314127861093/150000000000000000
DCLM-Baseline (QC 10%),90M,arc_challenge,3,88566552901023887/300000000000000000
DCLM-Baseline (QC 10%),90M,arc_easy,3,4067760942760943/7500000000000000
DCLM-Baseline (QC 10%),90M,boolq,3,4128440366972477/7500000000000000
DCLM-Baseline (QC 10%),90M,csqa,3,129729729729729733/300000000000000000
DCLM-Baseline (QC 10%),90M,hellaswag,3,32785633671911307/100000000000000000
DCLM-Baseline (QC 10%),90M,mmlu,3,4573272260569183531/17100000000000000000
DCLM-Baseline (QC 10%),90M,openbookqa,3,131/375
DCLM-Baseline (QC 10%),90M,piqa,3,6265868697859993/10000000000000000
DCLM-Baseline (QC 10%),90M,socialiqa,3,8375980893892869/20000000000000000
DCLM-Baseline (QC 10%),90M,winogrande,3,7486187845303867/15000000000000000
DCLM-Baseline (QC 20%),10M,arc_challenge,3,1422070534698521/6250000000000000
DCLM-Baseline (QC 20%),10M,arc_easy,3,107365319865319873/300000000000000000
DCLM-Baseline (QC 20%),10M,boolq,3,131651376146788987/300000000000000000
DCLM-Baseline (QC 20%),10M,csqa,3,74610974610974609/300000000000000000
DCLM-Baseline (QC 20%),10M,hellaswag,3,19625074686317467/75000000000000000
DCLM-Baseline (QC 20%),10M,mmlu,3,1360287942942155171/5700000000000000000
DCLM-Baseline (QC 20%),10M,openbookqa,3,92/375
DCLM-Baseline (QC 20%),10M,piqa,3,16322089227421111/30000000000000000
DCLM-Baseline (QC 20%),10M,socialiqa,3,117553735926305017/300000000000000000
DCLM-Baseline (QC 20%),10M,winogrande,3,15280189423835833/30000000000000000
DCLM-Baseline (QC 20%),14M,arc_challenge,3,68430034129692833/300000000000000000
DCLM-Baseline (QC 20%),14M,arc_easy,3,55303030303030303/150000000000000000
DCLM-Baseline (QC 20%),14M,boolq,3,11572375127420999/25000000000000000
DCLM-Baseline (QC 20%),14M,csqa,3,27463827463827463/100000000000000000
DCLM-Baseline (QC 20%),14M,hellaswag,3,26691230166633471/100000000000000000
DCLM-Baseline (QC 20%),14M,mmlu,3,258226127795615479/1068750000000000000
DCLM-Baseline (QC 20%),14M,openbookqa,3,97/375
DCLM-Baseline (QC 20%),14M,piqa,3,1403246282190787/2500000000000000
DCLM-Baseline (QC 20%),14M,socialiqa,3,1970317297850563/5000000000000000
DCLM-Baseline (QC 20%),14M,winogrande,3,1001841620626151/2000000000000000
DCLM-Baseline (QC 20%),150M,arc_challenge,3,24232081911262801/75000000000000000
DCLM-Baseline (QC 20%),150M,arc_easy,3,1143658810325477/2000000000000000
DCLM-Baseline (QC 20%),150M,boolq,3,2937308868501529/5000000000000000
DCLM-Baseline (QC 20%),150M,csqa,3,33906633906633907/75000000000000000
DCLM-Baseline (QC 20%),150M,hellaswag,3,6918442541326429/18750000000000000
DCLM-Baseline (QC 20%),150M,mmlu,3,123006688144003813/450000000000000000
DCLM-Baseline (QC 20%),150M,openbookqa,3,553/1500
DCLM-Baseline (QC 20%),150M,piqa,3,2434031556039173/3750000000000000
DCLM-Baseline (QC 20%),150M,socialiqa,3,21707608324803821/50000000000000000
DCLM-Baseline (QC 20%),150M,winogrande,3,1314127861089187/2500000000000000
DCLM-Baseline (QC 20%),16M,arc_challenge,3,69027303754266209/300000000000000000
DCLM-Baseline (QC 20%),16M,arc_easy,3,5580808080808081/15000000000000000
DCLM-Baseline (QC 20%),16M,boolq,3,38440366972477063/100000000000000000
DCLM-Baseline (QC 20%),16M,csqa,3,42342342342342343/150000000000000000
DCLM-Baseline (QC 20%),16M,hellaswag,3,79426409081856203/300000000000000000
DCLM-Baseline (QC 20%),16M,mmlu,3,687329576601662093/2850000000000000000
DCLM-Baseline (QC 20%),16M,openbookqa,3,61/250
DCLM-Baseline (QC 20%),16M,piqa,3,572905331882481/1000000000000000
DCLM-Baseline (QC 20%),16M,socialiqa,3,2368474923234391/6000000000000000
DCLM-Baseline (QC 20%),16M,winogrande,3,75335438042620363/150000000000000000
DCLM-Baseline (QC 20%),1B,arc_challenge,3,69667235494880543/150000000000000000
DCLM-Baseline (QC 20%),1B,arc_easy,3,22432659932659933/30000000000000000
DCLM-Baseline (QC 20%),1B,boolq,3,19654434250764527/30000000000000000
DCLM-Baseline (QC 20%),1B,csqa,3,1972972972972973/3000000000000000
DCLM-Baseline (QC 20%),1B,hellaswag,3,9365166301533559/15000000000000000
DCLM-Baseline (QC 20%),1B,mmlu,3,6095179861181392561/17100000000000000000
DCLM-Baseline (QC 20%),1B,openbookqa,3,199/375
DCLM-Baseline (QC 20%),1B,piqa,3,22475516866158869/30000000000000000
DCLM-Baseline (QC 20%),1B,socialiqa,3,15516888433981577/30000000000000000
DCLM-Baseline (QC 20%),1B,winogrande,3,18200473559589581/30000000000000000
DCLM-Baseline (QC 20%),20M,arc_challenge,3,69709897610921501/300000000000000000
DCLM-Baseline (QC 20%),20M,arc_easy,3,9750280583613917/25000000000000000
DCLM-Baseline (QC 20%),20M,boolq,3,29403669724770641/75000000000000000
DCLM-Baseline (QC 20%),20M,csqa,3,9017199017199017/30000000000000000
DCLM-Baseline (QC 20%),20M,hellaswag,3,3353415654252141/12500000000000000
DCLM-Baseline (QC 20%),20M,mmlu,3,842032929793142881/3420000000000000000
DCLM-Baseline (QC 20%),20M,openbookqa,3,403/1500
DCLM-Baseline (QC 20%),20M,piqa,3,28436706565107/50000000000000
DCLM-Baseline (QC 20%),20M,socialiqa,3,1970317297850563/5000000000000000
DCLM-Baseline (QC 20%),20M,winogrande,3,15035516969218627/30000000000000000
DCLM-Baseline (QC 20%),300M,arc_challenge,3,107167235494880549/300000000000000000
DCLM-Baseline (QC 20%),300M,arc_easy,3,9627525252525253/15000000000000000
DCLM-Baseline (QC 20%),300M,boolq,3,16871559633027523/30000000000000000
DCLM-Baseline (QC 20%),300M,csqa,3,7981162981162981/15000000000000000
DCLM-Baseline (QC 20%),300M,hellaswag,3,68019318860784707/150000000000000000
DCLM-Baseline (QC 20%),300M,mmlu,3,84510316063933673/285000000000000000
DCLM-Baseline (QC 20%),300M,openbookqa,3,53/125
DCLM-Baseline (QC 20%),300M,piqa,3,408487486398259/600000000000000
DCLM-Baseline (QC 20%),300M,socialiqa,3,28096212896622313/60000000000000000
DCLM-Baseline (QC 20%),300M,winogrande,3,16314127861089187/30000000000000000
DCLM-Baseline (QC 20%),4M,arc_challenge,3,1116325369738339/5000000000000000
DCLM-Baseline (QC 20%),4M,arc_easy,3,19141414141414141/60000000000000000
DCLM-Baseline (QC 20%),4M,boolq,3,27354740061162079/50000000000000000
DCLM-Baseline (QC 20%),4M,csqa,3,10960960960960961/50000000000000000
DCLM-Baseline (QC 20%),4M,hellaswag,3,4658559051981677/18750000000000000
DCLM-Baseline (QC 20%),4M,mmlu,3,3908603698534787539/17100000000000000000
DCLM-Baseline (QC 20%),4M,openbookqa,3,89/375
DCLM-Baseline (QC 20%),4M,piqa,3,1602829162132753/3000000000000000
DCLM-Baseline (QC 20%),4M,socialiqa,3,7228761514841351/18750000000000000
DCLM-Baseline (QC 20%),4M,winogrande,3,7561168113654301/15000000000000000
DCLM-Baseline (QC 20%),530M,arc_challenge,3,59769624573378839/150000000000000000
DCLM-Baseline (QC 20%),530M,arc_easy,3,6877104377104377/10000000000000000
DCLM-Baseline (QC 20%),530M,boolq,3,8877675840978593/15000000000000000
DCLM-Baseline (QC 20%),530M,csqa,3,2977067977067977/5000000000000000
DCLM-Baseline (QC 20%),530M,hellaswag,3,15789683330013943/30000000000000000
DCLM-Baseline (QC 20%),530M,mmlu,3,2735957009170403189/8550000000000000000
DCLM-Baseline (QC 20%),530M,openbookqa,3,673/1500
DCLM-Baseline (QC 20%),530M,piqa,3,2687704026115343/3750000000000000
DCLM-Baseline (QC 20%),530M,socialiqa,3,148157625383828033/300000000000000000
DCLM-Baseline (QC 20%),530M,winogrande,3,17308602999210733/30000000000000000
DCLM-Baseline (QC 20%),60M,arc_challenge,3,79351535836177477/300000000000000000
DCLM-Baseline (QC 20%),60M,arc_easy,3,3545875420875421/7500000000000000
DCLM-Baseline (QC 20%),60M,boolq,3,143914373088685013/300000000000000000
DCLM-Baseline (QC 20%),60M,csqa,3,112448812448812447/300000000000000000
DCLM-Baseline (QC 20%),60M,hellaswag,3,2941977029808139/10000000000000000
DCLM-Baseline (QC 20%),60M,mmlu,3,880141682716733431/3420000000000000000
DCLM-Baseline (QC 20%),60M,openbookqa,3,473/1500
DCLM-Baseline (QC 20%),60M,piqa,3,455930359085963/750000000000000
DCLM-Baseline (QC 20%),60M,socialiqa,3,8297509382463323/20000000000000000
DCLM-Baseline (QC 20%),60M,winogrande,3,2594054196264141/5000000000000000
DCLM-Baseline (QC 20%),6M,arc_challenge,3,35238907849829353/150000000000000000
DCLM-Baseline (QC 20%),6M,arc_easy,3,16519360269360269/50000000000000000
DCLM-Baseline (QC 20%),6M,boolq,3,32285932721712539/75000000000000000
DCLM-Baseline (QC 20%),6M,csqa,3,23286923286923287/100000000000000000
DCLM-Baseline (QC 20%),6M,hellaswag,3,19049990041824337/75000000000000000
DCLM-Baseline (QC 20%),6M,mmlu,3,2000259953167818119/8550000000000000000
DCLM-Baseline (QC 20%),6M,openbookqa,3,63/250
DCLM-Baseline (QC 20%),6M,piqa,3,16300326441784549/30000000000000000
DCLM-Baseline (QC 20%),6M,socialiqa,3,446599923234391/1171875000000000
DCLM-Baseline (QC 20%),6M,winogrande,3,9338003157063931/18750000000000000
DCLM-Baseline (QC 20%),750M,arc_challenge,3,29714163822525599/75000000000000000
DCLM-Baseline (QC 20%),750M,arc_easy,3,840347923681257/1250000000000000
DCLM-Baseline (QC 20%),750M,boolq,3,5871559633027523/10000000000000000
DCLM-Baseline (QC 20%),750M,csqa,3,42997542997543/75000000000000
DCLM-Baseline (QC 20%),750M,hellaswag,3,14878510256920933/30000000000000000
DCLM-Baseline (QC 20%),750M,mmlu,3,1328120852761593901/4275000000000000000
DCLM-Baseline (QC 20%),750M,openbookqa,3,323/750
DCLM-Baseline (QC 20%),750M,piqa,3,6965904969169387/10000000000000000
DCLM-Baseline (QC 20%),750M,socialiqa,3,2354145342886387/5000000000000000
DCLM-Baseline (QC 20%),750M,winogrande,3,5498553012365167/10000000000000000
DCLM-Baseline (QC 20%),8M,arc_challenge,3,139419795221843/600000000000000
DCLM-Baseline (QC 20%),8M,arc_easy,3,8596380471380471/25000000000000000
DCLM-Baseline (QC 20%),8M,boolq,3,1582059123343527/4000000000000000
DCLM-Baseline (QC 20%),8M,csqa,3,25143325143325143/100000000000000000
DCLM-Baseline (QC 20%),8M,hellaswag,3,26123614153887007/100000000000000000
DCLM-Baseline (QC 20%),8M,mmlu,3,83577540911941217/356250000000000000
DCLM-Baseline (QC 20%),8M,openbookqa,3,32/125
DCLM-Baseline (QC 20%),8M,piqa,3,16441784548422199/30000000000000000
DCLM-Baseline (QC 20%),8M,socialiqa,3,58188331627430911/150000000000000000
DCLM-Baseline (QC 20%),8M,winogrande,3,74743488555643253/150000000000000000
DCLM-Baseline (QC 20%),90M,arc_challenge,3,88225255972696249/300000000000000000
DCLM-Baseline (QC 20%),90M,arc_easy,3,82903689674523/156250000000000
DCLM-Baseline (QC 20%),90M,boolq,3,2892966360856269/5000000000000000
DCLM-Baseline (QC 20%),90M,csqa,3,131122031122031123/300000000000000000
DCLM-Baseline (QC 20%),90M,hellaswag,3,99631547500497913/300000000000000000
DCLM-Baseline (QC 20%),90M,mmlu,3,4549012068900859691/17100000000000000000
DCLM-Baseline (QC 20%),90M,openbookqa,3,167/500
DCLM-Baseline (QC 20%),90M,piqa,3,1897714907508161/3000000000000000
DCLM-Baseline (QC 20%),90M,socialiqa,3,21494370522006141/50000000000000000
DCLM-Baseline (QC 20%),90M,winogrande,3,25098658247829519/50000000000000000
"DCLM-Baseline (QC 7%, FW2)",10M,arc_challenge,3,11049488054607509/50000000000000000
"DCLM-Baseline (QC 7%, FW2)",10M,arc_easy,3,108796296296296291/300000000000000000
"DCLM-Baseline (QC 7%, FW2)",10M,boolq,3,114281345565749231/300000000000000000
"DCLM-Baseline (QC 7%, FW2)",10M,csqa,3,784022659022659/3125000000000000
"DCLM-Baseline (QC 7%, FW2)",10M,hellaswag,3,26043948748589259/100000000000000000
"DCLM-Baseline (QC 7%, FW2)",10M,mmlu,3,674866250913463847/2850000000000000000
"DCLM-Baseline (QC 7%, FW2)",10M,openbookqa,3,123/500
"DCLM-Baseline (QC 7%, FW2)",10M,piqa,3,16468988030467901/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",10M,socialiqa,3,114687819856704199/300000000000000000
"DCLM-Baseline (QC 7%, FW2)",10M,winogrande,3,253485924756643/500000000000000
"DCLM-Baseline (QC 7%, FW2)",14M,arc_challenge,3,11646757679180887/50000000000000000
"DCLM-Baseline (QC 7%, FW2)",14M,arc_easy,3,382996632996633/1000000000000000
"DCLM-Baseline (QC 7%, FW2)",14M,boolq,3,57110091743119267/150000000000000000
"DCLM-Baseline (QC 7%, FW2)",14M,csqa,3,41605241605241603/150000000000000000
"DCLM-Baseline (QC 7%, FW2)",14M,hellaswag,3,39738099980083649/150000000000000000
"DCLM-Baseline (QC 7%, FW2)",14M,mmlu,3,2093606973482561033/8550000000000000000
"DCLM-Baseline (QC 7%, FW2)",14M,openbookqa,3,193/750
"DCLM-Baseline (QC 7%, FW2)",14M,piqa,3,3367791077257889/6000000000000000
"DCLM-Baseline (QC 7%, FW2)",14M,socialiqa,3,29183725690890481/75000000000000000
"DCLM-Baseline (QC 7%, FW2)",14M,winogrande,3,38042620363062349/75000000000000000
"DCLM-Baseline (QC 7%, FW2)",150M,arc_challenge,3,10170648464163823/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",150M,arc_easy,3,2242739898989899/3750000000000000
"DCLM-Baseline (QC 7%, FW2)",150M,boolq,3,4348623853211009/7500000000000000
"DCLM-Baseline (QC 7%, FW2)",150M,csqa,3,138083538083538083/300000000000000000
"DCLM-Baseline (QC 7%, FW2)",150M,hellaswag,3,145097258182301/400000000000000
"DCLM-Baseline (QC 7%, FW2)",150M,mmlu,3,62698140438113261/225000000000000000
"DCLM-Baseline (QC 7%, FW2)",150M,openbookqa,3,39/100
"DCLM-Baseline (QC 7%, FW2)",150M,piqa,3,9659956474428727/15000000000000000
"DCLM-Baseline (QC 7%, FW2)",150M,socialiqa,3,1702490617536677/4000000000000000
"DCLM-Baseline (QC 7%, FW2)",150M,winogrande,3,3898973954222573/7500000000000000
"DCLM-Baseline (QC 7%, FW2)",16M,arc_challenge,3,575938566552901/2343750000000000
"DCLM-Baseline (QC 7%, FW2)",16M,arc_easy,3,14762205387205387/37500000000000000
"DCLM-Baseline (QC 7%, FW2)",16M,boolq,3,21478083588175331/50000000000000000
"DCLM-Baseline (QC 7%, FW2)",16M,csqa,3,27518427518427519/100000000000000000
"DCLM-Baseline (QC 7%, FW2)",16M,hellaswag,3,20005974905397331/75000000000000000
"DCLM-Baseline (QC 7%, FW2)",16M,mmlu,3,1037871429287937913/4275000000000000000
"DCLM-Baseline (QC 7%, FW2)",16M,openbookqa,3,197/750
"DCLM-Baseline (QC 7%, FW2)",16M,piqa,3,4207018498367791/7500000000000000
"DCLM-Baseline (QC 7%, FW2)",16M,socialiqa,3,2309109518935517/6000000000000000
"DCLM-Baseline (QC 7%, FW2)",16M,winogrande,3,7644041041831097/15000000000000000
"DCLM-Baseline (QC 7%, FW2)",1B,arc_challenge,3,14718430034129693/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",1B,arc_easy,3,96783810325477/125000000000000
"DCLM-Baseline (QC 7%, FW2)",1B,boolq,3,19678899082568807/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",1B,csqa,3,19541359541359541/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",1B,hellaswag,3,3646683927504481/6000000000000000
"DCLM-Baseline (QC 7%, FW2)",1B,mmlu,3,6245092414817869339/17100000000000000000
"DCLM-Baseline (QC 7%, FW2)",1B,openbookqa,3,1/2
"DCLM-Baseline (QC 7%, FW2)",1B,piqa,3,11180631120783461/15000000000000000
"DCLM-Baseline (QC 7%, FW2)",1B,socialiqa,3,124503582395087/240000000000000
"DCLM-Baseline (QC 7%, FW2)",1B,winogrande,3,8792423046566693/15000000000000000
"DCLM-Baseline (QC 7%, FW2)",20M,arc_challenge,3,17747440273037543/75000000000000000
"DCLM-Baseline (QC 7%, FW2)",20M,arc_easy,3,12323232323232323/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",20M,boolq,3,12128440366972477/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",20M,csqa,3,46232596232596231/150000000000000000
"DCLM-Baseline (QC 7%, FW2)",20M,hellaswag,3,80103565026887071/300000000000000000
"DCLM-Baseline (QC 7%, FW2)",20M,mmlu,3,232621163314901357/950000000000000000
"DCLM-Baseline (QC 7%, FW2)",20M,openbookqa,3,401/1500
"DCLM-Baseline (QC 7%, FW2)",20M,piqa,3,17067464635473341/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",20M,socialiqa,3,58802456499488233/150000000000000000
"DCLM-Baseline (QC 7%, FW2)",20M,winogrande,3,14909234411996843/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",300M,arc_challenge,3,11203071672354949/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",300M,arc_easy,3,2007996632996633/3000000000000000
"DCLM-Baseline (QC 7%, FW2)",300M,boolq,3,3053007135575943/5000000000000000
"DCLM-Baseline (QC 7%, FW2)",300M,csqa,3,2659022659022659/5000000000000000
"DCLM-Baseline (QC 7%, FW2)",300M,hellaswag,3,13327026488747261/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",300M,mmlu,3,2588896715579564927/8550000000000000000
"DCLM-Baseline (QC 7%, FW2)",300M,openbookqa,3,161/375
"DCLM-Baseline (QC 7%, FW2)",300M,piqa,3,3385019949220167/5000000000000000
"DCLM-Baseline (QC 7%, FW2)",300M,socialiqa,3,2332821562606619/5000000000000000
"DCLM-Baseline (QC 7%, FW2)",300M,winogrande,3,7995264404104183/15000000000000000
"DCLM-Baseline (QC 7%, FW2)",4M,arc_challenge,3,22838452787258247/100000000000000000
"DCLM-Baseline (QC 7%, FW2)",4M,arc_easy,3,1244212962962963/3750000000000000
"DCLM-Baseline (QC 7%, FW2)",4M,boolq,3,20530071355759429/50000000000000000
"DCLM-Baseline (QC 7%, FW2)",4M,csqa,3,64373464373464373/300000000000000000
"DCLM-Baseline (QC 7%, FW2)",4M,hellaswag,3,37422824138617807/150000000000000000
"DCLM-Baseline (QC 7%, FW2)",4M,mmlu,3,3906270913591892557/17100000000000000000
"DCLM-Baseline (QC 7%, FW2)",4M,openbookqa,3,123/500
"DCLM-Baseline (QC 7%, FW2)",4M,piqa,3,15783460282916213/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",4M,socialiqa,3,114380757420675539/300000000000000000
"DCLM-Baseline (QC 7%, FW2)",4M,winogrande,3,15114443567482241/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",530M,arc_challenge,3,20691126279863481/50000000000000000
"DCLM-Baseline (QC 7%, FW2)",530M,arc_easy,3,21300505050505051/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",530M,boolq,3,19000000000000001/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",530M,csqa,3,8837018837018837/15000000000000000
"DCLM-Baseline (QC 7%, FW2)",530M,hellaswag,3,15341565425214101/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",530M,mmlu,3,5556500821608501341/17100000000000000000
"DCLM-Baseline (QC 7%, FW2)",530M,openbookqa,3,697/1500
"DCLM-Baseline (QC 7%, FW2)",530M,piqa,3,3544613710554951/5000000000000000
"DCLM-Baseline (QC 7%, FW2)",530M,socialiqa,3,36374104401228251/75000000000000000
"DCLM-Baseline (QC 7%, FW2)",530M,winogrande,3,8338595106550907/15000000000000000
"DCLM-Baseline (QC 7%, FW2)",60M,arc_challenge,3,39035836177474403/150000000000000000
"DCLM-Baseline (QC 7%, FW2)",60M,arc_easy,3,7601010101010101/15000000000000000
"DCLM-Baseline (QC 7%, FW2)",60M,boolq,3,642082377675841/1171875000000000
"DCLM-Baseline (QC 7%, FW2)",60M,csqa,3,2303030303030303/6000000000000000
"DCLM-Baseline (QC 7%, FW2)",60M,hellaswag,3,17815176259709221/60000000000000000
"DCLM-Baseline (QC 7%, FW2)",60M,mmlu,3,4455808102351853861/17100000000000000000
"DCLM-Baseline (QC 7%, FW2)",60M,openbookqa,3,103/300
"DCLM-Baseline (QC 7%, FW2)",60M,piqa,3,17927094668117519/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",60M,socialiqa,3,2583375980893893/6250000000000000
"DCLM-Baseline (QC 7%, FW2)",60M,winogrande,3,7545382794001579/15000000000000000
"DCLM-Baseline (QC 7%, FW2)",6M,arc_challenge,3,66723549488054609/300000000000000000
"DCLM-Baseline (QC 7%, FW2)",6M,arc_easy,3,34469696969696969/100000000000000000
"DCLM-Baseline (QC 7%, FW2)",6M,boolq,3,117614678899082567/300000000000000000
"DCLM-Baseline (QC 7%, FW2)",6M,csqa,3,4417144417144417/20000000000000000
"DCLM-Baseline (QC 7%, FW2)",6M,hellaswag,3,76190001991635127/300000000000000000
"DCLM-Baseline (QC 7%, FW2)",6M,mmlu,3,664884995996303723/2850000000000000000
"DCLM-Baseline (QC 7%, FW2)",6M,openbookqa,3,373/1500
"DCLM-Baseline (QC 7%, FW2)",6M,piqa,3,8068552774755169/15000000000000000
"DCLM-Baseline (QC 7%, FW2)",6M,socialiqa,3,38706925963834871/100000000000000000
"DCLM-Baseline (QC 7%, FW2)",6M,winogrande,3,3758879242304657/7500000000000000
"DCLM-Baseline (QC 7%, FW2)",750M,arc_challenge,3,1204778156996587/3000000000000000
"DCLM-Baseline (QC 7%, FW2)",750M,arc_easy,3,20787037037037037/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",750M,boolq,3,18740061162079511/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",750M,csqa,3,1669123669123669/3000000000000000
"DCLM-Baseline (QC 7%, FW2)",750M,hellaswag,3,144951204939255127/300000000000000000
"DCLM-Baseline (QC 7%, FW2)",750M,mmlu,3,5364900774647325763/17100000000000000000
"DCLM-Baseline (QC 7%, FW2)",750M,openbookqa,3,233/500
"DCLM-Baseline (QC 7%, FW2)",750M,piqa,3,6900616612259703/10000000000000000
"DCLM-Baseline (QC 7%, FW2)",750M,socialiqa,3,23660866598430569/50000000000000000
"DCLM-Baseline (QC 7%, FW2)",750M,winogrande,3,1345698500394633/2500000000000000
"DCLM-Baseline (QC 7%, FW2)",8M,arc_challenge,3,68941979522184299/300000000000000000
"DCLM-Baseline (QC 7%, FW2)",8M,arc_easy,3,541456228956229/1500000000000000
"DCLM-Baseline (QC 7%, FW2)",8M,boolq,3,119266055045871559/300000000000000000
"DCLM-Baseline (QC 7%, FW2)",8M,csqa,3,36568386568386569/150000000000000000
"DCLM-Baseline (QC 7%, FW2)",8M,hellaswag,3,5177587465976233/20000000000000000
"DCLM-Baseline (QC 7%, FW2)",8M,mmlu,3,2022822649659960521/8550000000000000000
"DCLM-Baseline (QC 7%, FW2)",8M,openbookqa,3,1/4
"DCLM-Baseline (QC 7%, FW2)",8M,piqa,3,5424374319912949/10000000000000000
"DCLM-Baseline (QC 7%, FW2)",8M,socialiqa,3,38792221084953939/100000000000000000
"DCLM-Baseline (QC 7%, FW2)",8M,winogrande,3,14996053670086819/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",90M,arc_challenge,3,9035836177474403/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",90M,arc_easy,3,5409652076318743/10000000000000000
"DCLM-Baseline (QC 7%, FW2)",90M,boolq,3,1184059633027523/2343750000000000
"DCLM-Baseline (QC 7%, FW2)",90M,csqa,3,65356265356265353/150000000000000000
"DCLM-Baseline (QC 7%, FW2)",90M,hellaswag,3,16268339640177919/50000000000000000
"DCLM-Baseline (QC 7%, FW2)",90M,mmlu,3,1148994835084519093/4275000000000000000
"DCLM-Baseline (QC 7%, FW2)",90M,openbookqa,3,171/500
"DCLM-Baseline (QC 7%, FW2)",90M,piqa,3,18797606093579977/30000000000000000
"DCLM-Baseline (QC 7%, FW2)",90M,socialiqa,3,1266632548618219/3000000000000000
"DCLM-Baseline (QC 7%, FW2)",90M,winogrande,3,5072349381741647/10000000000000000
"DCLM-Baseline (QC 7%, FW3)",10M,arc_challenge,3,22923777019340159/100000000000000000
"DCLM-Baseline (QC 7%, FW3)",10M,arc_easy,3,19353254769921437/50000000000000000
"DCLM-Baseline (QC 7%, FW3)",10M,boolq,3,19709480122324159/50000000000000000
"DCLM-Baseline (QC 7%, FW3)",10M,csqa,3,18509418509418509/75000000000000000
"DCLM-Baseline (QC 7%, FW3)",10M,hellaswag,3,9782662816172077/37500000000000000
"DCLM-Baseline (QC 7%, FW3)",10M,mmlu,3,414770179672897457/1710000000000000000
"DCLM-Baseline (QC 7%, FW3)",10M,openbookqa,3,123/500
"DCLM-Baseline (QC 7%, FW3)",10M,piqa,3,5462459194776931/10000000000000000
"DCLM-Baseline (QC 7%, FW3)",10M,socialiqa,3,115813715455475947/300000000000000000
"DCLM-Baseline (QC 7%, FW3)",10M,winogrande,3,3741120757695343/7500000000000000
"DCLM-Baseline (QC 7%, FW3)",14M,arc_challenge,3,23862343572241183/100000000000000000
"DCLM-Baseline (QC 7%, FW3)",14M,arc_easy,3,122306397306397307/300000000000000000
"DCLM-Baseline (QC 7%, FW3)",14M,boolq,3,9510703363914373/25000000000000000
"DCLM-Baseline (QC 7%, FW3)",14M,csqa,3,79934479934479939/300000000000000000
"DCLM-Baseline (QC 7%, FW3)",14M,hellaswag,3,1321449910376419/5000000000000000
"DCLM-Baseline (QC 7%, FW3)",14M,mmlu,3,83693532985517269/342000000000000000
"DCLM-Baseline (QC 7%, FW3)",14M,openbookqa,3,391/1500
"DCLM-Baseline (QC 7%, FW3)",14M,piqa,3,16741022850924919/30000000000000000
"DCLM-Baseline (QC 7%, FW3)",14M,socialiqa,3,23019447287615149/60000000000000000
"DCLM-Baseline (QC 7%, FW3)",14M,winogrande,3,3814127861089187/7500000000000000
"DCLM-Baseline (QC 7%, FW3)",150M,arc_challenge,3,53540955631399313/150000000000000000
"DCLM-Baseline (QC 7%, FW3)",150M,arc_easy,3,6430976430976431/10000000000000000
"DCLM-Baseline (QC 7%, FW3)",150M,boolq,3,16073394495412843/30000000000000000
"DCLM-Baseline (QC 7%, FW3)",150M,csqa,3,45072345072345073/100000000000000000
"DCLM-Baseline (QC 7%, FW3)",150M,hellaswag,3,26600776737701653/75000000000000000
"DCLM-Baseline (QC 7%, FW3)",150M,mmlu,3,413939705708381587/1425000000000000000
"DCLM-Baseline (QC 7%, FW3)",150M,openbookqa,3,619/1500
"DCLM-Baseline (QC 7%, FW3)",150M,piqa,3,6244105912223431/10000000000000000
"DCLM-Baseline (QC 7%, FW3)",150M,socialiqa,3,8590924599112931/20000000000000000
"DCLM-Baseline (QC 7%, FW3)",150M,winogrande,3,2607208629308077/5000000000000000
"DCLM-Baseline (QC 7%, FW3)",16M,arc_challenge,3,36305460750853243/150000000000000000
"DCLM-Baseline (QC 7%, FW3)",16M,arc_easy,3,43448372615039279/100000000000000000
"DCLM-Baseline (QC 7%, FW3)",16M,boolq,3,117675840978593273/300000000000000000
"DCLM-Baseline (QC 7%, FW3)",16M,csqa,3,3688916188916189/12500000000000000
"DCLM-Baseline (QC 7%, FW3)",16M,hellaswag,3,13284206333399721/50000000000000000
"DCLM-Baseline (QC 7%, FW3)",16M,mmlu,3,2119936142877549277/8550000000000000000
"DCLM-Baseline (QC 7%, FW3)",16M,openbookqa,3,137/500
"DCLM-Baseline (QC 7%, FW3)",16M,piqa,3,695955749002539/1250000000000000
"DCLM-Baseline (QC 7%, FW3)",16M,socialiqa,3,38638689866939611/100000000000000000
"DCLM-Baseline (QC 7%, FW3)",16M,winogrande,3,5090765588003157/10000000000000000
"DCLM-Baseline (QC 7%, FW3)",1B,arc_challenge,3,25028441410693971/50000000000000000
"DCLM-Baseline (QC 7%, FW3)",1B,arc_easy,3,5980639730639731/7500000000000000
"DCLM-Baseline (QC 7%, FW3)",1B,boolq,3,6261977573904179/10000000000000000
"DCLM-Baseline (QC 7%, FW3)",1B,csqa,3,3641277641277641/6000000000000000
"DCLM-Baseline (QC 7%, FW3)",1B,hellaswag,3,8129356701852221/15000000000000000
"DCLM-Baseline (QC 7%, FW3)",1B,mmlu,3,83529730806070051/225000000000000000
"DCLM-Baseline (QC 7%, FW3)",1B,openbookqa,3,188/375
"DCLM-Baseline (QC 7%, FW3)",1B,piqa,3,21354733405875953/30000000000000000
"DCLM-Baseline (QC 7%, FW3)",1B,socialiqa,3,73439099283520981/150000000000000000
"DCLM-Baseline (QC 7%, FW3)",1B,winogrande,3,5661667982109971/10000000000000000
"DCLM-Baseline (QC 7%, FW3)",20M,arc_challenge,3,14522184300341297/60000000000000000
"DCLM-Baseline (QC 7%, FW3)",20M,arc_easy,3,66961279461279463/150000000000000000
"DCLM-Baseline (QC 7%, FW3)",20M,boolq,3,24207951070336391/60000000000000000
"DCLM-Baseline (QC 7%, FW3)",20M,csqa,3,47297297297297297/150000000000000000
"DCLM-Baseline (QC 7%, FW3)",20M,hellaswag,3,80163314080860389/300000000000000000
"DCLM-Baseline (QC 7%, FW3)",20M,mmlu,3,2137696768739308031/8550000000000000000
"DCLM-Baseline (QC 7%, FW3)",20M,openbookqa,3,407/1500
"DCLM-Baseline (QC 7%, FW3)",20M,piqa,3,8375952121871599/15000000000000000
"DCLM-Baseline (QC 7%, FW3)",20M,socialiqa,3,9659672466734903/25000000000000000
"DCLM-Baseline (QC 7%, FW3)",20M,winogrande,3,609629044988161/1200000000000000
"DCLM-Baseline (QC 7%, FW3)",300M,arc_challenge,3,6433447098976109/15000000000000000
"DCLM-Baseline (QC 7%, FW3)",300M,arc_easy,3,1071969696969697/1500000000000000
"DCLM-Baseline (QC 7%, FW3)",300M,boolq,3,136493374108053/250000000000000
"DCLM-Baseline (QC 7%, FW3)",300M,csqa,3,5156975156975157/10000000000000000
"DCLM-Baseline (QC 7%, FW3)",300M,hellaswag,3,125403306114319859/300000000000000000
"DCLM-Baseline (QC 7%, FW3)",300M,mmlu,3,5431888985572701347/17100000000000000000
"DCLM-Baseline (QC 7%, FW3)",300M,openbookqa,3,113/250
"DCLM-Baseline (QC 7%, FW3)",300M,piqa,3,3317918026840769/5000000000000000
"DCLM-Baseline (QC 7%, FW3)",300M,socialiqa,3,67476970317297853/150000000000000000
"DCLM-Baseline (QC 7%, FW3)",300M,winogrande,3,7920284135753749/15000000000000000
"DCLM-Baseline (QC 7%, FW3)",4M,arc_challenge,3,70392491467576793/300000000000000000
"DCLM-Baseline (QC 7%, FW3)",4M,arc_easy,3,34427609427609429/100000000000000000
"DCLM-Baseline (QC 7%, FW3)",4M,boolq,3,8642966360856269/18750000000000000
"DCLM-Baseline (QC 7%, FW3)",4M,csqa,3,2573027573027573/12500000000000000
"DCLM-Baseline (QC 7%, FW3)",4M,hellaswag,3,37407886875124477/150000000000000000
"DCLM-Baseline (QC 7%, FW3)",4M,mmlu,3,3932751626570508713/17100000000000000000
"DCLM-Baseline (QC 7%, FW3)",4M,openbookqa,3,6/25
"DCLM-Baseline (QC 7%, FW3)",4M,piqa,3,20943054044251/40000000000000
"DCLM-Baseline (QC 7%, FW3)",4M,socialiqa,3,115506653019447289/300000000000000000
"DCLM-Baseline (QC 7%, FW3)",4M,winogrande,3,7430939226519337/15000000000000000
"DCLM-Baseline (QC 7%, FW3)",530M,arc_challenge,3,16926194539249147/37500000000000000
"DCLM-Baseline (QC 7%, FW3)",530M,arc_easy,3,1505611672278339/2000000000000000
"DCLM-Baseline (QC 7%, FW3)",530M,boolq,3,18440366972477063/30000000000000000
"DCLM-Baseline (QC 7%, FW3)",530M,csqa,3,36001911001911/62500000000000
"DCLM-Baseline (QC 7%, FW3)",530M,hellaswag,3,17940898227444733/37500000000000000
"DCLM-Baseline (QC 7%, FW3)",530M,mmlu,3,81521807013173213/237500000000000000
"DCLM-Baseline (QC 7%, FW3)",530M,openbookqa,3,253/500
"DCLM-Baseline (QC 7%, FW3)",530M,piqa,3,1724247370330069/2500000000000000
"DCLM-Baseline (QC 7%, FW3)",530M,socialiqa,3,1401740020470829/3000000000000000
"DCLM-Baseline (QC 7%, FW3)",530M,winogrande,3,2769008155748487/5000000000000000
"DCLM-Baseline (QC 7%, FW3)",60M,arc_challenge,3,7480091012514221/25000000000000000
"DCLM-Baseline (QC 7%, FW3)",60M,arc_easy,3,16452020202020203/30000000000000000
"DCLM-Baseline (QC 7%, FW3)",60M,boolq,3,3253822629969419/6000000000000000
"DCLM-Baseline (QC 7%, FW3)",60M,csqa,3,5827190827190827/15000000000000000
"DCLM-Baseline (QC 7%, FW3)",60M,hellaswag,3,29818097324570141/100000000000000000
"DCLM-Baseline (QC 7%, FW3)",60M,mmlu,3,47573117556234499/180000000000000000
"DCLM-Baseline (QC 7%, FW3)",60M,openbookqa,3,103/300
"DCLM-Baseline (QC 7%, FW3)",60M,piqa,3,17780195865070729/30000000000000000
"DCLM-Baseline (QC 7%, FW3)",60M,socialiqa,3,2524735585124531/6250000000000000
"DCLM-Baseline (QC 7%, FW3)",60M,winogrande,3,15248618784530387/30000000000000000
"DCLM-Baseline (QC 7%, FW3)",6M,arc_challenge,3,2138438566552901/9375000000000000
"DCLM-Baseline (QC 7%, FW3)",6M,arc_easy,3,10462962962962963/30000000000000000
"DCLM-Baseline (QC 7%, FW3)",6M,boolq,3,19750254841997961/50000000000000000
"DCLM-Baseline (QC 7%, FW3)",6M,csqa,3,8681408681408681/37500000000000000
"DCLM-Baseline (QC 7%, FW3)",6M,hellaswag,3,38343955387373033/150000000000000000
"DCLM-Baseline (QC 7%, FW3)",6M,mmlu,3,1007188068677342059/4275000000000000000
"DCLM-Baseline (QC 7%, FW3)",6M,openbookqa,3,383/1500
"DCLM-Baseline (QC 7%, FW3)",6M,piqa,3,16060935799782371/30000000000000000
"DCLM-Baseline (QC 7%, FW3)",6M,socialiqa,3,7084825997952917/18750000000000000
"DCLM-Baseline (QC 7%, FW3)",6M,winogrande,3,3760852407261247/7500000000000000
"DCLM-Baseline (QC 7%, FW3)",750M,arc_challenge,3,43941979522184301/100000000000000000
"DCLM-Baseline (QC 7%, FW3)",750M,arc_easy,3,57881330667789/78125000000000
"DCLM-Baseline (QC 7%, FW3)",750M,boolq,3,18428134556574923/30000000000000000
"DCLM-Baseline (QC 7%, FW3)",750M,csqa,3,4099099099099099/7500000000000000
"DCLM-Baseline (QC 7%, FW3)",750M,hellaswag,3,9071898028281219/20000000000000000
"DCLM-Baseline (QC 7%, FW3)",750M,mmlu,3,561850749609757511/1710000000000000000
"DCLM-Baseline (QC 7%, FW3)",750M,openbookqa,3,701/1500
"DCLM-Baseline (QC 7%, FW3)",750M,piqa,3,20266594124047879/30000000000000000
"DCLM-Baseline (QC 7%, FW3)",750M,socialiqa,3,6911463664278403/15000000000000000
"DCLM-Baseline (QC 7%, FW3)",750M,winogrande,3,1079715864246251/2000000000000000
"DCLM-Baseline (QC 7%, FW3)",8M,arc_challenge,3,65699658703071673/300000000000000000
"DCLM-Baseline (QC 7%, FW3)",8M,arc_easy,3,2814604377104377/7500000000000000
"DCLM-Baseline (QC 7%, FW3)",8M,boolq,3,38042813455657491/100000000000000000
"DCLM-Baseline (QC 7%, FW3)",8M,csqa,3,1488943488943489/6000000000000000
"DCLM-Baseline (QC 7%, FW3)",8M,hellaswag,3,78390758812985461/300000000000000000
"DCLM-Baseline (QC 7%, FW3)",8M,mmlu,3,2070683005845506809/8550000000000000000
"DCLM-Baseline (QC 7%, FW3)",8M,openbookqa,3,19/75
"DCLM-Baseline (QC 7%, FW3)",8M,piqa,3,5449764236488937/10000000000000000
"DCLM-Baseline (QC 7%, FW3)",8M,socialiqa,3,56883316274309107/150000000000000000
"DCLM-Baseline (QC 7%, FW3)",8M,winogrande,3,1264141015522231/2500000000000000
"DCLM-Baseline (QC 7%, FW3)",90M,arc_challenge,3,33788395904436861/100000000000000000
"DCLM-Baseline (QC 7%, FW3)",90M,arc_easy,3,4518097643097643/7500000000000000
"DCLM-Baseline (QC 7%, FW3)",90M,boolq,3,17773700305810399/30000000000000000
"DCLM-Baseline (QC 7%, FW3)",90M,csqa,3,12538902538902539/30000000000000000
"DCLM-Baseline (QC 7%, FW3)",90M,hellaswag,3,3207528380800637/10000000000000000
"DCLM-Baseline (QC 7%, FW3)",90M,mmlu,3,396647420099888479/1425000000000000000
"DCLM-Baseline (QC 7%, FW3)",90M,openbookqa,3,48/125
"DCLM-Baseline (QC 7%, FW3)",90M,piqa,3,4600108813928183/7500000000000000
"DCLM-Baseline (QC 7%, FW3)",90M,socialiqa,3,12737973387922211/30000000000000000
"DCLM-Baseline (QC 7%, FW3)",90M,winogrande,3,2550644567219153/5000000000000000
DCLM-Baseline (QC FW 10%),10M,arc_challenge,3,69709897610921501/300000000000000000
DCLM-Baseline (QC FW 10%),10M,arc_easy,3,113973063973063967/300000000000000000
DCLM-Baseline (QC FW 10%),10M,boolq,3,1569954128440367/3750000000000000
DCLM-Baseline (QC FW 10%),10M,csqa,3,1771089271089271/7500000000000000
DCLM-Baseline (QC FW 10%),10M,hellaswag,3,12862643563699131/50000000000000000
DCLM-Baseline (QC FW 10%),10M,mmlu,3,1029582806762150191/4275000000000000000
DCLM-Baseline (QC FW 10%),10M,openbookqa,3,119/500
DCLM-Baseline (QC FW 10%),10M,piqa,3,16577801958650707/30000000000000000
DCLM-Baseline (QC FW 10%),10M,socialiqa,3,114687819856704193/300000000000000000
DCLM-Baseline (QC FW 10%),10M,winogrande,3,7505919494869771/15000000000000000
DCLM-Baseline (QC FW 10%),14M,arc_challenge,3,1787542662116041/7500000000000000
DCLM-Baseline (QC FW 10%),14M,arc_easy,3,11843434343434343/30000000000000000
DCLM-Baseline (QC FW 10%),14M,boolq,3,113730886850152903/300000000000000000
DCLM-Baseline (QC FW 10%),14M,csqa,3,1678951678951679/6250000000000000
DCLM-Baseline (QC FW 10%),14M,hellaswag,3,39285002987452699/150000000000000000
DCLM-Baseline (QC FW 10%),14M,mmlu,3,4134199117237440937/17100000000000000000
DCLM-Baseline (QC FW 10%),14M,openbookqa,3,397/1500
DCLM-Baseline (QC FW 10%),14M,piqa,3,8283460282916213/15000000000000000
DCLM-Baseline (QC FW 10%),14M,socialiqa,3,28812691914022519/75000000000000000
DCLM-Baseline (QC FW 10%),14M,winogrande,3,7644041041831097/15000000000000000
DCLM-Baseline (QC FW 10%),150M,arc_challenge,3,104778156996587029/300000000000000000
DCLM-Baseline (QC FW 10%),150M,arc_easy,3,18842592592592591/30000000000000000
DCLM-Baseline (QC FW 10%),150M,boolq,3,286493374108053/500000000000000
DCLM-Baseline (QC FW 10%),150M,csqa,3,3319000819000819/7500000000000000
DCLM-Baseline (QC FW 10%),150M,hellaswag,3,2143397729535949/6000000000000000
DCLM-Baseline (QC FW 10%),150M,mmlu,3,4861637866511121841/17100000000000000000
DCLM-Baseline (QC FW 10%),150M,openbookqa,3,581/1500
DCLM-Baseline (QC FW 10%),150M,piqa,3,1585056220529561/2500000000000000
DCLM-Baseline (QC FW 10%),150M,socialiqa,3,127993858751279423/300000000000000000
DCLM-Baseline (QC FW 10%),150M,winogrande,3,15390686661404893/30000000000000000
DCLM-Baseline (QC FW 10%),16M,arc_challenge,3,36220136518771331/150000000000000000
DCLM-Baseline (QC FW 10%),16M,arc_easy,3,121717171717171717/300000000000000000
DCLM-Baseline (QC FW 10%),16M,boolq,3,39306829765545361/100000000000000000
DCLM-Baseline (QC FW 10%),16M,csqa,3,14428064428064427/50000000000000000
DCLM-Baseline (QC FW 10%),16M,hellaswag,3,99681338378809/375000000000000
DCLM-Baseline (QC FW 10%),16M,mmlu,3,4244604937335444317/17100000000000000000
DCLM-Baseline (QC FW 10%),16M,openbookqa,3,69/250
DCLM-Baseline (QC FW 10%),16M,piqa,3,8365070729053319/15000000000000000
DCLM-Baseline (QC FW 10%),16M,socialiqa,3,11862845445240533/30000000000000000
DCLM-Baseline (QC FW 10%),16M,winogrande,3,25151275980005261/50000000000000000
DCLM-Baseline (QC FW 10%),1B,arc_challenge,3,18334044368600683/37500000000000000
DCLM-Baseline (QC FW 10%),1B,arc_easy,3,23539562289562289/30000000000000000
DCLM-Baseline (QC FW 10%),1B,boolq,3,1205848623853211/1875000000000000
DCLM-Baseline (QC FW 10%),1B,csqa,3,19140049140049141/30000000000000000
DCLM-Baseline (QC FW 10%),1B,hellaswag,3,17264489145588529/30000000000000000
DCLM-Baseline (QC FW 10%),1B,mmlu,3,396016670884274059/1068750000000000000
DCLM-Baseline (QC FW 10%),1B,openbookqa,3,787/1500
DCLM-Baseline (QC FW 10%),1B,piqa,3,5424374319912949/7500000000000000
DCLM-Baseline (QC FW 10%),1B,socialiqa,3,50307062436028659/100000000000000000
DCLM-Baseline (QC FW 10%),1B,winogrande,3,22336227308603/37500000000000
DCLM-Baseline (QC FW 10%),20M,arc_challenge,3,12116040955631399/50000000000000000
DCLM-Baseline (QC FW 10%),20M,arc_easy,3,25437710437710437/60000000000000000
DCLM-Baseline (QC FW 10%),20M,boolq,3,4765545361875637/12500000000000000
DCLM-Baseline (QC FW 10%),20M,csqa,3,94185094185094187/300000000000000000
DCLM-Baseline (QC FW 10%),20M,hellaswag,3,80422226648078069/300000000000000000
DCLM-Baseline (QC FW 10%),20M,mmlu,3,4195929955702266313/17100000000000000000
DCLM-Baseline (QC FW 10%),20M,openbookqa,3,187/750
DCLM-Baseline (QC FW 10%),20M,piqa,3,5578527384838593/10000000000000000
DCLM-Baseline (QC FW 10%),20M,socialiqa,3,57881269191402253/150000000000000000
DCLM-Baseline (QC FW 10%),20M,winogrande,3,5090765588003157/10000000000000000
DCLM-Baseline (QC FW 10%),300M,arc_challenge,3,121843003412969287/300000000000000000
DCLM-Baseline (QC FW 10%),300M,arc_easy,3,7028619528619529/10000000000000000
DCLM-Baseline (QC FW 10%),300M,boolq,3,17981651376146789/30000000000000000
DCLM-Baseline (QC FW 10%),300M,csqa,3,1938984438984439/3750000000000000
DCLM-Baseline (QC FW 10%),300M,hellaswag,3,128052180840470023/300000000000000000
DCLM-Baseline (QC FW 10%),300M,mmlu,3,2666986650116276077/8550000000000000000
DCLM-Baseline (QC FW 10%),300M,openbookqa,3,34/75
DCLM-Baseline (QC FW 10%),300M,piqa,3,4041349292709467/6000000000000000
DCLM-Baseline (QC FW 10%),300M,socialiqa,3,1138689866939611/2500000000000000
DCLM-Baseline (QC FW 10%),300M,winogrande,3,7975532754538279/15000000000000000
DCLM-Baseline (QC FW 10%),4M,arc_challenge,3,68003412969283277/300000000000000000
DCLM-Baseline (QC FW 10%),4M,arc_easy,3,49705387205387209/150000000000000000
DCLM-Baseline (QC FW 10%),4M,boolq,3,119816513761467889/300000000000000000
DCLM-Baseline (QC FW 10%),4M,csqa,3,10892710892710893/50000000000000000
DCLM-Baseline (QC FW 10%),4M,hellaswag,3,74815773750248957/300000000000000000
DCLM-Baseline (QC FW 10%),4M,mmlu,3,326304571892481863/1425000000000000000
DCLM-Baseline (QC FW 10%),4M,openbookqa,3,91/375
DCLM-Baseline (QC FW 10%),4M,piqa,3,3163220892274211/6000000000000000
DCLM-Baseline (QC FW 10%),4M,socialiqa,3,9553053565336063/25000000000000000
DCLM-Baseline (QC FW 10%),4M,winogrande,3,15114443567482241/30000000000000000
DCLM-Baseline (QC FW 10%),530M,arc_challenge,3,137883959044368593/300000000000000000
DCLM-Baseline (QC FW 10%),530M,arc_easy,3,5531355218855219/7500000000000000
DCLM-Baseline (QC FW 10%),530M,boolq,3,931651376146789/1500000000000000
DCLM-Baseline (QC FW 10%),530M,csqa,3,17461097461097461/30000000000000000
DCLM-Baseline (QC FW 10%),530M,hellaswag,3,12205403969992697/25000000000000000
DCLM-Baseline (QC FW 10%),530M,mmlu,3,5733756617689958677/17100000000000000000
DCLM-Baseline (QC FW 10%),530M,openbookqa,3,182/375
DCLM-Baseline (QC FW 10%),530M,piqa,3,6945955749002539/10000000000000000
DCLM-Baseline (QC FW 10%),530M,socialiqa,3,28720573183213921/60000000000000000
DCLM-Baseline (QC FW 10%),530M,winogrande,3,8299131807419101/15000000000000000
DCLM-Baseline (QC FW 10%),60M,arc_challenge,3,29692832764505119/100000000000000000
DCLM-Baseline (QC FW 10%),60M,arc_easy,3,15997474747474747/30000000000000000
DCLM-Baseline (QC FW 10%),60M,boolq,3,8159021406727829/15000000000000000
DCLM-Baseline (QC FW 10%),60M,csqa,3,111547911547911547/300000000000000000
DCLM-Baseline (QC FW 10%),60M,hellaswag,3,88727345150368451/300000000000000000
DCLM-Baseline (QC FW 10%),60M,mmlu,3,4502150624866641619/17100000000000000000
DCLM-Baseline (QC FW 10%),60M,openbookqa,3,41/125
DCLM-Baseline (QC FW 10%),60M,piqa,3,1490297424737033/2500000000000000
DCLM-Baseline (QC FW 10%),60M,socialiqa,3,8164448993517571/20000000000000000
DCLM-Baseline (QC FW 10%),60M,winogrande,3,5127598000526177/10000000000000000
DCLM-Baseline (QC FW 10%),6M,arc_challenge,3,35238907849829351/150000000000000000
DCLM-Baseline (QC FW 10%),6M,arc_easy,3,104040404040404041/300000000000000000
DCLM-Baseline (QC FW 10%),6M,boolq,3,121284403669724773/300000000000000000
DCLM-Baseline (QC FW 10%),6M,csqa,3,2968877968877969/12500000000000000
DCLM-Baseline (QC FW 10%),6M,hellaswag,3,38343955387373033/150000000000000000
DCLM-Baseline (QC FW 10%),6M,mmlu,3,665917697039160769/2850000000000000000
DCLM-Baseline (QC FW 10%),6M,openbookqa,3,94/375
DCLM-Baseline (QC FW 10%),6M,piqa,3,16082698585418933/30000000000000000
DCLM-Baseline (QC FW 10%),6M,socialiqa,3,115148413510747189/300000000000000000
DCLM-Baseline (QC FW 10%),6M,winogrande,3,15114443567482241/30000000000000000
DCLM-Baseline (QC FW 10%),750M,arc_challenge,3,25904436860068259/60000000000000000
DCLM-Baseline (QC FW 10%),750M,arc_easy,3,726010101010101/1000000000000000
DCLM-Baseline (QC FW 10%),750M,boolq,3,17691131498470949/30000000000000000
DCLM-Baseline (QC FW 10%),750M,csqa,3,17027027027027027/30000000000000000
DCLM-Baseline (QC FW 10%),750M,hellaswag,3,138846843258315077/300000000000000000
DCLM-Baseline (QC FW 10%),750M,mmlu,3,5519270016183614341/17100000000000000000
DCLM-Baseline (QC FW 10%),750M,openbookqa,3,347/750
DCLM-Baseline (QC FW 10%),750M,piqa,3,1347841857091041/2000000000000000
DCLM-Baseline (QC FW 10%),750M,socialiqa,3,68756397134083933/150000000000000000
DCLM-Baseline (QC FW 10%),750M,winogrande,3,16322020520915549/30000000000000000
DCLM-Baseline (QC FW 10%),8M,arc_challenge,3,69624573378839591/300000000000000000
DCLM-Baseline (QC FW 10%),8M,arc_easy,3,1483726150392817/4000000000000000
DCLM-Baseline (QC FW 10%),8M,boolq,3,122599388379204893/300000000000000000
DCLM-Baseline (QC FW 10%),8M,csqa,3,73873873873873873/300000000000000000
DCLM-Baseline (QC FW 10%),8M,hellaswag,3,15576578370842461/60000000000000000
DCLM-Baseline (QC FW 10%),8M,mmlu,3,448255865398613071/1900000000000000000
DCLM-Baseline (QC FW 10%),8M,openbookqa,3,79/300
DCLM-Baseline (QC FW 10%),8M,piqa,3,16436343852013057/30000000000000000
DCLM-Baseline (QC FW 10%),8M,socialiqa,3,11110542476970317/30000000000000000
DCLM-Baseline (QC FW 10%),8M,winogrande,3,74585635359116023/150000000000000000
DCLM-Baseline (QC FW 10%),90M,arc_challenge,3,19539249146757679/60000000000000000
DCLM-Baseline (QC FW 10%),90M,arc_easy,3,2204335016835017/3750000000000000
DCLM-Baseline (QC FW 10%),90M,boolq,3,8056574923547401/15000000000000000
DCLM-Baseline (QC FW 10%),90M,csqa,3,8260988260988261/20000000000000000
DCLM-Baseline (QC FW 10%),90M,hellaswag,3,24347739494124677/75000000000000000
DCLM-Baseline (QC FW 10%),90M,mmlu,3,1163841480580161719/4275000000000000000
DCLM-Baseline (QC FW 10%),90M,openbookqa,3,93/250
DCLM-Baseline (QC FW 10%),90M,piqa,3,9257344940152339/15000000000000000
DCLM-Baseline (QC FW 10%),90M,socialiqa,3,25209825997952917/60000000000000000
DCLM-Baseline (QC FW 10%),90M,winogrande,3,749802683504341/1500000000000000
DCLM-Baseline (QC FW 3%),10M,arc_challenge,3,17363481228668941/75000000000000000
DCLM-Baseline (QC FW 3%),10M,arc_easy,3,19682940516273849/50000000000000000
DCLM-Baseline (QC FW 3%),10M,boolq,3,14766819571865443/37500000000000000
DCLM-Baseline (QC FW 3%),10M,csqa,3,18509418509418509/75000000000000000
DCLM-Baseline (QC FW 3%),10M,hellaswag,3,13028613158069441/50000000000000000
DCLM-Baseline (QC FW 3%),10M,mmlu,3,2062635158433363241/8550000000000000000
DCLM-Baseline (QC FW 3%),10M,openbookqa,3,63/250
DCLM-Baseline (QC FW 3%),10M,piqa,3,326006528835691/600000000000000
DCLM-Baseline (QC FW 3%),10M,socialiqa,3,22988741044012283/60000000000000000
DCLM-Baseline (QC FW 3%),10M,winogrande,3,15043409629044989/30000000000000000
DCLM-Baseline (QC FW 3%),14M,arc_challenge,3,7372013651877133/30000000000000000
DCLM-Baseline (QC FW 3%),14M,arc_easy,3,12436868686868687/30000000000000000
DCLM-Baseline (QC FW 3%),14M,boolq,3,40499490316004077/100000000000000000
DCLM-Baseline (QC FW 3%),14M,csqa,3,6463281463281463/25000000000000000
DCLM-Baseline (QC FW 3%),14M,hellaswag,3,79197371041625177/300000000000000000
DCLM-Baseline (QC FW 3%),14M,mmlu,3,4170577368103626367/17100000000000000000
DCLM-Baseline (QC FW 3%),14M,openbookqa,3,123/500
DCLM-Baseline (QC FW 3%),14M,piqa,3,16496191512513601/30000000000000000
DCLM-Baseline (QC FW 3%),14M,socialiqa,3,19285226885022177/50000000000000000
DCLM-Baseline (QC FW 3%),14M,winogrande,3,15303867403314917/30000000000000000
DCLM-Baseline (QC FW 3%),150M,arc_challenge,3,564419795221843/1500000000000000
DCLM-Baseline (QC FW 3%),150M,arc_easy,3,4929503367003367/7500000000000000
DCLM-Baseline (QC FW 3%),150M,boolq,3,5897043832823649/10000000000000000
DCLM-Baseline (QC FW 3%),150M,csqa,3,133824733824733829/300000000000000000
DCLM-Baseline (QC FW 3%),150M,hellaswag,3,8716723096328753/25000000000000000
DCLM-Baseline (QC FW 3%),150M,mmlu,3,1652391885943148917/5700000000000000000
DCLM-Baseline (QC FW 3%),150M,openbookqa,3,611/1500
DCLM-Baseline (QC FW 3%),150M,piqa,3,1250272034820457/2000000000000000
DCLM-Baseline (QC FW 3%),150M,socialiqa,3,25342886386898669/60000000000000000
DCLM-Baseline (QC FW 3%),150M,winogrande,3,5109181794264667/10000000000000000
DCLM-Baseline (QC FW 3%),16M,arc_challenge,3,73549488054607513/300000000000000000
DCLM-Baseline (QC FW 3%),16M,arc_easy,3,130850168350168351/300000000000000000
DCLM-Baseline (QC FW 3%),16M,boolq,3,20147808358817533/50000000000000000
DCLM-Baseline (QC FW 3%),16M,csqa,3,108880187005187/390625000000000
DCLM-Baseline (QC FW 3%),16M,hellaswag,3,26445595166965411/100000000000000000
DCLM-Baseline (QC FW 3%),16M,mmlu,3,4181114220827109047/17100000000000000000
DCLM-Baseline (QC FW 3%),16M,openbookqa,3,203/750
DCLM-Baseline (QC FW 3%),16M,piqa,3,16849836779107727/30000000000000000
DCLM-Baseline (QC FW 3%),16M,socialiqa,3,114943705220061413/300000000000000000
DCLM-Baseline (QC FW 3%),16M,winogrande,3,15280189423835833/30000000000000000
DCLM-Baseline (QC FW 3%),1B,arc_challenge,3,48435722411831629/100000000000000000
DCLM-Baseline (QC FW 3%),1B,arc_easy,3,23143939393939393/30000000000000000
DCLM-Baseline (QC FW 3%),1B,boolq,3,3581651376146789/6000000000000000
DCLM-Baseline (QC FW 3%),1B,csqa,3,16601146601146601/30000000000000000
DCLM-Baseline (QC FW 3%),1B,hellaswag,3,7334196375224059/15000000000000000
DCLM-Baseline (QC FW 3%),1B,mmlu,3,5980041782873348297/17100000000000000000
DCLM-Baseline (QC FW 3%),1B,openbookqa,3,241/500
DCLM-Baseline (QC FW 3%),1B,piqa,3,6918752266956837/10000000000000000
DCLM-Baseline (QC FW 3%),1B,socialiqa,3,7003582395087001/15000000000000000
DCLM-Baseline (QC FW 3%),1B,winogrande,3,16669297553275453/30000000000000000
DCLM-Baseline (QC FW 3%),20M,arc_challenge,3,74488054607508533/300000000000000000
DCLM-Baseline (QC FW 3%),20M,arc_easy,3,23176206509539841/50000000000000000
DCLM-Baseline (QC FW 3%),20M,boolq,3,38725790010193679/100000000000000000
DCLM-Baseline (QC FW 3%),20M,csqa,3,14469014469014469/50000000000000000
DCLM-Baseline (QC FW 3%),20M,hellaswag,3,5074312885879307/18750000000000000
DCLM-Baseline (QC FW 3%),20M,mmlu,3,2149108036924322131/8550000000000000000
DCLM-Baseline (QC FW 3%),20M,openbookqa,3,83/300
DCLM-Baseline (QC FW 3%),20M,piqa,3,705930359085963/1250000000000000
DCLM-Baseline (QC FW 3%),20M,socialiqa,3,19242579324462641/50000000000000000
DCLM-Baseline (QC FW 3%),20M,winogrande,3,15090765588003157/30000000000000000
DCLM-Baseline (QC FW 3%),300M,arc_challenge,3,5346985210466439/12500000000000000
DCLM-Baseline (QC FW 3%),300M,arc_easy,3,723625140291807/1000000000000000
DCLM-Baseline (QC FW 3%),300M,boolq,3,5439347604485219/10000000000000000
DCLM-Baseline (QC FW 3%),300M,csqa,3,4946764946764947/10000000000000000
DCLM-Baseline (QC FW 3%),300M,hellaswag,3,120981876120294763/300000000000000000
DCLM-Baseline (QC FW 3%),300M,mmlu,3,5405898139010820569/17100000000000000000
DCLM-Baseline (QC FW 3%),300M,openbookqa,3,661/1500
DCLM-Baseline (QC FW 3%),300M,piqa,3,652158142908959/1000000000000000
DCLM-Baseline (QC FW 3%),300M,socialiqa,3,65736949846468781/150000000000000000
DCLM-Baseline (QC FW 3%),300M,winogrande,3,2594054196264141/5000000000000000
DCLM-Baseline (QC FW 3%),4M,arc_challenge,3,23151308304891923/100000000000000000
DCLM-Baseline (QC FW 3%),4M,arc_easy,3,1592750420875421/4687500000000000
DCLM-Baseline (QC FW 3%),4M,boolq,3,130214067278287463/300000000000000000
DCLM-Baseline (QC FW 3%),4M,csqa,3,63882063882063883/300000000000000000
DCLM-Baseline (QC FW 3%),4M,hellaswag,3,9323341963752241/37500000000000000
DCLM-Baseline (QC FW 3%),4M,mmlu,3,1030215772035467/4453125000000000
DCLM-Baseline (QC FW 3%),4M,openbookqa,3,33/125
DCLM-Baseline (QC FW 3%),4M,piqa,3,155930359085963/300000000000000
DCLM-Baseline (QC FW 3%),4M,socialiqa,3,58802456499488227/150000000000000000
DCLM-Baseline (QC FW 3%),4M,winogrande,3,473559589581689/937500000000000
DCLM-Baseline (QC FW 3%),530M,arc_challenge,3,44539249146757679/100000000000000000
DCLM-Baseline (QC FW 3%),530M,arc_easy,3,898989898989899/1200000000000000
DCLM-Baseline (QC FW 3%),530M,boolq,3,5599388379204893/10000000000000000
DCLM-Baseline (QC FW 3%),530M,csqa,3,15929565929565929/30000000000000000
DCLM-Baseline (QC FW 3%),530M,hellaswag,3,134594702250547699/300000000000000000
DCLM-Baseline (QC FW 3%),530M,mmlu,3,5715417018819673879/17100000000000000000
DCLM-Baseline (QC FW 3%),530M,openbookqa,3,703/1500
DCLM-Baseline (QC FW 3%),530M,piqa,3,162829162132753/240000000000000
DCLM-Baseline (QC FW 3%),530M,socialiqa,3,68244626407369499/150000000000000000
DCLM-Baseline (QC FW 3%),530M,winogrande,3,3993685872138911/7500000000000000
DCLM-Baseline (QC FW 3%),60M,arc_challenge,3,30489192263936293/100000000000000000
DCLM-Baseline (QC FW 3%),60M,arc_easy,3,346969696969697/600000000000000
DCLM-Baseline (QC FW 3%),60M,boolq,3,6099388379204893/15000000000000000
DCLM-Baseline (QC FW 3%),60M,csqa,3,2321048321048321/6000000000000000
DCLM-Baseline (QC FW 3%),60M,hellaswag,3,44328818960366459/150000000000000000
DCLM-Baseline (QC FW 3%),60M,mmlu,3,908346461812581187/3420000000000000000
DCLM-Baseline (QC FW 3%),60M,openbookqa,3,253/750
DCLM-Baseline (QC FW 3%),60M,piqa,3,17698585418933623/30000000000000000
DCLM-Baseline (QC FW 3%),60M,socialiqa,3,12093142272262027/30000000000000000
DCLM-Baseline (QC FW 3%),60M,winogrande,3,9338003157063931/18750000000000000
DCLM-Baseline (QC FW 3%),6M,arc_challenge,3,71245733788395907/300000000000000000
DCLM-Baseline (QC FW 3%),6M,arc_easy,3,109595959595959591/300000000000000000
DCLM-Baseline (QC FW 3%),6M,boolq,3,3573203363914373/9375000000000000
DCLM-Baseline (QC FW 3%),6M,csqa,3,17260442260442261/75000000000000000
DCLM-Baseline (QC FW 3%),6M,hellaswag,3,12764721503020647/50000000000000000
DCLM-Baseline (QC FW 3%),6M,mmlu,3,13283510817485443/56250000000000000
DCLM-Baseline (QC FW 3%),6M,openbookqa,3,4/15
DCLM-Baseline (QC FW 3%),6M,piqa,3,15886833514689881/30000000000000000
DCLM-Baseline (QC FW 3%),6M,socialiqa,3,4579324462640737/12000000000000000
DCLM-Baseline (QC FW 3%),6M,winogrande,3,3835832675611681/7500000000000000
DCLM-Baseline (QC FW 3%),750M,arc_challenge,3,26791808873720137/60000000000000000
DCLM-Baseline (QC FW 3%),750M,arc_easy,3,220496632996633/300000000000000
DCLM-Baseline (QC FW 3%),750M,boolq,3,17752293577981651/30000000000000000
DCLM-Baseline (QC FW 3%),750M,csqa,3,658954408954409/1250000000000000
DCLM-Baseline (QC FW 3%),750M,hellaswag,3,21562769700590851/50000000000000000
DCLM-Baseline (QC FW 3%),750M,mmlu,3,5527470434987264953/17100000000000000000
DCLM-Baseline (QC FW 3%),750M,openbookqa,3,117/250
DCLM-Baseline (QC FW 3%),750M,piqa,3,19951033732317737/30000000000000000
DCLM-Baseline (QC FW 3%),750M,socialiqa,3,133879222108495399/300000000000000000
DCLM-Baseline (QC FW 3%),750M,winogrande,3,15943172849250197/30000000000000000
DCLM-Baseline (QC FW 3%),8M,arc_challenge,3,14180887372013651/60000000000000000
DCLM-Baseline (QC FW 3%),8M,arc_easy,3,115193602693602691/300000000000000000
DCLM-Baseline (QC FW 3%),8M,boolq,3,41274209989806319/100000000000000000
DCLM-Baseline (QC FW 3%),8M,csqa,3,647010647010647/2500000000000000
DCLM-Baseline (QC FW 3%),8M,hellaswag,3,483469428400717/1875000000000000
DCLM-Baseline (QC FW 3%),8M,mmlu,3,4091368072938957737/17100000000000000000
DCLM-Baseline (QC FW 3%),8M,openbookqa,3,61/250
DCLM-Baseline (QC FW 3%),8M,piqa,3,5397170837867247/10000000000000000
DCLM-Baseline (QC FW 3%),8M,socialiqa,3,37939269873763221/100000000000000000
DCLM-Baseline (QC FW 3%),8M,winogrande,3,74388318863456983/150000000000000000
DCLM-Baseline (QC FW 3%),90M,arc_challenge,3,674061433447099/2000000000000000
DCLM-Baseline (QC FW 3%),90M,arc_easy,3,3061868686868687/5000000000000000
DCLM-Baseline (QC FW 3%),90M,boolq,3,158593272171253817/300000000000000000
DCLM-Baseline (QC FW 3%),90M,csqa,3,812994812994813/2000000000000000
DCLM-Baseline (QC FW 3%),90M,hellaswag,3,94791874128659633/300000000000000000
DCLM-Baseline (QC FW 3%),90M,mmlu,3,2365853803116721619/8550000000000000000
DCLM-Baseline (QC FW 3%),90M,openbookqa,3,559/1500
DCLM-Baseline (QC FW 3%),90M,piqa,3,18280739934711643/30000000000000000
DCLM-Baseline (QC FW 3%),90M,socialiqa,3,8236096895257591/20000000000000000
DCLM-Baseline (QC FW 3%),90M,winogrande,3,3845698500394633/7500000000000000
DCLM-Baseline 25% / Dolma 75%,10M,arc_challenge,3,11433447098976109/50000000000000000
DCLM-Baseline 25% / Dolma 75%,10M,arc_easy,3,49031986531986527/150000000000000000
DCLM-Baseline 25% / Dolma 75%,10M,boolq,3,4528032619775739/10000000000000000
DCLM-Baseline 25% / Dolma 75%,10M,csqa,3,18058968058968059/75000000000000000
DCLM-Baseline 25% / Dolma 75%,10M,hellaswag,3,1566620195180243/6000000000000000
DCLM-Baseline 25% / Dolma 75%,10M,mmlu,3,397671667503717679/1710000000000000000
DCLM-Baseline 25% / Dolma 75%,10M,openbookqa,3,89/375
DCLM-Baseline 25% / Dolma 75%,10M,piqa,3,16708378672470077/30000000000000000
DCLM-Baseline 25% / Dolma 75%,10M,socialiqa,3,2412785738655749/6250000000000000
DCLM-Baseline 25% / Dolma 75%,10M,winogrande,3,7561168113654301/15000000000000000
DCLM-Baseline 25% / Dolma 75%,14M,arc_challenge,3,65699658703071673/300000000000000000
DCLM-Baseline 25% / Dolma 75%,14M,arc_easy,3,102314814814814813/300000000000000000
DCLM-Baseline 25% / Dolma 75%,14M,boolq,3,18970438328236493/50000000000000000
DCLM-Baseline 25% / Dolma 75%,14M,csqa,3,12817362817362817/50000000000000000
DCLM-Baseline 25% / Dolma 75%,14M,hellaswag,3,5293766182035451/20000000000000000
DCLM-Baseline 25% / Dolma 75%,14M,mmlu,3,3991838730542797903/17100000000000000000
DCLM-Baseline 25% / Dolma 75%,14M,openbookqa,3,359/1500
DCLM-Baseline 25% / Dolma 75%,14M,piqa,3,5676459920203119/10000000000000000
DCLM-Baseline 25% / Dolma 75%,14M,socialiqa,3,4983367451381781/12500000000000000
DCLM-Baseline 25% / Dolma 75%,14M,winogrande,3,14956590370955011/30000000000000000
DCLM-Baseline 25% / Dolma 75%,150M,arc_challenge,3,16262798634812287/60000000000000000
DCLM-Baseline 25% / Dolma 75%,150M,arc_easy,3,49003928170594839/100000000000000000
DCLM-Baseline 25% / Dolma 75%,150M,boolq,3,140642201834862379/300000000000000000
DCLM-Baseline 25% / Dolma 75%,150M,csqa,3,13169533169533169/30000000000000000
DCLM-Baseline 25% / Dolma 75%,150M,hellaswag,3,106213901613224461/300000000000000000
DCLM-Baseline 25% / Dolma 75%,150M,mmlu,3,1119546931579498963/4275000000000000000
DCLM-Baseline 25% / Dolma 75%,150M,openbookqa,3,169/500
DCLM-Baseline 25% / Dolma 75%,150M,piqa,3,9844940152339499/15000000000000000
DCLM-Baseline 25% / Dolma 75%,150M,socialiqa,3,21767314909587171/50000000000000000
DCLM-Baseline 25% / Dolma 75%,150M,winogrande,3,15201262825572217/30000000000000000
DCLM-Baseline 25% / Dolma 75%,16M,arc_challenge,3,5531854379977247/25000000000000000
DCLM-Baseline 25% / Dolma 75%,16M,arc_easy,3,10378787878787879/30000000000000000
DCLM-Baseline 25% / Dolma 75%,16M,boolq,3,1285677879714577/3125000000000000
DCLM-Baseline 25% / Dolma 75%,16M,csqa,3,41400491400491401/150000000000000000
DCLM-Baseline 25% / Dolma 75%,16M,hellaswag,3,79077872933678551/300000000000000000
DCLM-Baseline 25% / Dolma 75%,16M,mmlu,3,504330540395393303/2137500000000000000
DCLM-Baseline 25% / Dolma 75%,16M,openbookqa,3,367/1500
DCLM-Baseline 25% / Dolma 75%,16M,piqa,3,17149075081610447/30000000000000000
DCLM-Baseline 25% / Dolma 75%,16M,socialiqa,3,9762026612077789/25000000000000000
DCLM-Baseline 25% / Dolma 75%,16M,winogrande,3,3176006314127861/6000000000000000
DCLM-Baseline 25% / Dolma 75%,1B,arc_challenge,3,2410409556313993/6250000000000000
DCLM-Baseline 25% / Dolma 75%,1B,arc_easy,3,20433501683501683/30000000000000000
DCLM-Baseline 25% / Dolma 75%,1B,boolq,3,3188073394495413/5000000000000000
DCLM-Baseline 25% / Dolma 75%,1B,csqa,3,6339066339066339/10000000000000000
DCLM-Baseline 25% / Dolma 75%,1B,hellaswag,3,1549077209055301/2500000000000000
DCLM-Baseline 25% / Dolma 75%,1B,mmlu,3,1821691641710327207/5700000000000000000
DCLM-Baseline 25% / Dolma 75%,1B,openbookqa,3,29/60
DCLM-Baseline 25% / Dolma 75%,1B,piqa,3,1495828799419659/2000000000000000
DCLM-Baseline 25% / Dolma 75%,1B,socialiqa,3,152763561924257923/300000000000000000
DCLM-Baseline 25% / Dolma 75%,1B,winogrande,3,1771902131018153/3000000000000000
DCLM-Baseline 25% / Dolma 75%,20M,arc_challenge,3,1708617747440273/7500000000000000
DCLM-Baseline 25% / Dolma 75%,20M,arc_easy,3,26167929292929293/75000000000000000
DCLM-Baseline 25% / Dolma 75%,20M,boolq,3,19949031600407747/50000000000000000
DCLM-Baseline 25% / Dolma 75%,20M,csqa,3,21580671580671581/75000000000000000
DCLM-Baseline 25% / Dolma 75%,20M,hellaswag,3,7935670185222067/30000000000000000
DCLM-Baseline 25% / Dolma 75%,20M,mmlu,3,4017815342132618471/17100000000000000000
DCLM-Baseline 25% / Dolma 75%,20M,openbookqa,3,361/1500
DCLM-Baseline 25% / Dolma 75%,20M,piqa,3,8626224156692057/15000000000000000
DCLM-Baseline 25% / Dolma 75%,20M,socialiqa,3,116786079836233373/300000000000000000
DCLM-Baseline 25% / Dolma 75%,20M,winogrande,3,15445935280189423/30000000000000000
DCLM-Baseline 25% / Dolma 75%,300M,arc_challenge,3,94112627986348127/300000000000000000
DCLM-Baseline 25% / Dolma 75%,300M,arc_easy,3,16872895622895623/30000000000000000
DCLM-Baseline 25% / Dolma 75%,300M,boolq,3,266532874617737/468750000000000
DCLM-Baseline 25% / Dolma 75%,300M,csqa,3,153235053235053233/300000000000000000
DCLM-Baseline 25% / Dolma 75%,300M,hellaswag,3,6595299741087433/15000000000000000
DCLM-Baseline 25% / Dolma 75%,300M,mmlu,3,2364031019511584429/8550000000000000000
DCLM-Baseline 25% / Dolma 75%,300M,openbookqa,3,149/375
DCLM-Baseline 25% / Dolma 75%,300M,piqa,3,1712005803409503/2500000000000000
DCLM-Baseline 25% / Dolma 75%,300M,socialiqa,3,17502558853633573/37500000000000000
DCLM-Baseline 25% / Dolma 75%,300M,winogrande,3,15730071033938437/30000000000000000
DCLM-Baseline 25% / Dolma 75%,4M,arc_challenge,3,11362343572241183/50000000000000000
DCLM-Baseline 25% / Dolma 75%,4M,arc_easy,3,90151515151515151/300000000000000000
DCLM-Baseline 25% / Dolma 75%,4M,boolq,3,39197247706422019/75000000000000000
DCLM-Baseline 25% / Dolma 75%,4M,csqa,3,2143052143052143/10000000000000000
DCLM-Baseline 25% / Dolma 75%,4M,hellaswag,3,24915355506871141/100000000000000000
DCLM-Baseline 25% / Dolma 75%,4M,mmlu,3,3890975031638877997/17100000000000000000
DCLM-Baseline 25% / Dolma 75%,4M,openbookqa,3,373/1500
DCLM-Baseline 25% / Dolma 75%,4M,piqa,3,7992383025027203/15000000000000000
DCLM-Baseline 25% / Dolma 75%,4M,socialiqa,3,19182872739679291/50000000000000000
DCLM-Baseline 25% / Dolma 75%,4M,winogrande,3,7549329123914759/15000000000000000
DCLM-Baseline 25% / Dolma 75%,530M,arc_challenge,3,33816837315130831/100000000000000000
DCLM-Baseline 25% / Dolma 75%,530M,arc_easy,3,6099887766554433/10000000000000000
DCLM-Baseline 25% / Dolma 75%,530M,boolq,3,85072375127421/160000000000000
DCLM-Baseline 25% / Dolma 75%,530M,csqa,3,8497133497133497/15000000000000000
DCLM-Baseline 25% / Dolma 75%,530M,hellaswag,3,2557093540463387/5000000000000000
DCLM-Baseline 25% / Dolma 75%,530M,mmlu,3,2492360242349547319/8550000000000000000
DCLM-Baseline 25% / Dolma 75%,530M,openbookqa,3,313/750
DCLM-Baseline 25% / Dolma 75%,530M,piqa,3,5355005440696409/7500000000000000
DCLM-Baseline 25% / Dolma 75%,530M,socialiqa,3,7195496417604913/15000000000000000
DCLM-Baseline 25% / Dolma 75%,530M,winogrande,3,16503551696921863/30000000000000000
DCLM-Baseline 25% / Dolma 75%,60M,arc_challenge,3,18195392491467577/75000000000000000
DCLM-Baseline 25% / Dolma 75%,60M,arc_easy,3,523989898989899/1250000000000000
DCLM-Baseline 25% / Dolma 75%,60M,boolq,3,73562691131498471/150000000000000000
DCLM-Baseline 25% / Dolma 75%,60M,csqa,3,11269451269451269/30000000000000000
DCLM-Baseline 25% / Dolma 75%,60M,hellaswag,3,8615813582951603/30000000000000000
DCLM-Baseline 25% / Dolma 75%,60M,mmlu,3,234957949557988433/950000000000000000
DCLM-Baseline 25% / Dolma 75%,60M,openbookqa,3,29/100
DCLM-Baseline 25% / Dolma 75%,60M,piqa,3,18405875952121871/30000000000000000
DCLM-Baseline 25% / Dolma 75%,60M,socialiqa,3,15276356192425793/37500000000000000
DCLM-Baseline 25% / Dolma 75%,60M,winogrande,3,7675611681136543/15000000000000000
DCLM-Baseline 25% / Dolma 75%,6M,arc_challenge,3,12935153583617747/60000000000000000
DCLM-Baseline 25% / Dolma 75%,6M,arc_easy,3,6206509539842873/20000000000000000
DCLM-Baseline 25% / Dolma 75%,6M,boolq,3,55076452599388381/100000000000000000
DCLM-Baseline 25% / Dolma 75%,6M,csqa,3,13153153153153153/60000000000000000
DCLM-Baseline 25% / Dolma 75%,6M,hellaswag,3,2372535351523601/9375000000000000
DCLM-Baseline 25% / Dolma 75%,6M,mmlu,3,87291675913418303/380000000000000000
DCLM-Baseline 25% / Dolma 75%,6M,openbookqa,3,119/500
DCLM-Baseline 25% / Dolma 75%,6M,piqa,3,84670837867247/156250000000000
DCLM-Baseline 25% / Dolma 75%,6M,socialiqa,3,23019447287615149/60000000000000000
DCLM-Baseline 25% / Dolma 75%,6M,winogrande,3,18685872138910813/37500000000000000
DCLM-Baseline 25% / Dolma 75%,750M,arc_challenge,3,17164391353811149/50000000000000000
DCLM-Baseline 25% / Dolma 75%,750M,arc_easy,3,138856007996633/234375000000000
DCLM-Baseline 25% / Dolma 75%,750M,boolq,3,28874617737003059/60000000000000000
DCLM-Baseline 25% / Dolma 75%,750M,csqa,3,567021567021567/1000000000000000
DCLM-Baseline 25% / Dolma 75%,750M,hellaswag,3,144891455885281819/300000000000000000
DCLM-Baseline 25% / Dolma 75%,750M,mmlu,3,539044982059975271/1900000000000000000
DCLM-Baseline 25% / Dolma 75%,750M,openbookqa,3,43/100
DCLM-Baseline 25% / Dolma 75%,750M,piqa,3,21066376496191513/30000000000000000
DCLM-Baseline 25% / Dolma 75%,750M,socialiqa,3,4814056635960423/10000000000000000
DCLM-Baseline 25% / Dolma 75%,750M,winogrande,3,5448566166798211/10000000000000000
DCLM-Baseline 25% / Dolma 75%,8M,arc_challenge,3,16830204778156997/75000000000000000
DCLM-Baseline 25% / Dolma 75%,8M,arc_easy,3,96927609427609423/300000000000000000
DCLM-Baseline 25% / Dolma 75%,8M,boolq,3,8474006116207951/15000000000000000
DCLM-Baseline 25% / Dolma 75%,8M,csqa,3,67239967239967241/300000000000000000
DCLM-Baseline 25% / Dolma 75%,8M,hellaswag,3,39275044811790479/150000000000000000
DCLM-Baseline 25% / Dolma 75%,8M,mmlu,3,221478923769132693/950000000000000000
DCLM-Baseline 25% / Dolma 75%,8M,openbookqa,3,1/4
DCLM-Baseline 25% / Dolma 75%,8M,piqa,3,1092854552049329/2000000000000000
DCLM-Baseline 25% / Dolma 75%,8M,socialiqa,3,19268167860798363/50000000000000000
DCLM-Baseline 25% / Dolma 75%,8M,winogrande,3,3814127861089187/7500000000000000
DCLM-Baseline 25% / Dolma 75%,90M,arc_challenge,3,3796928327645051/15000000000000000
DCLM-Baseline 25% / Dolma 75%,90M,arc_easy,3,135816498316498321/300000000000000000
DCLM-Baseline 25% / Dolma 75%,90M,boolq,3,286493374108053/500000000000000
DCLM-Baseline 25% / Dolma 75%,90M,csqa,3,24553644553644553/60000000000000000
DCLM-Baseline 25% / Dolma 75%,90M,hellaswag,3,31995618402708623/100000000000000000
DCLM-Baseline 25% / Dolma 75%,90M,mmlu,3,1087228989163050121/4275000000000000000
DCLM-Baseline 25% / Dolma 75%,90M,openbookqa,3,161/500
DCLM-Baseline 25% / Dolma 75%,90M,piqa,3,1259702575262967/2000000000000000
DCLM-Baseline 25% / Dolma 75%,90M,socialiqa,3,25179119754350051/60000000000000000
DCLM-Baseline 25% / Dolma 75%,90M,winogrande,3,636674559326493/1250000000000000
DCLM-Baseline 50% / Dolma 50%,10M,arc_challenge,3,22383390216154721/100000000000000000
DCLM-Baseline 50% / Dolma 50%,10M,arc_easy,3,98400673400673401/300000000000000000
DCLM-Baseline 50% / Dolma 50%,10M,boolq,3,8525993883792049/20000000000000000
DCLM-Baseline 50% / Dolma 50%,10M,csqa,3,12121212121212121/50000000000000000
DCLM-Baseline 50% / Dolma 50%,10M,hellaswag,3,13031932549956849/50000000000000000
DCLM-Baseline 50% / Dolma 50%,10M,mmlu,3,986517054341460029/4275000000000000000
DCLM-Baseline 50% / Dolma 50%,10M,openbookqa,3,6/25
DCLM-Baseline 50% / Dolma 50%,10M,piqa,3,1092854552049329/2000000000000000
DCLM-Baseline 50% / Dolma 50%,10M,socialiqa,3,117041965199590583/300000000000000000
DCLM-Baseline 50% / Dolma 50%,10M,winogrande,3,3070244672454617/6000000000000000
DCLM-Baseline 50% / Dolma 50%,14M,arc_challenge,3,70392491467576793/300000000000000000
DCLM-Baseline 50% / Dolma 50%,14M,arc_easy,3,34792368125701459/100000000000000000
DCLM-Baseline 50% / Dolma 50%,14M,boolq,3,39694189602446483/100000000000000000
DCLM-Baseline 50% / Dolma 50%,14M,csqa,3,13417963417963417/50000000000000000
DCLM-Baseline 50% / Dolma 50%,14M,hellaswag,3,26239792869946227/100000000000000000
DCLM-Baseline 50% / Dolma 50%,14M,mmlu,3,41712207638682197/178125000000000000
DCLM-Baseline 50% / Dolma 50%,14M,openbookqa,3,197/750
DCLM-Baseline 50% / Dolma 50%,14M,piqa,3,16904243743199129/30000000000000000
DCLM-Baseline 50% / Dolma 50%,14M,socialiqa,3,39133401569430229/100000000000000000
DCLM-Baseline 50% / Dolma 50%,14M,winogrande,3,15359116022099447/30000000000000000
DCLM-Baseline 50% / Dolma 50%,150M,arc_challenge,3,43430034129692833/150000000000000000
DCLM-Baseline 50% / Dolma 50%,150M,arc_easy,3,1518097643097643/3000000000000000
DCLM-Baseline 50% / Dolma 50%,150M,boolq,3,73394495412844037/150000000000000000
DCLM-Baseline 50% / Dolma 50%,150M,csqa,3,138165438165438163/300000000000000000
DCLM-Baseline 50% / Dolma 50%,150M,hellaswag,3,26727743477394941/75000000000000000
DCLM-Baseline 50% / Dolma 50%,150M,mmlu,3,500787803464238353/1900000000000000000
DCLM-Baseline 50% / Dolma 50%,150M,openbookqa,3,49/150
DCLM-Baseline 50% / Dolma 50%,150M,piqa,3,1652158142908959/2500000000000000
DCLM-Baseline 50% / Dolma 50%,150M,socialiqa,3,66530194472876153/150000000000000000
DCLM-Baseline 50% / Dolma 50%,150M,winogrande,3,5003946329913181/10000000000000000
DCLM-Baseline 50% / Dolma 50%,16M,arc_challenge,3,70136518771331059/300000000000000000
DCLM-Baseline 50% / Dolma 50%,16M,arc_easy,3,5143097643097643/15000000000000000
DCLM-Baseline 50% / Dolma 50%,16M,boolq,3,6238532110091743/15000000000000000
DCLM-Baseline 50% / Dolma 50%,16M,csqa,3,25962325962325961/100000000000000000
DCLM-Baseline 50% / Dolma 50%,16M,hellaswag,3,26455553342627629/100000000000000000
DCLM-Baseline 50% / Dolma 50%,16M,mmlu,3,1340859751693362503/5700000000000000000
DCLM-Baseline 50% / Dolma 50%,16M,openbookqa,3,91/375
DCLM-Baseline 50% / Dolma 50%,16M,piqa,3,8492927094668117/15000000000000000
DCLM-Baseline 50% / Dolma 50%,16M,socialiqa,3,29682702149437051/75000000000000000
DCLM-Baseline 50% / Dolma 50%,16M,winogrande,3,7620363062352013/15000000000000000
DCLM-Baseline 50% / Dolma 50%,1B,arc_challenge,3,4035836177474403/10000000000000000
DCLM-Baseline 50% / Dolma 50%,1B,arc_easy,3,6979517396184063/10000000000000000
DCLM-Baseline 50% / Dolma 50%,1B,boolq,3,8512232415902141/15000000000000000
DCLM-Baseline 50% / Dolma 50%,1B,csqa,3,4782964782964783/7500000000000000
DCLM-Baseline 50% / Dolma 50%,1B,hellaswag,3,9427902808205537/15000000000000000
DCLM-Baseline 50% / Dolma 50%,1B,mmlu,3,1855176243571080311/5700000000000000000
DCLM-Baseline 50% / Dolma 50%,1B,openbookqa,3,367/750
DCLM-Baseline 50% / Dolma 50%,1B,piqa,3,5631120783460283/7500000000000000
DCLM-Baseline 50% / Dolma 50%,1B,socialiqa,3,2610030706243603/5000000000000000
DCLM-Baseline 50% / Dolma 50%,1B,winogrande,3,9092344119968429/15000000000000000
DCLM-Baseline 50% / Dolma 50%,20M,arc_challenge,3,6962457337883959/30000000000000000
DCLM-Baseline 50% / Dolma 50%,20M,arc_easy,3,10690235690235691/30000000000000000
DCLM-Baseline 50% / Dolma 50%,20M,boolq,3,124954128440366971/300000000000000000
DCLM-Baseline 50% / Dolma 50%,20M,csqa,3,79770679770679769/300000000000000000
DCLM-Baseline 50% / Dolma 50%,20M,hellaswag,3,15869348735311691/60000000000000000
DCLM-Baseline 50% / Dolma 50%,20M,mmlu,3,54250483742642971/228000000000000000
DCLM-Baseline 50% / Dolma 50%,20M,openbookqa,3,403/1500
DCLM-Baseline 50% / Dolma 50%,20M,piqa,3,45310119695321/80000000000000
DCLM-Baseline 50% / Dolma 50%,20M,socialiqa,3,58828045035823949/150000000000000000
DCLM-Baseline 50% / Dolma 50%,20M,winogrande,3,609629044988161/1200000000000000
DCLM-Baseline 50% / Dolma 50%,300M,arc_challenge,3,1916382252559727/6000000000000000
DCLM-Baseline 50% / Dolma 50%,300M,arc_easy,3,8686868686868687/15000000000000000
DCLM-Baseline 50% / Dolma 50%,300M,boolq,3,156819571865443427/300000000000000000
DCLM-Baseline 50% / Dolma 50%,300M,csqa,3,5170625170625171/10000000000000000
DCLM-Baseline 50% / Dolma 50%,300M,hellaswag,3,13375821549492133/30000000000000000
DCLM-Baseline 50% / Dolma 50%,300M,mmlu,3,4792588809281898317/17100000000000000000
DCLM-Baseline 50% / Dolma 50%,300M,openbookqa,3,146/375
DCLM-Baseline 50% / Dolma 50%,300M,piqa,3,2044069640914037/3000000000000000
DCLM-Baseline 50% / Dolma 50%,300M,socialiqa,3,28259979529170931/60000000000000000
DCLM-Baseline 50% / Dolma 50%,300M,winogrande,3,16203630623520127/30000000000000000
DCLM-Baseline 50% / Dolma 50%,4M,arc_challenge,3,66894197952218431/300000000000000000
DCLM-Baseline 50% / Dolma 50%,4M,arc_easy,3,3632996632996633/12000000000000000
DCLM-Baseline 50% / Dolma 50%,4M,boolq,3,2870336391437309/6000000000000000
DCLM-Baseline 50% / Dolma 50%,4M,csqa,3,15970515970515971/75000000000000000
DCLM-Baseline 50% / Dolma 50%,4M,hellaswag,3,37248556064528977/150000000000000000
DCLM-Baseline 50% / Dolma 50%,4M,mmlu,3,972827880932690369/4275000000000000000
DCLM-Baseline 50% / Dolma 50%,4M,openbookqa,3,353/1500
DCLM-Baseline 50% / Dolma 50%,4M,piqa,3,7984221980413493/15000000000000000
DCLM-Baseline 50% / Dolma 50%,4M,socialiqa,3,38945752302968271/100000000000000000
DCLM-Baseline 50% / Dolma 50%,4M,winogrande,3,14980268350434097/30000000000000000
DCLM-Baseline 50% / Dolma 50%,530M,arc_challenge,3,5243174061433447/15000000000000000
DCLM-Baseline 50% / Dolma 50%,530M,arc_easy,3,6293490460157127/10000000000000000
DCLM-Baseline 50% / Dolma 50%,530M,boolq,3,5587767584097859/12000000000000000
DCLM-Baseline 50% / Dolma 50%,530M,csqa,3,5746655746655747/10000000000000000
DCLM-Baseline 50% / Dolma 50%,530M,hellaswag,3,2608212175529443/5000000000000000
DCLM-Baseline 50% / Dolma 50%,530M,mmlu,3,2527744963081370461/8550000000000000000
DCLM-Baseline 50% / Dolma 50%,530M,openbookqa,3,133/300
DCLM-Baseline 50% / Dolma 50%,530M,piqa,3,7152702212549873/10000000000000000
DCLM-Baseline 50% / Dolma 50%,530M,socialiqa,3,14155578300921187/30000000000000000
DCLM-Baseline 50% / Dolma 50%,530M,winogrande,3,3365430149960537/6000000000000000
DCLM-Baseline 50% / Dolma 50%,60M,arc_challenge,3,4948805460750853/20000000000000000
DCLM-Baseline 50% / Dolma 50%,60M,arc_easy,3,128409090909090907/300000000000000000
DCLM-Baseline 50% / Dolma 50%,60M,boolq,3,2651376146788991/5000000000000000
DCLM-Baseline 50% / Dolma 50%,60M,csqa,3,5556920556920557/15000000000000000
DCLM-Baseline 50% / Dolma 50%,60M,hellaswag,3,28789085839474209/100000000000000000
DCLM-Baseline 50% / Dolma 50%,60M,mmlu,3,2123565199447322617/8550000000000000000
DCLM-Baseline 50% / Dolma 50%,60M,openbookqa,3,37/125
DCLM-Baseline 50% / Dolma 50%,60M,piqa,3,6071817192600653/10000000000000000
DCLM-Baseline 50% / Dolma 50%,60M,socialiqa,3,31102865916069601/75000000000000000
DCLM-Baseline 50% / Dolma 50%,60M,winogrande,3,15335438042620363/30000000000000000
DCLM-Baseline 50% / Dolma 50%,6M,arc_challenge,3,4118316268486917/20000000000000000
DCLM-Baseline 50% / Dolma 50%,6M,arc_easy,3,47074915824915827/150000000000000000
DCLM-Baseline 50% / Dolma 50%,6M,boolq,3,17177370030581039/30000000000000000
DCLM-Baseline 50% / Dolma 50%,6M,csqa,3,11042861042861043/50000000000000000
DCLM-Baseline 50% / Dolma 50%,6M,hellaswag,3,7665803624775941/30000000000000000
DCLM-Baseline 50% / Dolma 50%,6M,mmlu,3,8270671902752609/36000000000000000
DCLM-Baseline 50% / Dolma 50%,6M,openbookqa,3,179/750
DCLM-Baseline 50% / Dolma 50%,6M,piqa,3,2015778019586507/3750000000000000
DCLM-Baseline 50% / Dolma 50%,6M,socialiqa,3,9706584783350393/25000000000000000
DCLM-Baseline 50% / Dolma 50%,6M,winogrande,3,14909234411996843/30000000000000000
DCLM-Baseline 50% / Dolma 50%,750M,arc_challenge,3,33333333333333333/100000000000000000
DCLM-Baseline 50% / Dolma 50%,750M,arc_easy,3,2273253367003367/3750000000000000
DCLM-Baseline 50% / Dolma 50%,750M,boolq,3,9113149847094801/20000000000000000
DCLM-Baseline 50% / Dolma 50%,750M,csqa,3,4201474201474201/7500000000000000
DCLM-Baseline 50% / Dolma 50%,750M,hellaswag,3,18347938657637921/37500000000000000
DCLM-Baseline 50% / Dolma 50%,750M,mmlu,3,4891940534110035761/17100000000000000000
DCLM-Baseline 50% / Dolma 50%,750M,openbookqa,3,629/1500
DCLM-Baseline 50% / Dolma 50%,750M,piqa,3,877765687341313/1250000000000000
DCLM-Baseline 50% / Dolma 50%,750M,socialiqa,3,5750255885363357/12000000000000000
DCLM-Baseline 50% / Dolma 50%,750M,winogrande,3,5485398579321231/10000000000000000
DCLM-Baseline 50% / Dolma 50%,8M,arc_challenge,3,35622866894197951/150000000000000000
DCLM-Baseline 50% / Dolma 50%,8M,arc_easy,3,16140572390572391/50000000000000000
DCLM-Baseline 50% / Dolma 50%,8M,boolq,3,4327217125382263/10000000000000000
DCLM-Baseline 50% / Dolma 50%,8M,csqa,3,35094185094185093/150000000000000000
DCLM-Baseline 50% / Dolma 50%,8M,hellaswag,3,2615680807276107/10000000000000000
DCLM-Baseline 50% / Dolma 50%,8M,mmlu,3,104103252226629689/450000000000000000
DCLM-Baseline 50% / Dolma 50%,8M,openbookqa,3,341/1500
DCLM-Baseline 50% / Dolma 50%,8M,piqa,3,3276387377584331/6000000000000000
DCLM-Baseline 50% / Dolma 50%,8M,socialiqa,3,3955987717502559/10000000000000000
DCLM-Baseline 50% / Dolma 50%,8M,winogrande,3,750197316495659/1500000000000000
DCLM-Baseline 50% / Dolma 50%,90M,arc_challenge,3,7943686006825939/30000000000000000
DCLM-Baseline 50% / Dolma 50%,90M,arc_easy,3,69191919191919191/150000000000000000
DCLM-Baseline 50% / Dolma 50%,90M,boolq,3,403526376146789/781250000000000
DCLM-Baseline 50% / Dolma 50%,90M,csqa,3,11932841932841933/30000000000000000
DCLM-Baseline 50% / Dolma 50%,90M,hellaswag,3,9643497311292571/30000000000000000
DCLM-Baseline 50% / Dolma 50%,90M,mmlu,3,4379072315247779279/17100000000000000000
DCLM-Baseline 50% / Dolma 50%,90M,openbookqa,3,83/250
DCLM-Baseline 50% / Dolma 50%,90M,piqa,3,4764689880304679/7500000000000000
DCLM-Baseline 50% / Dolma 50%,90M,socialiqa,3,5060388945752303/12000000000000000
DCLM-Baseline 50% / Dolma 50%,90M,winogrande,3,595340864246251/1171875000000000
DCLM-Baseline 75% / Dolma 25%,10M,arc_challenge,3,69624573378839591/300000000000000000
DCLM-Baseline 75% / Dolma 25%,10M,arc_easy,3,4823232323232323/15000000000000000
DCLM-Baseline 75% / Dolma 25%,10M,boolq,3,60152905198776757/150000000000000000
DCLM-Baseline 75% / Dolma 25%,10M,csqa,3,25389025389025389/100000000000000000
DCLM-Baseline 75% / Dolma 25%,10M,hellaswag,3,7771360286795459/30000000000000000
DCLM-Baseline 75% / Dolma 25%,10M,mmlu,3,1339914744885015367/5700000000000000000
DCLM-Baseline 75% / Dolma 25%,10M,openbookqa,3,89/375
DCLM-Baseline 75% / Dolma 25%,10M,piqa,3,16605005440696409/30000000000000000
DCLM-Baseline 75% / Dolma 25%,10M,socialiqa,3,14713408393039919/37500000000000000
DCLM-Baseline 75% / Dolma 25%,10M,winogrande,3,9288674033149171/18750000000000000
DCLM-Baseline 75% / Dolma 25%,14M,arc_challenge,3,69795221843003413/300000000000000000
DCLM-Baseline 75% / Dolma 25%,14M,arc_easy,3,20328282828282827/60000000000000000
DCLM-Baseline 75% / Dolma 25%,14M,boolq,3,40366972477064219/75000000000000000
DCLM-Baseline 75% / Dolma 25%,14M,csqa,3,25825825825825827/100000000000000000
DCLM-Baseline 75% / Dolma 25%,14M,hellaswag,3,6563267609373963/25000000000000000
DCLM-Baseline 75% / Dolma 25%,14M,mmlu,3,255954990698842351/1068750000000000000
DCLM-Baseline 75% / Dolma 25%,14M,openbookqa,3,367/1500
DCLM-Baseline 75% / Dolma 25%,14M,piqa,3,5631120783460283/10000000000000000
DCLM-Baseline 75% / Dolma 25%,14M,socialiqa,3,9889969293756397/25000000000000000
DCLM-Baseline 75% / Dolma 25%,14M,winogrande,3,7620363062352013/15000000000000000
DCLM-Baseline 75% / Dolma 25%,150M,arc_challenge,3,5188779863481229/18750000000000000
DCLM-Baseline 75% / Dolma 25%,150M,arc_easy,3,7659932659932659/15000000000000000
DCLM-Baseline 75% / Dolma 25%,150M,boolq,3,1127624872579001/2000000000000000
DCLM-Baseline 75% / Dolma 25%,150M,csqa,3,133988533988533993/300000000000000000
DCLM-Baseline 75% / Dolma 25%,150M,hellaswag,3,17883223793401049/50000000000000000
DCLM-Baseline 75% / Dolma 25%,150M,mmlu,3,238776608739865093/900000000000000000
DCLM-Baseline 75% / Dolma 25%,150M,openbookqa,3,167/500
DCLM-Baseline 75% / Dolma 25%,150M,piqa,3,986398258977149/1500000000000000
DCLM-Baseline 75% / Dolma 25%,150M,socialiqa,3,10828215626066189/25000000000000000
DCLM-Baseline 75% / Dolma 25%,150M,winogrande,3,15114443567482241/30000000000000000
DCLM-Baseline 75% / Dolma 25%,16M,arc_challenge,3,34897610921501707/150000000000000000
DCLM-Baseline 75% / Dolma 25%,16M,arc_easy,3,3299926346801347/9375000000000000
DCLM-Baseline 75% / Dolma 25%,16M,boolq,3,64418960244648317/150000000000000000
DCLM-Baseline 75% / Dolma 25%,16M,csqa,3,42588042588042587/150000000000000000
DCLM-Baseline 75% / Dolma 25%,16M,hellaswag,3,9894692292372037/37500000000000000
DCLM-Baseline 75% / Dolma 25%,16M,mmlu,3,4053301708302056089/17100000000000000000
DCLM-Baseline 75% / Dolma 25%,16M,openbookqa,3,1/4
DCLM-Baseline 75% / Dolma 25%,16M,piqa,3,17165397170837867/30000000000000000
DCLM-Baseline 75% / Dolma 25%,16M,socialiqa,3,998805868304333/2500000000000000
DCLM-Baseline 75% / Dolma 25%,16M,winogrande,3,7430939226519337/15000000000000000
DCLM-Baseline 75% / Dolma 25%,1B,arc_challenge,3,32145904436860069/75000000000000000
DCLM-Baseline 75% / Dolma 25%,1B,arc_easy,3,7006172839506173/10000000000000000
DCLM-Baseline 75% / Dolma 25%,1B,boolq,3,174831804281345567/300000000000000000
DCLM-Baseline 75% / Dolma 25%,1B,csqa,3,4709254709254709/7500000000000000
DCLM-Baseline 75% / Dolma 25%,1B,hellaswag,3,9450308703445529/15000000000000000
DCLM-Baseline 75% / Dolma 25%,1B,mmlu,3,98697038044329871/300000000000000000
DCLM-Baseline 75% / Dolma 25%,1B,openbookqa,3,361/750
DCLM-Baseline 75% / Dolma 25%,1B,piqa,3,750272034820457/1000000000000000
DCLM-Baseline 75% / Dolma 25%,1B,socialiqa,3,7763561924257933/15000000000000000
DCLM-Baseline 75% / Dolma 25%,1B,winogrande,3,2276045777426993/3750000000000000
DCLM-Baseline 75% / Dolma 25%,20M,arc_challenge,3,35818401592719/156250000000000
DCLM-Baseline 75% / Dolma 25%,20M,arc_easy,3,107617845117845123/300000000000000000
DCLM-Baseline 75% / Dolma 25%,20M,boolq,3,45270132517838939/100000000000000000
DCLM-Baseline 75% / Dolma 25%,20M,csqa,3,84029484029484029/300000000000000000
DCLM-Baseline 75% / Dolma 25%,20M,hellaswag,3,15743875721967737/60000000000000000
DCLM-Baseline 75% / Dolma 25%,20M,mmlu,3,4018360439018879147/17100000000000000000
DCLM-Baseline 75% / Dolma 25%,20M,openbookqa,3,199/750
DCLM-Baseline 75% / Dolma 25%,20M,piqa,3,5718171926006529/10000000000000000
DCLM-Baseline 75% / Dolma 25%,20M,socialiqa,3,1970317297850563/5000000000000000
DCLM-Baseline 75% / Dolma 25%,20M,winogrande,3,962904498816101/1875000000000000
DCLM-Baseline 75% / Dolma 25%,300M,arc_challenge,3,48293515358361773/150000000000000000
DCLM-Baseline 75% / Dolma 25%,300M,arc_easy,3,17491582491582491/30000000000000000
DCLM-Baseline 75% / Dolma 25%,300M,boolq,3,163639143730886857/300000000000000000
DCLM-Baseline 75% / Dolma 25%,300M,csqa,3,16019656019656019/30000000000000000
DCLM-Baseline 75% / Dolma 25%,300M,hellaswag,3,1345947022505477/3000000000000000
DCLM-Baseline 75% / Dolma 25%,300M,mmlu,3,976566468221351069/3420000000000000000
DCLM-Baseline 75% / Dolma 25%,300M,openbookqa,3,2/5
DCLM-Baseline 75% / Dolma 25%,300M,piqa,3,20582154515778019/30000000000000000
DCLM-Baseline 75% / Dolma 25%,300M,socialiqa,3,34889969293756397/75000000000000000
DCLM-Baseline 75% / Dolma 25%,300M,winogrande,3,7908445146014207/15000000000000000
DCLM-Baseline 75% / Dolma 25%,4M,arc_challenge,3,1409627417519909/6250000000000000
DCLM-Baseline 75% / Dolma 25%,4M,arc_easy,3,91456228956228959/300000000000000000
DCLM-Baseline 75% / Dolma 25%,4M,boolq,3,172782874617737/300000000000000
DCLM-Baseline 75% / Dolma 25%,4M,csqa,3,15888615888615889/75000000000000000
DCLM-Baseline 75% / Dolma 25%,4M,hellaswag,3,74417446723760209/300000000000000000
DCLM-Baseline 75% / Dolma 25%,4M,mmlu,3,243968439190977037/1068750000000000000
DCLM-Baseline 75% / Dolma 25%,4M,openbookqa,3,76/375
DCLM-Baseline 75% / Dolma 25%,4M,piqa,3,2700398984403337/5000000000000000
DCLM-Baseline 75% / Dolma 25%,4M,socialiqa,3,115353121801432963/300000000000000000
DCLM-Baseline 75% / Dolma 25%,4M,winogrande,3,15059194948697711/30000000000000000
DCLM-Baseline 75% / Dolma 25%,530M,arc_challenge,3,5439419795221843/15000000000000000
DCLM-Baseline 75% / Dolma 25%,530M,arc_easy,3,1625280583613917/2500000000000000
DCLM-Baseline 75% / Dolma 25%,530M,boolq,3,14923547400611621/30000000000000000
DCLM-Baseline 75% / Dolma 25%,530M,csqa,3,868959868959869/1500000000000000
DCLM-Baseline 75% / Dolma 25%,530M,hellaswag,3,5193520547035783/10000000000000000
DCLM-Baseline 75% / Dolma 25%,530M,mmlu,3,1708428195707058641/5700000000000000000
DCLM-Baseline 75% / Dolma 25%,530M,openbookqa,3,641/1500
DCLM-Baseline 75% / Dolma 25%,530M,piqa,3,268430359085963/375000000000000
DCLM-Baseline 75% / Dolma 25%,530M,socialiqa,3,9179887410440123/18750000000000000
DCLM-Baseline 75% / Dolma 25%,530M,winogrande,3,17000789265982637/30000000000000000
DCLM-Baseline 75% / Dolma 25%,60M,arc_challenge,3,37585324232081909/150000000000000000
DCLM-Baseline 75% / Dolma 25%,60M,arc_easy,3,21499719416386083/50000000000000000
DCLM-Baseline 75% / Dolma 25%,60M,boolq,3,5672782874617737/10000000000000000
DCLM-Baseline 75% / Dolma 25%,60M,csqa,3,3832923832923833/10000000000000000
DCLM-Baseline 75% / Dolma 25%,60M,hellaswag,3,4358693487353117/15000000000000000
DCLM-Baseline 75% / Dolma 25%,60M,mmlu,3,4205057993499390617/17100000000000000000
DCLM-Baseline 75% / Dolma 25%,60M,openbookqa,3,29/100
DCLM-Baseline 75% / Dolma 25%,60M,piqa,3,3024120420747189/5000000000000000
DCLM-Baseline 75% / Dolma 25%,60M,socialiqa,3,24718526100307061/60000000000000000
DCLM-Baseline 75% / Dolma 25%,60M,winogrande,3,75808997632202053/150000000000000000
DCLM-Baseline 75% / Dolma 25%,6M,arc_challenge,3,13020477815699659/60000000000000000
DCLM-Baseline 75% / Dolma 25%,6M,arc_easy,3,23442760942760941/75000000000000000
DCLM-Baseline 75% / Dolma 25%,6M,boolq,3,32373088685015291/60000000000000000
DCLM-Baseline 75% / Dolma 25%,6M,csqa,3,68959868959868959/300000000000000000
DCLM-Baseline 75% / Dolma 25%,6M,hellaswag,3,38050189205337581/150000000000000000
DCLM-Baseline 75% / Dolma 25%,6M,mmlu,3,437780100826079329/1900000000000000000
DCLM-Baseline 75% / Dolma 25%,6M,openbookqa,3,86/375
DCLM-Baseline 75% / Dolma 25%,6M,piqa,3,3248095756256801/6000000000000000
DCLM-Baseline 75% / Dolma 25%,6M,socialiqa,3,19089048106448311/50000000000000000
DCLM-Baseline 75% / Dolma 25%,6M,winogrande,3,15114443567482241/30000000000000000
DCLM-Baseline 75% / Dolma 25%,750M,arc_challenge,3,9079920364050057/25000000000000000
DCLM-Baseline 75% / Dolma 25%,750M,arc_easy,3,309834455667789/500000000000000
DCLM-Baseline 75% / Dolma 25%,750M,boolq,3,18070336391437309/30000000000000000
DCLM-Baseline 75% / Dolma 25%,750M,csqa,3,222986622986623/400000000000000
DCLM-Baseline 75% / Dolma 25%,750M,hellaswag,3,147550288787094203/300000000000000000
DCLM-Baseline 75% / Dolma 25%,750M,mmlu,3,4895199193014550853/17100000000000000000
DCLM-Baseline 75% / Dolma 25%,750M,openbookqa,3,613/1500
DCLM-Baseline 75% / Dolma 25%,750M,piqa,3,1749183895538629/2500000000000000
DCLM-Baseline 75% / Dolma 25%,750M,socialiqa,3,47338792221084953/100000000000000000
DCLM-Baseline 75% / Dolma 25%,750M,winogrande,3,1083399105498553/2000000000000000
DCLM-Baseline 75% / Dolma 25%,8M,arc_challenge,3,66126279863481229/300000000000000000
DCLM-Baseline 75% / Dolma 25%,8M,arc_easy,3,32042648709315377/100000000000000000
DCLM-Baseline 75% / Dolma 25%,8M,boolq,3,30550458715596329/75000000000000000
DCLM-Baseline 75% / Dolma 25%,8M,csqa,3,69860769860769859/300000000000000000
DCLM-Baseline 75% / Dolma 25%,8M,hellaswag,3,77643895638319061/300000000000000000
DCLM-Baseline 75% / Dolma 25%,8M,mmlu,3,442383437264261397/1900000000000000000
DCLM-Baseline 75% / Dolma 25%,8M,openbookqa,3,361/1500
DCLM-Baseline 75% / Dolma 25%,8M,piqa,3,690968443960827/1250000000000000
DCLM-Baseline 75% / Dolma 25%,8M,socialiqa,3,117349027635619241/300000000000000000
DCLM-Baseline 75% / Dolma 25%,8M,winogrande,3,15153906866614049/30000000000000000
DCLM-Baseline 75% / Dolma 25%,90M,arc_challenge,3,129419795221843/480000000000000
DCLM-Baseline 75% / Dolma 25%,90M,arc_easy,3,882260101010101/1875000000000000
DCLM-Baseline 75% / Dolma 25%,90M,boolq,3,17449541284403669/30000000000000000
DCLM-Baseline 75% / Dolma 25%,90M,csqa,3,121539721539721537/300000000000000000
DCLM-Baseline 75% / Dolma 25%,90M,hellaswag,3,96235809599681339/300000000000000000
DCLM-Baseline 75% / Dolma 25%,90M,mmlu,3,184500695645743811/712500000000000000
DCLM-Baseline 75% / Dolma 25%,90M,openbookqa,3,239/750
DCLM-Baseline 75% / Dolma 25%,90M,piqa,3,1582335872324991/2500000000000000
DCLM-Baseline 75% / Dolma 25%,90M,socialiqa,3,64073694984646879/150000000000000000
DCLM-Baseline 75% / Dolma 25%,90M,winogrande,3,7675611681136543/15000000000000000
Dolma1.6++,10M,arc_challenge,3,270193401592719/1250000000000000
Dolma1.6++,10M,arc_easy,3,23526936026936029/75000000000000000
Dolma1.6++,10M,boolq,3,70091743119266057/150000000000000000
Dolma1.6++,10M,csqa,3,516994266994267/2343750000000000
Dolma1.6++,10M,hellaswag,3,525061408749917/2000000000000000
Dolma1.6++,10M,mmlu,3,219655039562638967/950000000000000000
Dolma1.6++,10M,openbookqa,3,367/1500
Dolma1.6++,10M,piqa,3,3339499455930359/6000000000000000
Dolma1.6++,10M,socialiqa,3,5849539406345957/15000000000000000
Dolma1.6++,10M,winogrande,3,7715074980268351/15000000000000000
Dolma1.6++,14M,arc_challenge,3,263638545221843/1171875000000000
Dolma1.6++,14M,arc_easy,3,31579685746352413/100000000000000000
Dolma1.6++,14M,boolq,3,76987767584097863/150000000000000000
Dolma1.6++,14M,csqa,3,3497133497133497/15000000000000000
Dolma1.6++,14M,hellaswag,3,79107747460665203/300000000000000000
Dolma1.6++,14M,mmlu,3,3985910473485401771/17100000000000000000
Dolma1.6++,14M,openbookqa,3,187/750
Dolma1.6++,14M,piqa,3,16904243743199129/30000000000000000
Dolma1.6++,14M,socialiqa,3,11678607983623337/30000000000000000
Dolma1.6++,14M,winogrande,3,5172323072875559/10000000000000000
Dolma1.6++,150M,arc_challenge,3,39761092150170649/150000000000000000
Dolma1.6++,150M,arc_easy,3,1712962962962963/3750000000000000
Dolma1.6++,150M,boolq,3,30626911314984709/75000000000000000
Dolma1.6++,150M,csqa,3,30487305487305487/75000000000000000
Dolma1.6++,150M,hellaswag,3,5223561043616809/15000000000000000
Dolma1.6++,150M,mmlu,3,2168016103383790493/8550000000000000000
Dolma1.6++,150M,openbookqa,3,161/500
Dolma1.6++,150M,piqa,3,19597388465723611/30000000000000000
Dolma1.6++,150M,socialiqa,3,10678949164107813/25000000000000000
Dolma1.6++,150M,winogrande,3,3833859510655091/7500000000000000
Dolma1.6++,16M,arc_challenge,3,11077929465301479/50000000000000000
Dolma1.6++,16M,arc_easy,3,1651936026936027/5000000000000000
Dolma1.6++,16M,boolq,3,1945336391437309/3750000000000000
Dolma1.6++,16M,csqa,3,72481572481572481/300000000000000000
Dolma1.6++,16M,hellaswag,3,39424417446723763/150000000000000000
Dolma1.6++,16M,mmlu,3,224270142822066419/950000000000000000
Dolma1.6++,16M,openbookqa,3,383/1500
Dolma1.6++,16M,piqa,3,3400435255712731/6000000000000000
Dolma1.6++,16M,socialiqa,3,57881269191402253/150000000000000000
Dolma1.6++,16M,winogrande,3,7813733228097869/15000000000000000
Dolma1.6++,1B,arc_challenge,3,431740614334471/1200000000000000
Dolma1.6++,1B,arc_easy,3,9034090909090909/15000000000000000
Dolma1.6++,1B,boolq,3,2130638379204893/4687500000000000
Dolma1.6++,1B,csqa,3,2912912912912913/5000000000000000
Dolma1.6++,1B,hellaswag,3,17638916550487951/30000000000000000
Dolma1.6++,1B,mmlu,3,2566270313081800001/8550000000000000000
Dolma1.6++,1B,openbookqa,3,167/375
Dolma1.6++,1B,piqa,3,234686706565107/312500000000000
Dolma1.6++,1B,socialiqa,3,73208802456499489/150000000000000000
Dolma1.6++,1B,winogrande,3,17442778216258879/30000000000000000
Dolma1.6++,20M,arc_challenge,3,4260523321956769/20000000000000000
Dolma1.6++,20M,arc_easy,3,19427609427609427/60000000000000000
Dolma1.6++,20M,boolq,3,67171253822629967/150000000000000000
Dolma1.6++,20M,csqa,3,18918918918918919/75000000000000000
Dolma1.6++,20M,hellaswag,3,7967536347341167/30000000000000000
Dolma1.6++,20M,mmlu,3,3993017504120284093/17100000000000000000
Dolma1.6++,20M,openbookqa,3,86/375
Dolma1.6++,20M,piqa,3,8517410228509249/15000000000000000
Dolma1.6++,20M,socialiqa,3,5913510747185261/15000000000000000
Dolma1.6++,20M,winogrande,3,960438042620363/1875000000000000
Dolma1.6++,300M,arc_challenge,3,2901023890784983/10000000000000000
Dolma1.6++,300M,arc_easy,3,1010942760942761/2000000000000000
Dolma1.6++,300M,boolq,3,30451070336391437/75000000000000000
Dolma1.6++,300M,csqa,3,3493038493038493/7500000000000000
Dolma1.6++,300M,hellaswag,3,8466440948018323/20000000000000000
Dolma1.6++,300M,mmlu,3,922813280318760179/3420000000000000000
Dolma1.6++,300M,openbookqa,3,177/500
Dolma1.6++,300M,piqa,3,205930359085963/300000000000000
Dolma1.6++,300M,socialiqa,3,65736949846468783/150000000000000000
Dolma1.6++,300M,winogrande,3,40778742436201/78125000000000
Dolma1.6++,4M,arc_challenge,3,22212741751990899/100000000000000000
Dolma1.6++,4M,arc_easy,3,14520202020202019/50000000000000000
Dolma1.6++,4M,boolq,3,31107033639143731/60000000000000000
Dolma1.6++,4M,csqa,3,12301392301392301/60000000000000000
Dolma1.6++,4M,hellaswag,3,24888800371771891/100000000000000000
Dolma1.6++,4M,mmlu,3,979883847979660747/4275000000000000000
Dolma1.6++,4M,openbookqa,3,367/1500
Dolma1.6++,4M,piqa,3,1083424011606819/2000000000000000
Dolma1.6++,4M,socialiqa,3,58060388945752303/150000000000000000
Dolma1.6++,4M,winogrande,3,2512496711391739/5000000000000000
Dolma1.6++,530M,arc_challenge,3,2314419795221843/7500000000000000
Dolma1.6++,530M,arc_easy,3,66222117003367/117187500000000
Dolma1.6++,530M,boolq,3,63532110091743119/150000000000000000
Dolma1.6++,530M,csqa,3,15503685503685503/30000000000000000
Dolma1.6++,530M,hellaswag,3,36643596893049193/75000000000000000
Dolma1.6++,530M,mmlu,3,1189609779044903381/4275000000000000000
Dolma1.6++,530M,openbookqa,3,191/500
Dolma1.6++,530M,piqa,3,21441784548422197/30000000000000000
Dolma1.6++,530M,socialiqa,3,17342630501535313/37500000000000000
Dolma1.6++,530M,winogrande,3,1342409892133649/2500000000000000
Dolma1.6++,60M,arc_challenge,3,72269624573378839/300000000000000000
Dolma1.6++,60M,arc_easy,3,3915544332210999/10000000000000000
Dolma1.6++,60M,boolq,3,31840978593272171/60000000000000000
Dolma1.6++,60M,csqa,3,3212018837018837/9375000000000000
Dolma1.6++,60M,hellaswag,3,8709420434176459/30000000000000000
Dolma1.6++,60M,mmlu,3,4193921530485070739/17100000000000000000
Dolma1.6++,60M,openbookqa,3,37/125
Dolma1.6++,60M,piqa,3,6138919114980051/10000000000000000
Dolma1.6++,60M,socialiqa,3,60337768679631527/150000000000000000
Dolma1.6++,60M,winogrande,3,7655880031570639/15000000000000000
Dolma1.6++,6M,arc_challenge,3,21160409556313993/100000000000000000
Dolma1.6++,6M,arc_easy,3,91245791245791247/300000000000000000
Dolma1.6++,6M,boolq,3,26593272171253823/60000000000000000
Dolma1.6++,6M,csqa,3,15540540540540541/75000000000000000
Dolma1.6++,6M,hellaswag,3,76867157936666003/300000000000000000
Dolma1.6++,6M,mmlu,3,435957847704802797/1900000000000000000
Dolma1.6++,6M,openbookqa,3,341/1500
Dolma1.6++,6M,piqa,3,16300326441784549/30000000000000000
Dolma1.6++,6M,socialiqa,3,57830092118730811/150000000000000000
Dolma1.6++,6M,winogrande,3,476026045777427/937500000000000
Dolma1.6++,750M,arc_challenge,3,7622298065984073/25000000000000000
Dolma1.6++,750M,arc_easy,3,2642396184062851/5000000000000000
Dolma1.6++,750M,boolq,3,4521916411824669/10000000000000000
Dolma1.6++,750M,csqa,3,5036855036855037/10000000000000000
Dolma1.6++,750M,hellaswag,3,13841864170483967/30000000000000000
Dolma1.6++,750M,mmlu,3,388678118962286501/1425000000000000000
Dolma1.6++,750M,openbookqa,3,47/125
Dolma1.6++,750M,piqa,3,20973884657236127/30000000000000000
Dolma1.6++,750M,socialiqa,3,134544524053224157/300000000000000000
Dolma1.6++,750M,winogrande,3,2026440410418311/3750000000000000
Dolma1.6++,8M,arc_challenge,3,11220136518771331/50000000000000000
Dolma1.6++,8M,arc_easy,3,90488215488215491/300000000000000000
Dolma1.6++,8M,boolq,3,927217125382263/2000000000000000
Dolma1.6++,8M,csqa,3,66584766584766587/300000000000000000
Dolma1.6++,8M,hellaswag,3,77803226448914557/300000000000000000
Dolma1.6++,8M,mmlu,3,1967258014150350089/8550000000000000000
Dolma1.6++,8M,openbookqa,3,343/1500
Dolma1.6++,8M,piqa,3,16583242655059847/30000000000000000
Dolma1.6++,8M,socialiqa,3,115404298874104399/300000000000000000
Dolma1.6++,8M,winogrande,3,15090765588003157/30000000000000000
Dolma1.6++,90M,arc_challenge,3,73890784982935153/300000000000000000
Dolma1.6++,90M,arc_easy,3,4170875420875421/10000000000000000
Dolma1.6++,90M,boolq,3,4653414882772681/10000000000000000
Dolma1.6++,90M,csqa,3,53439803439803441/150000000000000000
Dolma1.6++,90M,hellaswag,3,4727643895638319/15000000000000000
Dolma1.6++,90M,mmlu,3,2113741753959299371/8550000000000000000
Dolma1.6++,90M,openbookqa,3,149/500
Dolma1.6++,90M,piqa,3,3180993833877403/5000000000000000
Dolma1.6++,90M,socialiqa,3,41316956670078473/100000000000000000
Dolma1.6++,90M,winogrande,3,3079715864246251/6000000000000000
Dolma1.7,10M,arc_challenge,3,68771331058020479/300000000000000000
Dolma1.7,10M,arc_easy,3,9217171717171717/30000000000000000
Dolma1.7,10M,boolq,3,3746177370030581/9375000000000000
Dolma1.7,10M,csqa,3,7027027027027027/30000000000000000
Dolma1.7,10M,hellaswag,3,39309898426608247/150000000000000000
Dolma1.7,10M,mmlu,3,208964046989859293/900000000000000000
Dolma1.7,10M,openbookqa,3,121/500
Dolma1.7,10M,piqa,3,661588683351469/1200000000000000
Dolma1.7,10M,socialiqa,3,58162743091095193/150000000000000000
Dolma1.7,10M,winogrande,3,12411207576953433/25000000000000000
Dolma1.7,14M,arc_challenge,3,8329778156996587/37500000000000000
Dolma1.7,14M,arc_easy,3,10063131313131313/30000000000000000
Dolma1.7,14M,boolq,3,30619266055045871/75000000000000000
Dolma1.7,14M,csqa,3,38861588861588863/150000000000000000
Dolma1.7,14M,hellaswag,3,6581524264754697/25000000000000000
Dolma1.7,14M,mmlu,3,658032434868860587/2850000000000000000
Dolma1.7,14M,openbookqa,3,61/250
Dolma1.7,14M,piqa,3,1112803772216177/2000000000000000
Dolma1.7,14M,socialiqa,3,11714431934493347/30000000000000000
Dolma1.7,14M,winogrande,3,7770323599052881/15000000000000000
Dolma1.7,150M,arc_challenge,3,3299203640500569/12500000000000000
Dolma1.7,150M,arc_easy,3,26296296296296297/60000000000000000
Dolma1.7,150M,boolq,3,19250764525993883/50000000000000000
Dolma1.7,150M,csqa,3,62571662571662569/150000000000000000
Dolma1.7,150M,hellaswag,3,4356701852220673/12500000000000000
Dolma1.7,150M,mmlu,3,2189625429290248069/8550000000000000000
Dolma1.7,150M,openbookqa,3,19/60
Dolma1.7,150M,piqa,3,3926006528835691/6000000000000000
Dolma1.7,150M,socialiqa,3,8498805868304333/20000000000000000
Dolma1.7,150M,winogrande,3,3814127861089187/7500000000000000
Dolma1.7,16M,arc_challenge,3,10679749715585893/50000000000000000
Dolma1.7,16M,arc_easy,3,100757575757575753/300000000000000000
Dolma1.7,16M,boolq,3,2599388379204893/6250000000000000
Dolma1.7,16M,csqa,3,72481572481572479/300000000000000000
Dolma1.7,16M,hellaswag,3,2626302861315807/10000000000000000
Dolma1.7,16M,mmlu,3,248110403120081009/1068750000000000000
Dolma1.7,16M,openbookqa,3,88/375
Dolma1.7,16M,piqa,3,8419477693144723/15000000000000000
Dolma1.7,16M,socialiqa,3,11750255885363357/30000000000000000
Dolma1.7,16M,winogrande,3,14964483030781373/30000000000000000
Dolma1.7,1B,arc_challenge,3,1825938566552901/5000000000000000
Dolma1.7,1B,arc_easy,3,4391835016835017/7500000000000000
Dolma1.7,1B,boolq,3,8651376146788991/15000000000000000
Dolma1.7,1B,csqa,3,1800982800982801/3000000000000000
Dolma1.7,1B,hellaswag,3,17968532164907389/30000000000000000
Dolma1.7,1B,mmlu,3,2598139473257247017/8550000000000000000
Dolma1.7,1B,openbookqa,3,691/1500
Dolma1.7,1B,piqa,3,7428364163946319/10000000000000000
Dolma1.7,1B,socialiqa,3,7331115660184237/15000000000000000
Dolma1.7,1B,winogrande,3,4483030781373323/7500000000000000
Dolma1.7,20M,arc_challenge,3,31441979522184301/150000000000000000
Dolma1.7,20M,arc_easy,3,4270131874298541/12500000000000000
Dolma1.7,20M,boolq,3,123486238532110093/300000000000000000
Dolma1.7,20M,csqa,3,40622440622440621/150000000000000000
Dolma1.7,20M,hellaswag,3,79705238000398327/300000000000000000
Dolma1.7,20M,mmlu,3,665599588582668881/2850000000000000000
Dolma1.7,20M,openbookqa,3,361/1500
Dolma1.7,20M,piqa,3,3427638737758433/6000000000000000
Dolma1.7,20M,socialiqa,3,118577277379733881/300000000000000000
Dolma1.7,20M,winogrande,3,3079715864246251/6000000000000000
Dolma1.7,300M,arc_challenge,3,654596843003413/2343750000000000
Dolma1.7,300M,arc_easy,3,582996632996633/1200000000000000
Dolma1.7,300M,boolq,3,21371049949031599/50000000000000000
Dolma1.7,300M,csqa,3,1811015561015561/3750000000000000
Dolma1.7,300M,hellaswag,3,129018123879705239/300000000000000000
Dolma1.7,300M,mmlu,3,184881770202990701/684000000000000000
Dolma1.7,300M,openbookqa,3,517/1500
Dolma1.7,300M,piqa,3,10345484221980413/15000000000000000
Dolma1.7,300M,socialiqa,3,134442169907881273/300000000000000000
Dolma1.7,300M,winogrande,3,15808997632202053/30000000000000000
Dolma1.7,4M,arc_challenge,3,22980659840728099/100000000000000000
Dolma1.7,4M,arc_easy,3,29994388327721661/100000000000000000
Dolma1.7,4M,boolq,3,18532110091743119/30000000000000000
Dolma1.7,4M,csqa,3,3316953316953317/15000000000000000
Dolma1.7,4M,hellaswag,3,12389630219743743/50000000000000000
Dolma1.7,4M,mmlu,3,788413913795906203/3420000000000000000
Dolma1.7,4M,openbookqa,3,181/750
Dolma1.7,4M,piqa,3,5437069278200943/10000000000000000
Dolma1.7,4M,socialiqa,3,11453428863868987/30000000000000000
Dolma1.7,4M,winogrande,3,2537490134175217/5000000000000000
Dolma1.7,530M,arc_challenge,3,23208191126279863/75000000000000000
Dolma1.7,530M,arc_easy,3,15391414141414141/30000000000000000
Dolma1.7,530M,boolq,3,16886850152905199/30000000000000000
Dolma1.7,530M,csqa,3,15700245700245701/30000000000000000
Dolma1.7,530M,hellaswag,3,148824935271858193/300000000000000000
Dolma1.7,530M,mmlu,3,95886208335761927/342000000000000000
Dolma1.7,530M,openbookqa,3,301/750
Dolma1.7,530M,piqa,3,5304678998911861/7500000000000000
Dolma1.7,530M,socialiqa,3,5842715796656431/12500000000000000
Dolma1.7,530M,winogrande,3,5385424888187319/10000000000000000
Dolma1.7,60M,arc_challenge,3,17896757679180887/75000000000000000
Dolma1.7,60M,arc_easy,3,23653198653198653/60000000000000000
Dolma1.7,60M,boolq,3,151773700305810397/300000000000000000
Dolma1.7,60M,csqa,3,2247133497133497/6250000000000000
Dolma1.7,60M,hellaswag,3,8631746664011153/30000000000000000
Dolma1.7,60M,mmlu,3,232378620285774957/950000000000000000
Dolma1.7,60M,openbookqa,3,41/150
Dolma1.7,60M,piqa,3,18210010881392819/30000000000000000
Dolma1.7,60M,socialiqa,3,30117707267144321/75000000000000000
Dolma1.7,60M,winogrande,3,15146014206787687/30000000000000000
Dolma1.7,6M,arc_challenge,3,67662116040955631/300000000000000000
Dolma1.7,6M,arc_easy,3,1492003367003367/5000000000000000
Dolma1.7,6M,boolq,3,12767584097859327/25000000000000000
Dolma1.7,6M,csqa,3,62981162981162983/300000000000000000
Dolma1.7,6M,hellaswag,3,38722366062537343/150000000000000000
Dolma1.7,6M,mmlu,3,39493989559925581/171000000000000000
Dolma1.7,6M,openbookqa,3,88/375
Dolma1.7,6M,piqa,3,16180631120783461/30000000000000000
Dolma1.7,6M,socialiqa,3,112794268167860803/300000000000000000
Dolma1.7,6M,winogrande,3,7375690607734807/15000000000000000
Dolma1.7,750M,arc_challenge,3,91894197952218433/300000000000000000
Dolma1.7,750M,arc_easy,3,5085578002244669/10000000000000000
Dolma1.7,750M,boolq,3,112782874617737/240000000000000
Dolma1.7,750M,csqa,3,607043407043407/1200000000000000
Dolma1.7,750M,hellaswag,3,140589523999203343/300000000000000000
Dolma1.7,750M,mmlu,3,58417749586710223/213750000000000000
Dolma1.7,750M,openbookqa,3,47/125
Dolma1.7,750M,piqa,3,20772578890097933/30000000000000000
Dolma1.7,750M,socialiqa,3,23080859774820879/50000000000000000
Dolma1.7,750M,winogrande,3,7868981846882399/15000000000000000
Dolma1.7,8M,arc_challenge,3,70221843003412969/300000000000000000
Dolma1.7,8M,arc_easy,3,94907407407407407/300000000000000000
Dolma1.7,8M,boolq,3,12305810397553517/30000000000000000
Dolma1.7,8M,csqa,3,23532623532623533/100000000000000000
Dolma1.7,8M,hellaswag,3,78311093407687709/300000000000000000
Dolma1.7,8M,mmlu,3,65606941794313231/285000000000000000
Dolma1.7,8M,openbookqa,3,179/750
Dolma1.7,8M,piqa,3,1037132752992383/1875000000000000
Dolma1.7,8M,socialiqa,3,9527465029000341/25000000000000000
Dolma1.7,8M,winogrande,3,15090765588003157/30000000000000000
Dolma1.7,90M,arc_challenge,3,25284414106939703/100000000000000000
Dolma1.7,90M,arc_easy,3,6172138047138047/15000000000000000
Dolma1.7,90M,boolq,3,115840978593272167/300000000000000000
Dolma1.7,90M,csqa,3,23472563472563473/60000000000000000
Dolma1.7,90M,hellaswag,3,6294894775277169/20000000000000000
Dolma1.7,90M,mmlu,3,1422429801318262159/5700000000000000000
Dolma1.7,90M,openbookqa,3,38/125
Dolma1.7,90M,piqa,3,2374183895538629/3750000000000000
Dolma1.7,90M,socialiqa,3,123439099283520989/300000000000000000
Dolma1.7,90M,winogrande,3,5090765588003157/10000000000000000
Dolma1.7 (no Flan),10M,arc_challenge,3,11291240045506257/50000000000000000
Dolma1.7 (no Flan),10M,arc_easy,3,93055555555555553/300000000000000000
Dolma1.7 (no Flan),10M,boolq,3,15562691131498471/30000000000000000
Dolma1.7 (no Flan),10M,csqa,3,5582855582855583/25000000000000000
Dolma1.7 (no Flan),10M,hellaswag,3,15761800438159729/60000000000000000
Dolma1.7 (no Flan),10M,mmlu,3,1963877501030940907/8550000000000000000
Dolma1.7 (no Flan),10M,openbookqa,3,28/125
Dolma1.7 (no Flan),10M,piqa,3,661588683351469/1200000000000000
Dolma1.7 (no Flan),10M,socialiqa,3,38758103036506313/100000000000000000
Dolma1.7 (no Flan),10M,winogrande,3,15153906866614049/30000000000000000
Dolma1.7 (no Flan),14M,arc_challenge,3,63993174061433449/300000000000000000
Dolma1.7 (no Flan),14M,arc_easy,3,16287878787878787/50000000000000000
Dolma1.7 (no Flan),14M,boolq,3,22120285423037717/50000000000000000
Dolma1.7 (no Flan),14M,csqa,3,4963144963144963/20000000000000000
Dolma1.7 (no Flan),14M,hellaswag,3,7964548894642501/30000000000000000
Dolma1.7 (no Flan),14M,mmlu,3,2003260671901695061/8550000000000000000
Dolma1.7 (no Flan),14M,openbookqa,3,83/375
Dolma1.7 (no Flan),14M,piqa,3,4204298150163221/7500000000000000
Dolma1.7 (no Flan),14M,socialiqa,3,3979870351415899/10000000000000000
Dolma1.7 (no Flan),14M,winogrande,3,15674822415153907/30000000000000000
Dolma1.7 (no Flan),150M,arc_challenge,3,668259385665529/2400000000000000
Dolma1.7 (no Flan),150M,arc_easy,3,2127393728956229/4687500000000000
Dolma1.7 (no Flan),150M,boolq,3,53241590214067279/100000000000000000
Dolma1.7 (no Flan),150M,csqa,3,1996996996996997/5000000000000000
Dolma1.7 (no Flan),150M,hellaswag,3,20812587134037043/60000000000000000
Dolma1.7 (no Flan),150M,mmlu,3,1089259533978688561/4275000000000000000
Dolma1.7 (no Flan),150M,openbookqa,3,97/300
Dolma1.7 (no Flan),150M,piqa,3,19602829162132753/30000000000000000
Dolma1.7 (no Flan),150M,socialiqa,3,128710337768679631/300000000000000000
Dolma1.7 (no Flan),150M,winogrande,3,3101815311760063/6000000000000000
Dolma1.7 (no Flan),16M,arc_challenge,3,361294795221843/1562500000000000
Dolma1.7 (no Flan),16M,arc_easy,3,33080808080808081/100000000000000000
Dolma1.7 (no Flan),16M,boolq,3,2744954128440367/6000000000000000
Dolma1.7 (no Flan),16M,csqa,3,7108927108927109/30000000000000000
Dolma1.7 (no Flan),16M,hellaswag,3,9887223660625373/37500000000000000
Dolma1.7 (no Flan),16M,mmlu,3,4003181017849651957/17100000000000000000
Dolma1.7 (no Flan),16M,openbookqa,3,179/750
Dolma1.7 (no Flan),16M,piqa,3,16936887921653971/30000000000000000
Dolma1.7 (no Flan),16M,socialiqa,3,117246673490276353/300000000000000000
Dolma1.7 (no Flan),16M,winogrande,3,3823993685872139/7500000000000000
Dolma1.7 (no Flan),1B,arc_challenge,3,11049488054607509/30000000000000000
Dolma1.7 (no Flan),1B,arc_easy,3,19608585858585859/30000000000000000
Dolma1.7 (no Flan),1B,boolq,3,6282364933741081/10000000000000000
Dolma1.7 (no Flan),1B,csqa,3,3058968058968059/5000000000000000
Dolma1.7 (no Flan),1B,hellaswag,3,8955885281816371/15000000000000000
Dolma1.7 (no Flan),1B,mmlu,3,325432282807649447/1068750000000000000
Dolma1.7 (no Flan),1B,openbookqa,3,137/300
Dolma1.7 (no Flan),1B,piqa,3,2787676822633297/3750000000000000
Dolma1.7 (no Flan),1B,socialiqa,3,12691914022517913/25000000000000000
Dolma1.7 (no Flan),1B,winogrande,3,8942383583267561/15000000000000000
Dolma1.7 (no Flan),20M,arc_challenge,3,17214163822525597/75000000000000000
Dolma1.7 (no Flan),20M,arc_easy,3,33066778900112233/100000000000000000
Dolma1.7 (no Flan),20M,boolq,3,1133282364933741/2500000000000000
Dolma1.7 (no Flan),20M,csqa,3,24897624897624897/100000000000000000
Dolma1.7 (no Flan),20M,hellaswag,3,26256389829383257/100000000000000000
Dolma1.7 (no Flan),20M,mmlu,3,265696882257564013/1140000000000000000
Dolma1.7 (no Flan),20M,openbookqa,3,119/500
Dolma1.7 (no Flan),20M,piqa,3,17225244831338411/30000000000000000
Dolma1.7 (no Flan),20M,socialiqa,3,39440464005458889/100000000000000000
Dolma1.7 (no Flan),20M,winogrande,3,3835832675611681/7500000000000000
Dolma1.7 (no Flan),300M,arc_challenge,3,89419795221842999/300000000000000000
Dolma1.7 (no Flan),300M,arc_easy,3,398253367003367/750000000000000
Dolma1.7 (no Flan),300M,boolq,3,16324159021406729/30000000000000000
Dolma1.7 (no Flan),300M,csqa,3,28681408681408681/60000000000000000
Dolma1.7 (no Flan),300M,hellaswag,3,128609838677554273/300000000000000000
Dolma1.7 (no Flan),300M,mmlu,3,121587160673965319/450000000000000000
Dolma1.7 (no Flan),300M,openbookqa,3,179/500
Dolma1.7 (no Flan),300M,piqa,3,20565832426550599/30000000000000000
Dolma1.7 (no Flan),300M,socialiqa,3,33712896622313203/75000000000000000
Dolma1.7 (no Flan),300M,winogrande,3,2637463825309129/5000000000000000
Dolma1.7 (no Flan),4M,arc_challenge,3,22298065984072809/100000000000000000
Dolma1.7 (no Flan),4M,arc_easy,3,22064393939393939/75000000000000000
Dolma1.7 (no Flan),4M,boolq,3,418348623853211/800000000000000
Dolma1.7 (no Flan),4M,csqa,3,1511056511056511/7500000000000000
Dolma1.7 (no Flan),4M,hellaswag,3,12457677753435571/50000000000000000
Dolma1.7 (no Flan),4M,mmlu,3,653314080535364413/2850000000000000000
Dolma1.7 (no Flan),4M,openbookqa,3,379/1500
Dolma1.7 (no Flan),4M,piqa,3,16039173014145809/30000000000000000
Dolma1.7 (no Flan),4M,socialiqa,3,19455817127260321/50000000000000000
Dolma1.7 (no Flan),4M,winogrande,3,15003946329913181/30000000000000000
Dolma1.7 (no Flan),530M,arc_challenge,3,25383959044368601/75000000000000000
Dolma1.7 (no Flan),530M,arc_easy,3,5749158249158249/10000000000000000
Dolma1.7 (no Flan),530M,boolq,3,5653414882772681/10000000000000000
Dolma1.7 (no Flan),530M,csqa,3,496007371007371/937500000000000
Dolma1.7 (no Flan),530M,hellaswag,3,14964150567616013/30000000000000000
Dolma1.7 (no Flan),530M,mmlu,3,4847240061485472589/17100000000000000000
Dolma1.7 (no Flan),530M,openbookqa,3,613/1500
Dolma1.7 (no Flan),530M,piqa,3,5340043525571273/7500000000000000
Dolma1.7 (no Flan),530M,socialiqa,3,3509467758444217/7500000000000000
Dolma1.7 (no Flan),530M,winogrande,3,8129439621152329/15000000000000000
Dolma1.7 (no Flan),60M,arc_challenge,3,24601820250284413/100000000000000000
Dolma1.7 (no Flan),60M,arc_easy,3,11881313131313131/30000000000000000
Dolma1.7 (no Flan),60M,boolq,3,16348623853211009/30000000000000000
Dolma1.7 (no Flan),60M,csqa,3,100819000819000819/300000000000000000
Dolma1.7 (no Flan),60M,hellaswag,3,2672836586337383/9375000000000000
Dolma1.7 (no Flan),60M,mmlu,3,4214955974438237507/17100000000000000000
Dolma1.7 (no Flan),60M,openbookqa,3,209/750
Dolma1.7 (no Flan),60M,piqa,3,1515233949945593/2500000000000000
Dolma1.7 (no Flan),60M,socialiqa,3,12318321392016377/30000000000000000
Dolma1.7 (no Flan),60M,winogrande,3,962904498816101/1875000000000000
Dolma1.7 (no Flan),6M,arc_challenge,3,4522184300341297/20000000000000000
Dolma1.7 (no Flan),6M,arc_easy,3,90740740740740741/300000000000000000
Dolma1.7 (no Flan),6M,boolq,3,14266055045871559/37500000000000000
Dolma1.7 (no Flan),6M,csqa,3,66912366912366911/300000000000000000
Dolma1.7 (no Flan),6M,hellaswag,3,640725619066587/2500000000000000
Dolma1.7 (no Flan),6M,mmlu,3,3934413955011220867/17100000000000000000
Dolma1.7 (no Flan),6M,openbookqa,3,23/100
Dolma1.7 (no Flan),6M,piqa,3,2030739934711643/3750000000000000
Dolma1.7 (no Flan),6M,socialiqa,3,446599923234391/1171875000000000
Dolma1.7 (no Flan),6M,winogrande,3,301026045777427/600000000000000
Dolma1.7 (no Flan),750M,arc_challenge,3,92662116040955633/300000000000000000
Dolma1.7 (no Flan),750M,arc_easy,3,836489898989899/1500000000000000
Dolma1.7 (no Flan),750M,boolq,3,7678899082568807/15000000000000000
Dolma1.7 (no Flan),750M,csqa,3,74692874692874693/150000000000000000
Dolma1.7 (no Flan),750M,hellaswag,3,27876916948814977/60000000000000000
Dolma1.7 (no Flan),750M,mmlu,3,935266836236176391/3420000000000000000
Dolma1.7 (no Flan),750M,openbookqa,3,301/750
Dolma1.7 (no Flan),750M,piqa,3,5265233949945593/7500000000000000
Dolma1.7 (no Flan),750M,socialiqa,3,27922210849539407/60000000000000000
Dolma1.7 (no Flan),750M,winogrande,3,5367008681925809/10000000000000000
Dolma1.7 (no Flan),8M,arc_challenge,3,64078498293515357/300000000000000000
Dolma1.7 (no Flan),8M,arc_easy,3,45833333333333333/150000000000000000
Dolma1.7 (no Flan),8M,boolq,3,50366972477064221/100000000000000000
Dolma1.7 (no Flan),8M,csqa,3,66912366912366913/300000000000000000
Dolma1.7 (no Flan),8M,hellaswag,3,78022306313483377/300000000000000000
Dolma1.7 (no Flan),8M,mmlu,3,3953602970283320471/17100000000000000000
Dolma1.7 (no Flan),8M,openbookqa,3,59/250
Dolma1.7 (no Flan),8M,piqa,3,8278019586507073/15000000000000000
Dolma1.7 (no Flan),8M,socialiqa,3,14399948822927329/37500000000000000
Dolma1.7 (no Flan),8M,winogrande,3,3059194948697711/6000000000000000
Dolma1.7 (no Flan),90M,arc_challenge,3,25085324232081911/100000000000000000
Dolma1.7 (no Flan),90M,arc_easy,3,2132435465768799/5000000000000000
Dolma1.7 (no Flan),90M,boolq,3,2925586136595311/5000000000000000
Dolma1.7 (no Flan),90M,csqa,3,691031941031941/1875000000000000
Dolma1.7 (no Flan),90M,hellaswag,3,3735112527384983/12000000000000000
Dolma1.7 (no Flan),90M,mmlu,3,2113102900157648579/8550000000000000000
Dolma1.7 (no Flan),90M,openbookqa,3,39/125
Dolma1.7 (no Flan),90M,piqa,3,18928182807399347/30000000000000000
Dolma1.7 (no Flan),90M,socialiqa,3,124923234390992839/300000000000000000
Dolma1.7 (no Flan),90M,winogrande,3,5153906866614049/10000000000000000
Dolma1.7 (no Reddit),10M,arc_challenge,3,34172354948805461/150000000000000000
Dolma1.7 (no Reddit),10M,arc_easy,3,31439393939393939/100000000000000000
Dolma1.7 (no Reddit),10M,boolq,3,9495412844036697/25000000000000000
Dolma1.7 (no Reddit),10M,csqa,3,3316953316953317/15000000000000000
Dolma1.7 (no Reddit),10M,hellaswag,3,15757817167894841/60000000000000000
Dolma1.7 (no Reddit),10M,mmlu,3,787437017893169687/3420000000000000000
Dolma1.7 (no Reddit),10M,openbookqa,3,123/500
Dolma1.7 (no Reddit),10M,piqa,3,4147170837867247/7500000000000000
Dolma1.7 (no Reddit),10M,socialiqa,3,19071989082224497/50000000000000000
Dolma1.7 (no Reddit),10M,winogrande,3,7675611681136543/15000000000000000
Dolma1.7 (no Reddit),14M,arc_challenge,3,11618316268486917/50000000000000000
Dolma1.7 (no Reddit),14M,arc_easy,3,24526515151515151/75000000000000000
Dolma1.7 (no Reddit),14M,boolq,3,16000000000000001/30000000000000000
Dolma1.7 (no Reddit),14M,csqa,3,15102375102375103/60000000000000000
Dolma1.7 (no Reddit),14M,hellaswag,3,1596494722166899/6000000000000000
Dolma1.7 (no Reddit),14M,mmlu,3,79901637597496999/342000000000000000
Dolma1.7 (no Reddit),14M,openbookqa,3,353/1500
Dolma1.7 (no Reddit),14M,piqa,3,8427638737758433/15000000000000000
Dolma1.7 (no Reddit),14M,socialiqa,3,11765609007164791/30000000000000000
Dolma1.7 (no Reddit),14M,winogrande,3,512496711391739/1000000000000000
Dolma1.7 (no Reddit),150M,arc_challenge,3,78924914675767913/300000000000000000
Dolma1.7 (no Reddit),150M,arc_easy,3,2204685746352413/5000000000000000
Dolma1.7 (no Reddit),150M,boolq,3,116055045871559633/300000000000000000
Dolma1.7 (no Reddit),150M,csqa,3,126781326781326781/300000000000000000
Dolma1.7 (no Reddit),150M,hellaswag,3,10352519418442541/30000000000000000
Dolma1.7 (no Reddit),150M,mmlu,3,219919648120925123/855000000000000000
Dolma1.7 (no Reddit),150M,openbookqa,3,121/375
Dolma1.7 (no Reddit),150M,piqa,3,19406964091403701/30000000000000000
Dolma1.7 (no Reddit),150M,socialiqa,3,3221596724667349/7500000000000000
Dolma1.7 (no Reddit),150M,winogrande,3,127663772691397/250000000000000
Dolma1.7 (no Reddit),16M,arc_challenge,3,13703071672354949/60000000000000000
Dolma1.7 (no Reddit),16M,arc_easy,3,101725589225589227/300000000000000000
Dolma1.7 (no Reddit),16M,boolq,3,29518348623853211/75000000000000000
Dolma1.7 (no Reddit),16M,csqa,3,75839475839475841/300000000000000000
Dolma1.7 (no Reddit),16M,hellaswag,3,15958972316271661/60000000000000000
Dolma1.7 (no Reddit),16M,mmlu,3,3974855350004235349/17100000000000000000
Dolma1.7 (no Reddit),16M,openbookqa,3,57/250
Dolma1.7 (no Reddit),16M,piqa,3,8394994559303591/15000000000000000
Dolma1.7 (no Reddit),16M,socialiqa,3,118270214943705221/300000000000000000
Dolma1.7 (no Reddit),16M,winogrande,3,1289134438305709/2500000000000000
Dolma1.7 (no Reddit),1B,arc_challenge,3,36547212741751991/100000000000000000
Dolma1.7 (no Reddit),1B,arc_easy,3,1196408529741863/2000000000000000
Dolma1.7 (no Reddit),1B,boolq,3,1946177370030581/3000000000000000
Dolma1.7 (no Reddit),1B,csqa,3,5896805896805897/10000000000000000
Dolma1.7 (no Reddit),1B,hellaswag,3,140954864568811/234375000000000
Dolma1.7 (no Reddit),1B,mmlu,3,517776166890343711/1710000000000000000
Dolma1.7 (no Reddit),1B,openbookqa,3,169/375
Dolma1.7 (no Reddit),1B,piqa,3,4485310119695321/6000000000000000
Dolma1.7 (no Reddit),1B,socialiqa,3,146264073694984643/300000000000000000
Dolma1.7 (no Reddit),1B,winogrande,3,17647987371744277/30000000000000000
Dolma1.7 (no Reddit),20M,arc_challenge,3,65955631399317407/300000000000000000
Dolma1.7 (no Reddit),20M,arc_easy,3,3340347923681257/10000000000000000
Dolma1.7 (no Reddit),20M,boolq,3,16242354740061163/37500000000000000
Dolma1.7 (no Reddit),20M,csqa,3,15823095823095823/60000000000000000
Dolma1.7 (no Reddit),20M,hellaswag,3,5328951736041957/20000000000000000
Dolma1.7 (no Reddit),20M,mmlu,3,1979103479580344993/8550000000000000000
Dolma1.7 (no Reddit),20M,openbookqa,3,361/1500
Dolma1.7 (no Reddit),20M,piqa,3,16964091403699673/30000000000000000
Dolma1.7 (no Reddit),20M,socialiqa,3,116274309109518937/300000000000000000
Dolma1.7 (no Reddit),20M,winogrande,3,639963167587477/1250000000000000
Dolma1.7 (no Reddit),300M,arc_challenge,3,15031285551763367/50000000000000000
Dolma1.7 (no Reddit),300M,arc_easy,3,7417929292929293/15000000000000000
Dolma1.7 (no Reddit),300M,boolq,3,20657492354740061/50000000000000000
Dolma1.7 (no Reddit),300M,csqa,3,451986076986077/937500000000000
Dolma1.7 (no Reddit),300M,hellaswag,3,12819159529974109/30000000000000000
Dolma1.7 (no Reddit),300M,mmlu,3,4631375634863811773/17100000000000000000
Dolma1.7 (no Reddit),300M,openbookqa,3,547/1500
Dolma1.7 (no Reddit),300M,piqa,3,10337323177366703/15000000000000000
Dolma1.7 (no Reddit),300M,socialiqa,3,13505629477993859/30000000000000000
Dolma1.7 (no Reddit),300M,winogrande,3,7908445146014207/15000000000000000
Dolma1.7 (no Reddit),4M,arc_challenge,3,13020477815699659/60000000000000000
Dolma1.7 (no Reddit),4M,arc_easy,3,22295875420875421/75000000000000000
Dolma1.7 (no Reddit),4M,boolq,3,1553007135575943/2500000000000000
Dolma1.7 (no Reddit),4M,csqa,3,64209664209664211/300000000000000000
Dolma1.7 (no Reddit),4M,hellaswag,3,24848967669123017/100000000000000000
Dolma1.7 (no Reddit),4M,mmlu,3,1981884757541803577/8550000000000000000
Dolma1.7 (no Reddit),4M,openbookqa,3,359/1500
Dolma1.7 (no Reddit),4M,piqa,3,7992383025027203/15000000000000000
Dolma1.7 (no Reddit),4M,socialiqa,3,38399863527806211/100000000000000000
Dolma1.7 (no Reddit),4M,winogrande,3,75611681136543013/150000000000000000
Dolma1.7 (no Reddit),530M,arc_challenge,3,7999146757679181/25000000000000000
Dolma1.7 (no Reddit),530M,arc_easy,3,1308922558922559/2500000000000000
Dolma1.7 (no Reddit),530M,boolq,3,3013506625891947/6250000000000000
Dolma1.7 (no Reddit),530M,csqa,3,7866502866502867/15000000000000000
Dolma1.7 (no Reddit),530M,hellaswag,3,29745070703047201/60000000000000000
Dolma1.7 (no Reddit),530M,mmlu,3,855516555939449/3040000000000000
Dolma1.7 (no Reddit),530M,openbookqa,3,97/250
Dolma1.7 (no Reddit),530M,piqa,3,5325081610446137/7500000000000000
Dolma1.7 (no Reddit),530M,socialiqa,3,13828045035823951/30000000000000000
Dolma1.7 (no Reddit),530M,winogrande,3,16250986582478293/30000000000000000
Dolma1.7 (no Reddit),60M,arc_challenge,3,2825938566552901/12000000000000000
Dolma1.7 (no Reddit),60M,arc_easy,3,117676767676767673/300000000000000000
Dolma1.7 (no Reddit),60M,boolq,3,10024464831804281/20000000000000000
Dolma1.7 (no Reddit),60M,csqa,3,34507234507234507/100000000000000000
Dolma1.7 (no Reddit),60M,hellaswag,3,1430159994688973/5000000000000000
Dolma1.7 (no Reddit),60M,mmlu,3,4170326411933330159/17100000000000000000
Dolma1.7 (no Reddit),60M,openbookqa,3,109/375
Dolma1.7 (no Reddit),60M,piqa,3,18046789989118607/30000000000000000
Dolma1.7 (no Reddit),60M,socialiqa,3,5036676902081201/12500000000000000
Dolma1.7 (no Reddit),60M,winogrande,3,7719021310181531/15000000000000000
Dolma1.7 (no Reddit),6M,arc_challenge,3,1708617747440273/7500000000000000
Dolma1.7 (no Reddit),6M,arc_easy,3,45286195286195287/150000000000000000
Dolma1.7 (no Reddit),6M,boolq,3,4987767584097859/10000000000000000
Dolma1.7 (no Reddit),6M,csqa,3,32760032760032759/150000000000000000
Dolma1.7 (no Reddit),6M,hellaswag,3,12930691097390959/50000000000000000
Dolma1.7 (no Reddit),6M,mmlu,3,1954415922685817401/8550000000000000000
Dolma1.7 (no Reddit),6M,openbookqa,3,353/1500
Dolma1.7 (no Reddit),6M,piqa,3,8133841131664853/15000000000000000
Dolma1.7 (no Reddit),6M,socialiqa,3,113715455475946781/300000000000000000
Dolma1.7 (no Reddit),6M,winogrande,3,15193370165745857/30000000000000000
Dolma1.7 (no Reddit),750M,arc_challenge,3,3750853242320819/12000000000000000
Dolma1.7 (no Reddit),750M,arc_easy,3,124815867003367/234375000000000
Dolma1.7 (no Reddit),750M,boolq,3,49133537206931701/100000000000000000
Dolma1.7 (no Reddit),750M,csqa,3,5217035217035217/10000000000000000
Dolma1.7 (no Reddit),750M,hellaswag,3,34823740290778729/75000000000000000
Dolma1.7 (no Reddit),750M,mmlu,3,781860044651244287/2850000000000000000
Dolma1.7 (no Reddit),750M,openbookqa,3,599/1500
Dolma1.7 (no Reddit),750M,piqa,3,3494740660137831/5000000000000000
Dolma1.7 (no Reddit),750M,socialiqa,3,69370522006141247/150000000000000000
Dolma1.7 (no Reddit),750M,winogrande,3,1342409892133649/2500000000000000
Dolma1.7 (no Reddit),8M,arc_challenge,3,68088737201365187/300000000000000000
Dolma1.7 (no Reddit),8M,arc_easy,3,31593714927048261/100000000000000000
Dolma1.7 (no Reddit),8M,boolq,3,30619266055045871/75000000000000000
Dolma1.7 (no Reddit),8M,csqa,3,32473382473382473/150000000000000000
Dolma1.7 (no Reddit),8M,hellaswag,3,12940649273053177/50000000000000000
Dolma1.7 (no Reddit),8M,mmlu,3,439745040463619723/1900000000000000000
Dolma1.7 (no Reddit),8M,openbookqa,3,57/250
Dolma1.7 (no Reddit),8M,piqa,3,137196227783823/250000000000000
Dolma1.7 (no Reddit),8M,socialiqa,3,1536676902081201/4000000000000000
Dolma1.7 (no Reddit),8M,winogrande,3,24875032886082611/50000000000000000
Dolma1.7 (no Reddit),90M,arc_challenge,3,9598976109215017/37500000000000000
Dolma1.7 (no Reddit),90M,arc_easy,3,62689393939393943/150000000000000000
Dolma1.7 (no Reddit),90M,boolq,3,137798165137614689/300000000000000000
Dolma1.7 (no Reddit),90M,csqa,3,52948402948402949/150000000000000000
Dolma1.7 (no Reddit),90M,hellaswag,3,47127066321449909/150000000000000000
Dolma1.7 (no Reddit),90M,mmlu,3,428910372065443321/1710000000000000000
Dolma1.7 (no Reddit),90M,openbookqa,3,457/1500
Dolma1.7 (no Reddit),90M,piqa,3,470892274211099/750000000000000
Dolma1.7 (no Reddit),90M,socialiqa,3,61693961105424767/150000000000000000
Dolma1.7 (no Reddit),90M,winogrande,3,24901341752170481/50000000000000000
Dolma1.7 (no code),10M,arc_challenge,3,12044937428896473/50000000000000000
Dolma1.7 (no code),10M,arc_easy,3,4678030303030303/15000000000000000
Dolma1.7 (no code),10M,boolq,3,5696992864424057/12500000000000000
Dolma1.7 (no code),10M,csqa,3,5698880698880699/25000000000000000
Dolma1.7 (no code),10M,hellaswag,3,19689802828121887/75000000000000000
Dolma1.7 (no code),10M,mmlu,3,3980578973225633291/17100000000000000000
Dolma1.7 (no code),10M,openbookqa,3,7/30
Dolma1.7 (no code),10M,piqa,3,3367791077257889/6000000000000000
Dolma1.7 (no code),10M,socialiqa,3,114585465711361309/300000000000000000
Dolma1.7 (no code),10M,winogrande,3,962904498816101/1875000000000000
Dolma1.7 (no code),14M,arc_challenge,3,16979522184300341/75000000000000000
Dolma1.7 (no code),14M,arc_easy,3,9903198653198653/30000000000000000
Dolma1.7 (no code),14M,boolq,3,5927624872579001/12500000000000000
Dolma1.7 (no code),14M,csqa,3,19737919737919739/75000000000000000
Dolma1.7 (no code),14M,hellaswag,3,19754530969926311/75000000000000000
Dolma1.7 (no code),14M,mmlu,3,221311228760867643/950000000000000000
Dolma1.7 (no code),14M,openbookqa,3,179/750
Dolma1.7 (no code),14M,piqa,3,853373231773667/1500000000000000
Dolma1.7 (no code),14M,socialiqa,3,58828045035823949/150000000000000000
Dolma1.7 (no code),14M,winogrande,3,15485398579321231/30000000000000000
Dolma1.7 (no code),150M,arc_challenge,3,2060580204778157/7500000000000000
Dolma1.7 (no code),150M,arc_easy,3,130765993265993267/300000000000000000
Dolma1.7 (no code),150M,boolq,3,38899082568807339/100000000000000000
Dolma1.7 (no code),150M,csqa,3,613022113022113/1500000000000000
Dolma1.7 (no code),150M,hellaswag,3,1784173139480847/5000000000000000
Dolma1.7 (no code),150M,mmlu,3,19146625733981473/75000000000000000
Dolma1.7 (no code),150M,openbookqa,3,481/1500
Dolma1.7 (no code),150M,piqa,3,197170837867247/300000000000000
Dolma1.7 (no code),150M,socialiqa,3,1015353121801433/2400000000000000
Dolma1.7 (no code),150M,winogrande,3,2555906340436727/5000000000000000
Dolma1.7 (no code),16M,arc_challenge,3,16574232081911263/75000000000000000
Dolma1.7 (no code),16M,arc_easy,3,17108585858585859/50000000000000000
Dolma1.7 (no code),16M,boolq,3,44943934760448523/100000000000000000
Dolma1.7 (no code),16M,csqa,3,28473928473928473/100000000000000000
Dolma1.7 (no code),16M,hellaswag,3,78888667596096397/300000000000000000
Dolma1.7 (no code),16M,mmlu,3,676507063886076587/2850000000000000000
Dolma1.7 (no code),16M,openbookqa,3,94/375
Dolma1.7 (no code),16M,piqa,3,213411316648531/375000000000000
Dolma1.7 (no code),16M,socialiqa,3,14636642784032753/37500000000000000
Dolma1.7 (no code),16M,winogrande,3,15603788476716653/30000000000000000
Dolma1.7 (no code),1B,arc_challenge,3,13513225255972697/37500000000000000
Dolma1.7 (no code),1B,arc_easy,3,2284827441077441/3750000000000000
Dolma1.7 (no code),1B,boolq,3,3253822629969419/5000000000000000
Dolma1.7 (no code),1B,csqa,3,9090909090909091/15000000000000000
Dolma1.7 (no code),1B,hellaswag,3,1237203744274049/2000000000000000
Dolma1.7 (no code),1B,mmlu,3,2616328548747472063/8550000000000000000
Dolma1.7 (no code),1B,openbookqa,3,661/1500
Dolma1.7 (no code),1B,piqa,3,11281284004352557/15000000000000000
Dolma1.7 (no code),1B,socialiqa,3,7415557830092119/15000000000000000
Dolma1.7 (no code),1B,winogrande,3,8887134964483031/15000000000000000
Dolma1.7 (no code),20M,arc_challenge,3,68856655290102389/300000000000000000
Dolma1.7 (no code),20M,arc_easy,3,10416666666666667/30000000000000000
Dolma1.7 (no code),20M,boolq,3,15409021406727829/37500000000000000
Dolma1.7 (no code),20M,csqa,3,84438984438984439/300000000000000000
Dolma1.7 (no code),20M,hellaswag,3,26598287193786099/100000000000000000
Dolma1.7 (no code),20M,mmlu,3,4042251561673225657/17100000000000000000
Dolma1.7 (no code),20M,openbookqa,3,379/1500
Dolma1.7 (no code),20M,piqa,3,17176278563656147/30000000000000000
Dolma1.7 (no code),20M,socialiqa,3,1195496417604913/3000000000000000
Dolma1.7 (no code),20M,winogrande,3,15548539857932123/30000000000000000
Dolma1.7 (no code),300M,arc_challenge,3,88054607508532423/300000000000000000
Dolma1.7 (no code),300M,arc_easy,3,27121212121212121/60000000000000000
Dolma1.7 (no code),300M,boolq,3,330848623853211/625000000000000
Dolma1.7 (no code),300M,csqa,3,141195741195741199/300000000000000000
Dolma1.7 (no code),300M,hellaswag,3,66485759808803027/150000000000000000
Dolma1.7 (no code),300M,mmlu,3,225858171307301153/855000000000000000
Dolma1.7 (no code),300M,openbookqa,3,541/1500
Dolma1.7 (no code),300M,piqa,3,10307399347116431/15000000000000000
Dolma1.7 (no code),300M,socialiqa,3,1757079495052883/4000000000000000
Dolma1.7 (no code),300M,winogrande,3,1973164956590371/3750000000000000
Dolma1.7 (no code),4M,arc_challenge,3,66723549488054609/300000000000000000
Dolma1.7 (no code),4M,arc_easy,3,5463489057239057/18750000000000000
Dolma1.7 (no code),4M,boolq,3,1553007135575943/2500000000000000
Dolma1.7 (no code),4M,csqa,3,13153153153153153/60000000000000000
Dolma1.7 (no code),4M,hellaswag,3,4669761999601673/18750000000000000
Dolma1.7 (no code),4M,mmlu,3,218062777130102651/950000000000000000
Dolma1.7 (no code),4M,openbookqa,3,86/375
Dolma1.7 (no code),4M,piqa,3,269677185346391/500000000000000
Dolma1.7 (no code),4M,socialiqa,3,57395087001023543/150000000000000000
Dolma1.7 (no code),4M,winogrande,3,3814127861089187/7500000000000000
Dolma1.7 (no code),530M,arc_challenge,3,11550767918088737/37500000000000000
Dolma1.7 (no code),530M,arc_easy,3,8211279461279461/15000000000000000
Dolma1.7 (no code),530M,boolq,3,19675076452599389/37500000000000000
Dolma1.7 (no code),530M,csqa,3,1987100737100737/3750000000000000
Dolma1.7 (no code),530M,hellaswag,3,3857797251543517/7500000000000000
Dolma1.7 (no code),530M,mmlu,3,4823932483860717889/17100000000000000000
Dolma1.7 (no code),530M,openbookqa,3,289/750
Dolma1.7 (no code),530M,piqa,3,285310119695321/400000000000000
Dolma1.7 (no code),530M,socialiqa,3,28331627430910951/60000000000000000
Dolma1.7 (no code),530M,winogrande,3,16440410418310969/30000000000000000
Dolma1.7 (no code),60M,arc_challenge,3,74061433447098973/300000000000000000
Dolma1.7 (no code),60M,arc_easy,3,29440235690235689/75000000000000000
Dolma1.7 (no code),60M,boolq,3,13361365953109073/25000000000000000
Dolma1.7 (no code),60M,csqa,3,8510783510783511/25000000000000000
Dolma1.7 (no code),60M,hellaswag,3,182172376020713/625000000000000
Dolma1.7 (no code),60M,mmlu,3,2091159973640958539/8550000000000000000
Dolma1.7 (no code),60M,openbookqa,3,22/75
Dolma1.7 (no code),60M,piqa,3,3693144722524483/6000000000000000
Dolma1.7 (no code),60M,socialiqa,3,24687819856704197/60000000000000000
Dolma1.7 (no code),60M,winogrande,3,38397790055248619/75000000000000000
Dolma1.7 (no code),6M,arc_challenge,3,34982935153583617/150000000000000000
Dolma1.7 (no code),6M,arc_easy,3,46632996632996633/150000000000000000
Dolma1.7 (no code),6M,boolq,3,2966360856269113/6000000000000000
Dolma1.7 (no code),6M,csqa,3,70352170352170351/300000000000000000
Dolma1.7 (no code),6M,hellaswag,3,38553077076279623/150000000000000000
Dolma1.7 (no code),6M,mmlu,3,658516446891336251/2850000000000000000
Dolma1.7 (no code),6M,openbookqa,3,343/1500
Dolma1.7 (no code),6M,piqa,3,1025911316648531/1875000000000000
Dolma1.7 (no code),6M,socialiqa,3,19379051518253157/50000000000000000
Dolma1.7 (no code),6M,winogrande,3,48802946593001841/100000000000000000
Dolma1.7 (no code),750M,arc_challenge,3,30602957906712173/100000000000000000
Dolma1.7 (no code),750M,arc_easy,3,16237373737373737/30000000000000000
Dolma1.7 (no code),750M,boolq,3,10107033639143731/25000000000000000
Dolma1.7 (no code),750M,csqa,3,5410865410865411/10000000000000000
Dolma1.7 (no code),750M,hellaswag,3,120734581424683/250000000000000
Dolma1.7 (no code),750M,mmlu,3,4740471387271386803/17100000000000000000
Dolma1.7 (no code),750M,openbookqa,3,5/12
Dolma1.7 (no code),750M,piqa,3,4192600652883569/6000000000000000
Dolma1.7 (no code),750M,socialiqa,3,142784032753326509/300000000000000000
Dolma1.7 (no code),750M,winogrande,3,3207576953433307/6000000000000000
Dolma1.7 (no code),8M,arc_challenge,3,72184300341296927/300000000000000000
Dolma1.7 (no code),8M,arc_easy,3,18762626262626263/60000000000000000
Dolma1.7 (no code),8M,boolq,3,116269113149847089/300000000000000000
Dolma1.7 (no code),8M,csqa,3,5849030849030849/25000000000000000
Dolma1.7 (no code),8M,hellaswag,3,2611365597822479/10000000000000000
Dolma1.7 (no code),8M,mmlu,3,656922529820049389/2850000000000000000
Dolma1.7 (no code),8M,openbookqa,3,331/1500
Dolma1.7 (no code),8M,piqa,3,838411316648531/1500000000000000
Dolma1.7 (no code),8M,socialiqa,3,11305015353121801/30000000000000000
Dolma1.7 (no code),8M,winogrande,3,15303867403314917/30000000000000000
Dolma1.7 (no code),90M,arc_challenge,3,14931740614334471/60000000000000000
Dolma1.7 (no code),90M,arc_easy,3,127904040404040403/300000000000000000
Dolma1.7 (no code),90M,boolq,3,157859327217125393/300000000000000000
Dolma1.7 (no code),90M,csqa,3,2357084357084357/6000000000000000
Dolma1.7 (no code),90M,hellaswag,3,96106353316072493/300000000000000000
Dolma1.7 (no code),90M,mmlu,3,4295670196403700983/17100000000000000000
Dolma1.7 (no code),90M,openbookqa,3,151/500
Dolma1.7 (no code),90M,piqa,3,477829162132753/750000000000000
Dolma1.7 (no code),90M,socialiqa,3,63689866939611053/150000000000000000
Dolma1.7 (no code),90M,winogrande,3,15090765588003157/30000000000000000
"Dolma1.7 (no math, code)",10M,arc_challenge,3,2229806598407281/10000000000000000
"Dolma1.7 (no math, code)",10M,arc_easy,3,97474747474747477/300000000000000000
"Dolma1.7 (no math, code)",10M,boolq,3,148746177370030577/300000000000000000
"Dolma1.7 (no math, code)",10M,csqa,3,36977886977886977/150000000000000000
"Dolma1.7 (no math, code)",10M,hellaswag,3,78619796853216497/300000000000000000
"Dolma1.7 (no math, code)",10M,mmlu,3,109954624985174347/475000000000000000
"Dolma1.7 (no math, code)",10M,openbookqa,3,343/1500
"Dolma1.7 (no math, code)",10M,piqa,3,5571273122959739/10000000000000000
"Dolma1.7 (no math, code)",10M,socialiqa,3,115353121801432963/300000000000000000
"Dolma1.7 (no math, code)",10M,winogrande,3,73835832675611681/150000000000000000
"Dolma1.7 (no math, code)",14M,arc_challenge,3,6962457337883959/30000000000000000
"Dolma1.7 (no math, code)",14M,arc_easy,3,5077861952861953/15000000000000000
"Dolma1.7 (no math, code)",14M,boolq,3,57568807339449539/150000000000000000
"Dolma1.7 (no math, code)",14M,csqa,3,76003276003276003/300000000000000000
"Dolma1.7 (no math, code)",14M,hellaswag,3,79237203744274043/300000000000000000
"Dolma1.7 (no math, code)",14M,mmlu,3,105764131239741407/450000000000000000
"Dolma1.7 (no math, code)",14M,openbookqa,3,127/500
"Dolma1.7 (no math, code)",14M,piqa,3,16947769314472253/30000000000000000
"Dolma1.7 (no math, code)",14M,socialiqa,3,118474923234391/300000000000000
"Dolma1.7 (no math, code)",14M,winogrande,3,967837411207577/1875000000000000
"Dolma1.7 (no math, code)",150M,arc_challenge,3,42306598407281/156250000000000
"Dolma1.7 (no math, code)",150M,arc_easy,3,132575757575757577/300000000000000000
"Dolma1.7 (no math, code)",150M,boolq,3,4128440366972477/9375000000000000
"Dolma1.7 (no math, code)",150M,csqa,3,12293202293202293/30000000000000000
"Dolma1.7 (no math, code)",150M,hellaswag,3,21501692889862577/60000000000000000
"Dolma1.7 (no math, code)",150M,mmlu,3,4429845867688841909/17100000000000000000
"Dolma1.7 (no math, code)",150M,openbookqa,3,473/1500
"Dolma1.7 (no math, code)",150M,piqa,3,3956474428726877/6000000000000000
"Dolma1.7 (no math, code)",150M,socialiqa,3,8108367451381781/18750000000000000
"Dolma1.7 (no math, code)",150M,winogrande,3,15209155485398579/30000000000000000
"Dolma1.7 (no math, code)",16M,arc_challenge,3,23577929465301479/100000000000000000
"Dolma1.7 (no math, code)",16M,arc_easy,3,25462962962962963/75000000000000000
"Dolma1.7 (no math, code)",16M,boolq,3,4812691131498471/12500000000000000
"Dolma1.7 (no math, code)",16M,csqa,3,13568113568113569/50000000000000000
"Dolma1.7 (no math, code)",16M,hellaswag,3,26691230166633473/100000000000000000
"Dolma1.7 (no math, code)",16M,mmlu,3,4006121273670040009/17100000000000000000
"Dolma1.7 (no math, code)",16M,openbookqa,3,329/1500
"Dolma1.7 (no math, code)",16M,piqa,3,5765324628219079/10000000000000000
"Dolma1.7 (no math, code)",16M,socialiqa,3,38945752302968271/100000000000000000
"Dolma1.7 (no math, code)",16M,winogrande,3,75138121546961323/150000000000000000
"Dolma1.7 (no math, code)",1B,arc_challenge,3,54607508532423209/150000000000000000
"Dolma1.7 (no math, code)",1B,arc_easy,3,6069023569023569/10000000000000000
"Dolma1.7 (no math, code)",1B,boolq,3,18296636085626911/30000000000000000
"Dolma1.7 (no math, code)",1B,csqa,3,9340704340704341/15000000000000000
"Dolma1.7 (no math, code)",1B,hellaswag,3,4659430392352121/7500000000000000
"Dolma1.7 (no math, code)",1B,mmlu,3,1043045154020102177/3420000000000000000
"Dolma1.7 (no math, code)",1B,openbookqa,3,237/500
"Dolma1.7 (no math, code)",1B,piqa,3,4514689880304679/6000000000000000
"Dolma1.7 (no math, code)",1B,socialiqa,3,18718014329580349/37500000000000000
"Dolma1.7 (no math, code)",1B,winogrande,3,17987371744277821/30000000000000000
"Dolma1.7 (no math, code)",20M,arc_challenge,3,21558589306029579/100000000000000000
"Dolma1.7 (no math, code)",20M,arc_easy,3,103661616161616161/300000000000000000
"Dolma1.7 (no math, code)",20M,boolq,3,59006116207951069/150000000000000000
"Dolma1.7 (no math, code)",20M,csqa,3,42956592956592959/150000000000000000
"Dolma1.7 (no math, code)",20M,hellaswag,3,79087831109340767/300000000000000000
"Dolma1.7 (no math, code)",20M,mmlu,3,267958143565083403/1140000000000000000
"Dolma1.7 (no math, code)",20M,openbookqa,3,173/750
"Dolma1.7 (no math, code)",20M,piqa,3,17187159956474429/30000000000000000
"Dolma1.7 (no math, code)",20M,socialiqa,3,9727908563630161/25000000000000000
"Dolma1.7 (no math, code)",20M,winogrande,3,15303867403314917/30000000000000000
"Dolma1.7 (no math, code)",300M,arc_challenge,3,16911262798634813/60000000000000000
"Dolma1.7 (no math, code)",300M,arc_easy,3,143560606060606057/300000000000000000
"Dolma1.7 (no math, code)",300M,boolq,3,10219164118246687/25000000000000000
"Dolma1.7 (no math, code)",300M,csqa,3,71130221130221131/150000000000000000
"Dolma1.7 (no math, code)",300M,hellaswag,3,66535550687114119/150000000000000000
"Dolma1.7 (no math, code)",300M,mmlu,3,908363558976962903/3420000000000000000
"Dolma1.7 (no math, code)",300M,openbookqa,3,134/375
"Dolma1.7 (no math, code)",300M,piqa,3,691512513601741/1000000000000000
"Dolma1.7 (no math, code)",300M,socialiqa,3,66837256908904813/150000000000000000
"Dolma1.7 (no math, code)",300M,winogrande,3,264141015522231/500000000000000
"Dolma1.7 (no math, code)",4M,arc_challenge,3,69880546075085323/300000000000000000
"Dolma1.7 (no math, code)",4M,arc_easy,3,88089225589225591/300000000000000000
"Dolma1.7 (no math, code)",4M,boolq,3,6213047910295617/10000000000000000
"Dolma1.7 (no math, code)",4M,csqa,3,32145782145782147/150000000000000000
"Dolma1.7 (no math, code)",4M,hellaswag,3,74337781318462459/300000000000000000
"Dolma1.7 (no math, code)",4M,mmlu,3,1310393016257227363/5700000000000000000
"Dolma1.7 (no math, code)",4M,openbookqa,3,23/100
"Dolma1.7 (no math, code)",4M,piqa,3,16218715995647443/30000000000000000
"Dolma1.7 (no math, code)",4M,socialiqa,3,113561924257932451/300000000000000000
"Dolma1.7 (no math, code)",4M,winogrande,3,2530912917653249/5000000000000000
"Dolma1.7 (no math, code)",530M,arc_challenge,3,31882821387940841/100000000000000000
"Dolma1.7 (no math, code)",530M,arc_easy,3,2669753086419753/5000000000000000
"Dolma1.7 (no math, code)",530M,boolq,3,54505606523955149/100000000000000000
"Dolma1.7 (no math, code)",530M,csqa,3,76453726453726453/150000000000000000
"Dolma1.7 (no math, code)",530M,hellaswag,3,24371078968333/46875000000000
"Dolma1.7 (no math, code)",530M,mmlu,3,158779245659217499/570000000000000000
"Dolma1.7 (no math, code)",530M,openbookqa,3,151/375
"Dolma1.7 (no math, code)",530M,piqa,3,4280739934711643/6000000000000000
"Dolma1.7 (no math, code)",530M,socialiqa,3,136642784032753333/300000000000000000
"Dolma1.7 (no math, code)",530M,winogrande,3,5548539857932123/10000000000000000
"Dolma1.7 (no math, code)",60M,arc_challenge,3,37286689419795221/150000000000000000
"Dolma1.7 (no math, code)",60M,arc_easy,3,1488320707070707/3750000000000000
"Dolma1.7 (no math, code)",60M,boolq,3,142905198776758417/300000000000000000
"Dolma1.7 (no math, code)",60M,csqa,3,21719901719901721/60000000000000000
"Dolma1.7 (no math, code)",60M,hellaswag,3,44005178251344353/150000000000000000
"Dolma1.7 (no math, code)",60M,mmlu,3,837855469596623327/3420000000000000000
"Dolma1.7 (no math, code)",60M,openbookqa,3,41/150
"Dolma1.7 (no math, code)",60M,piqa,3,4615070729053319/7500000000000000
"Dolma1.7 (no math, code)",60M,socialiqa,3,62436028659160697/150000000000000000
"Dolma1.7 (no math, code)",60M,winogrande,3,3059194948697711/6000000000000000
"Dolma1.7 (no math, code)",6M,arc_challenge,3,68003412969283277/300000000000000000
"Dolma1.7 (no math, code)",6M,arc_easy,3,1534090909090909/5000000000000000
"Dolma1.7 (no math, code)",6M,boolq,3,2711518858307849/5000000000000000
"Dolma1.7 (no math, code)",6M,csqa,3,12972972972972973/60000000000000000
"Dolma1.7 (no math, code)",6M,hellaswag,3,1018654982407223/4000000000000000
"Dolma1.7 (no math, code)",6M,mmlu,3,1308861640639822433/5700000000000000000
"Dolma1.7 (no math, code)",6M,openbookqa,3,347/1500
"Dolma1.7 (no math, code)",6M,piqa,3,4087323177366703/7500000000000000
"Dolma1.7 (no math, code)",6M,socialiqa,3,1536676902081201/4000000000000000
"Dolma1.7 (no math, code)",6M,winogrande,3,1561266771902131/3125000000000000
"Dolma1.7 (no math, code)",750M,arc_challenge,3,129806598407281/400000000000000
"Dolma1.7 (no math, code)",750M,arc_easy,3,65165544332211/125000000000000
"Dolma1.7 (no math, code)",750M,boolq,3,999796126401631/2000000000000000
"Dolma1.7 (no math, code)",750M,csqa,3,331012831012831/625000000000000
"Dolma1.7 (no math, code)",750M,hellaswag,3,48801699528646351/100000000000000000
"Dolma1.7 (no math, code)",750M,mmlu,3,4722850050516011303/17100000000000000000
"Dolma1.7 (no math, code)",750M,openbookqa,3,613/1500
"Dolma1.7 (no math, code)",750M,piqa,3,4250272034820457/6000000000000000
"Dolma1.7 (no math, code)",750M,socialiqa,3,5631525076765609/12000000000000000
"Dolma1.7 (no math, code)",750M,winogrande,3,5322283609576427/10000000000000000
"Dolma1.7 (no math, code)",8M,arc_challenge,3,64249146757679179/300000000000000000
"Dolma1.7 (no math, code)",8M,arc_easy,3,5958017676767677/18750000000000000
"Dolma1.7 (no math, code)",8M,boolq,3,11358307849133537/25000000000000000
"Dolma1.7 (no math, code)",8M,csqa,3,74774774774774777/300000000000000000
"Dolma1.7 (no math, code)",8M,hellaswag,3,7876916948814977/30000000000000000
"Dolma1.7 (no math, code)",8M,mmlu,3,1976481099779565557/8550000000000000000
"Dolma1.7 (no math, code)",8M,openbookqa,3,361/1500
"Dolma1.7 (no math, code)",8M,piqa,3,1689880304678999/3000000000000000
"Dolma1.7 (no math, code)",8M,socialiqa,3,23019447287615149/60000000000000000
"Dolma1.7 (no math, code)",8M,winogrande,3,2499342278347803/5000000000000000
"Dolma1.7 (no math, code)",90M,arc_challenge,3,1845136518771331/7500000000000000
"Dolma1.7 (no math, code)",90M,arc_easy,3,125042087542087541/300000000000000000
"Dolma1.7 (no math, code)",90M,boolq,3,1109480122324159/2400000000000000
"Dolma1.7 (no math, code)",90M,csqa,3,37209937209937209/100000000000000000
"Dolma1.7 (no math, code)",90M,hellaswag,3,32237934010489279/100000000000000000
"Dolma1.7 (no math, code)",90M,mmlu,3,2140414010621660357/8550000000000000000
"Dolma1.7 (no math, code)",90M,openbookqa,3,147/500
"Dolma1.7 (no math, code)",90M,piqa,3,19102285092491839/30000000000000000
"Dolma1.7 (no math, code)",90M,socialiqa,3,3185772773797339/7500000000000000
"Dolma1.7 (no math, code)",90M,winogrande,3,7711128650355169/15000000000000000
Falcon,10M,arc_challenge,3,4385665529010239/20000000000000000
Falcon,10M,arc_easy,3,24179292929292929/75000000000000000
Falcon,10M,boolq,3,12191641182466871/25000000000000000
Falcon,10M,csqa,3,11670761670761671/50000000000000000
Falcon,10M,hellaswag,3,6574055633008033/25000000000000000
Falcon,10M,mmlu,3,105181541785543327/450000000000000000
Falcon,10M,openbookqa,3,117/500
Falcon,10M,piqa,3,16599564744287269/30000000000000000
Falcon,10M,socialiqa,3,58648925281473899/150000000000000000
Falcon,10M,winogrande,3,960438042620363/1875000000000000
Falcon,14M,arc_challenge,3,1708617747440273/7500000000000000
Falcon,14M,arc_easy,3,50084175084175087/150000000000000000
Falcon,14M,boolq,3,9275611620795107/18750000000000000
Falcon,14M,csqa,3,77968877968877971/300000000000000000
Falcon,14M,hellaswag,3,39733120892252537/150000000000000000
Falcon,14M,mmlu,3,1006954290732086983/4275000000000000000
Falcon,14M,openbookqa,3,19/75
Falcon,14M,piqa,3,5817918026840769/10000000000000000
Falcon,14M,socialiqa,3,29196519959058341/75000000000000000
Falcon,14M,winogrande,3,2625624835569587/5000000000000000
Falcon,150M,arc_challenge,3,15887372013651877/60000000000000000
Falcon,150M,arc_easy,3,70286195286195287/150000000000000000
Falcon,150M,boolq,3,14525993883792049/30000000000000000
Falcon,150M,csqa,3,43215943215943217/100000000000000000
Falcon,150M,hellaswag,3,10673172674765983/30000000000000000
Falcon,150M,mmlu,3,91643692067976899/356250000000000000
Falcon,150M,openbookqa,3,247/750
Falcon,150M,piqa,3,3300689154878491/5000000000000000
Falcon,150M,socialiqa,3,131269191402251789/300000000000000000
Falcon,150M,winogrande,3,5140752433570113/10000000000000000
Falcon,16M,arc_challenge,3,70051194539249147/300000000000000000
Falcon,16M,arc_easy,3,8245650953984287/25000000000000000
Falcon,16M,boolq,3,200401376146789/468750000000000
Falcon,16M,csqa,3,77231777231777233/300000000000000000
Falcon,16M,hellaswag,3,6637953926840603/25000000000000000
Falcon,16M,mmlu,3,4051616788144272953/17100000000000000000
Falcon,16M,openbookqa,3,92/375
Falcon,16M,piqa,3,3455930359085963/6000000000000000
Falcon,16M,socialiqa,3,39286932787444559/100000000000000000
Falcon,16M,winogrande,3,7770323599052881/15000000000000000
Falcon,1B,arc_challenge,3,115358361774744029/300000000000000000
Falcon,1B,arc_easy,3,20109427609427609/30000000000000000
Falcon,1B,boolq,3,300203873598369/500000000000000
Falcon,1B,csqa,3,9623259623259623/15000000000000000
Falcon,1B,hellaswag,3,18431587333200557/30000000000000000
Falcon,1B,mmlu,3,1055081771685096203/3420000000000000000
Falcon,1B,openbookqa,3,117/250
Falcon,1B,piqa,3,22709466811751903/30000000000000000
Falcon,1B,socialiqa,3,7727737973387923/15000000000000000
Falcon,1B,winogrande,3,749802683504341/1250000000000000
Falcon,20M,arc_challenge,3,66808873720136519/300000000000000000
Falcon,20M,arc_easy,3,20260942760942761/60000000000000000
Falcon,20M,boolq,3,28605504587155963/60000000000000000
Falcon,20M,csqa,3,26453726453726453/100000000000000000
Falcon,20M,hellaswag,3,8024297948615813/30000000000000000
Falcon,20M,mmlu,3,2007496450979583241/8550000000000000000
Falcon,20M,openbookqa,3,77/300
Falcon,20M,piqa,3,540329162132753/937500000000000
Falcon,20M,socialiqa,3,59877175025588537/150000000000000000
Falcon,20M,winogrande,3,25309129176532491/50000000000000000
Falcon,300M,arc_challenge,3,14988623435722411/50000000000000000
Falcon,300M,arc_easy,3,15997474747474747/30000000000000000
Falcon,300M,boolq,3,1090927624872579/2000000000000000
Falcon,300M,csqa,3,3839066339066339/7500000000000000
Falcon,300M,hellaswag,3,13105954989046007/30000000000000000
Falcon,300M,mmlu,3,4644763802819226389/17100000000000000000
Falcon,300M,openbookqa,3,142/375
Falcon,300M,piqa,3,10337323177366703/15000000000000000
Falcon,300M,socialiqa,3,695496417604913/1500000000000000
Falcon,300M,winogrande,3,15682715074980269/30000000000000000
Falcon,4M,arc_challenge,3,21615472127417521/100000000000000000
Falcon,4M,arc_easy,3,29405162738496071/100000000000000000
Falcon,4M,boolq,3,2609072375127421/5000000000000000
Falcon,4M,csqa,3,33292383292383293/150000000000000000
Falcon,4M,hellaswag,3,75024895439155547/300000000000000000
Falcon,4M,mmlu,3,122166836733051719/534375000000000000
Falcon,4M,openbookqa,3,89/375
Falcon,4M,piqa,3,202189880304679/375000000000000
Falcon,4M,socialiqa,3,19225520300238827/50000000000000000
Falcon,4M,winogrande,3,1561266771902131/3125000000000000
Falcon,530M,arc_challenge,3,97525597269624569/300000000000000000
Falcon,530M,arc_easy,3,17546296296296297/30000000000000000
Falcon,530M,boolq,3,72782874617737/125000000000000
Falcon,530M,csqa,3,5686595686595687/10000000000000000
Falcon,530M,hellaswag,3,15243975303724357/30000000000000000
Falcon,530M,mmlu,3,245639341510313423/855000000000000000
Falcon,530M,openbookqa,3,207/500
Falcon,530M,piqa,3,21284004352557127/30000000000000000
Falcon,530M,socialiqa,3,29027635619242579/60000000000000000
Falcon,530M,winogrande,3,16732438831886347/30000000000000000
Falcon,60M,arc_challenge,3,6050910125142207/25000000000000000
Falcon,60M,arc_easy,3,39576318742985411/100000000000000000
Falcon,60M,boolq,3,16773700305810397/30000000000000000
Falcon,60M,csqa,3,36363636363636363/100000000000000000
Falcon,60M,hellaswag,3,10962706632144991/37500000000000000
Falcon,60M,mmlu,3,1037614817308046749/4275000000000000000
Falcon,60M,openbookqa,3,159/500
Falcon,60M,piqa,3,1535183170112441/2500000000000000
Falcon,60M,socialiqa,3,8266803138860457/20000000000000000
Falcon,60M,winogrande,3,5117074454091029/10000000000000000
Falcon,6M,arc_challenge,3,62372013651877133/300000000000000000
Falcon,6M,arc_easy,3,3080808080808081/10000000000000000
Falcon,6M,boolq,3,130000000000000003/300000000000000000
Falcon,6M,csqa,3,4417144417144417/20000000000000000
Falcon,6M,hellaswag,3,7759410476000797/30000000000000000
Falcon,6M,mmlu,3,52238688732173167/228000000000000000
Falcon,6M,openbookqa,3,349/1500
Falcon,6M,piqa,3,8261697497279651/15000000000000000
Falcon,6M,socialiqa,3,11678607983623337/30000000000000000
Falcon,6M,winogrande,3,15114443567482241/30000000000000000
Falcon,750M,arc_challenge,3,15713879408418659/50000000000000000
Falcon,750M,arc_easy,3,555976430976431/1000000000000000
Falcon,750M,boolq,3,5699286442405709/10000000000000000
Falcon,750M,csqa,3,5358995358995359/10000000000000000
Falcon,750M,hellaswag,3,143377813184624573/300000000000000000
Falcon,750M,mmlu,3,4737464795715637549/17100000000000000000
Falcon,750M,openbookqa,3,289/750
Falcon,750M,piqa,3,10628400435255713/15000000000000000
Falcon,750M,socialiqa,3,8876023541453429/18750000000000000
Falcon,750M,winogrande,3,551433833201789/1000000000000000
Falcon,8M,arc_challenge,3,1310580204778157/6000000000000000
Falcon,8M,arc_easy,3,3739057239057239/12000000000000000
Falcon,8M,boolq,3,44801223241590213/100000000000000000
Falcon,8M,csqa,3,23450723450723451/100000000000000000
Falcon,8M,hellaswag,3,3966341366261701/15000000000000000
Falcon,8M,mmlu,3,81361050495654259/356250000000000000
Falcon,8M,openbookqa,3,57/250
Falcon,8M,piqa,3,5598476605005441/10000000000000000
Falcon,8M,socialiqa,3,389798703514159/1000000000000000
Falcon,8M,winogrande,3,25309129176532491/50000000000000000
Falcon,90M,arc_challenge,3,25284414106939703/100000000000000000
Falcon,90M,arc_easy,3,127146464646464647/300000000000000000
Falcon,90M,boolq,3,17339449541284403/30000000000000000
Falcon,90M,csqa,3,1420966420966421/3750000000000000
Falcon,90M,hellaswag,3,9648476399123681/30000000000000000
Falcon,90M,mmlu,3,179069467893297439/712500000000000000
Falcon,90M,openbookqa,3,443/1500
Falcon,90M,piqa,3,6327529923830251/10000000000000000
Falcon,90M,socialiqa,3,3126919140225179/7500000000000000
Falcon,90M,winogrande,3,5072349381741647/10000000000000000
Falcon+CC,10M,arc_challenge,3,14112627986348123/60000000000000000
Falcon+CC,10M,arc_easy,3,47706228956228953/150000000000000000
Falcon+CC,10M,boolq,3,45224499872579/97656250000000
Falcon+CC,10M,csqa,3,71007371007371009/300000000000000000
Falcon+CC,10M,hellaswag,3,619040654252141/2343750000000000
Falcon+CC,10M,mmlu,3,110244934003428847/475000000000000000
Falcon+CC,10M,openbookqa,3,329/1500
Falcon+CC,10M,piqa,3,8416757344940153/15000000000000000
Falcon+CC,10M,socialiqa,3,115762538382804509/300000000000000000
Falcon+CC,10M,winogrande,3,7750591949486977/15000000000000000
Falcon+CC,14M,arc_challenge,3,2901023890784983/12500000000000000
Falcon+CC,14M,arc_easy,3,48737373737373737/150000000000000000
Falcon+CC,14M,boolq,3,57400611620795107/150000000000000000
Falcon+CC,14M,csqa,3,13581763581763581/50000000000000000
Falcon+CC,14M,hellaswag,3,79316869149571799/300000000000000000
Falcon+CC,14M,mmlu,3,4067698428140151989/17100000000000000000
Falcon+CC,14M,openbookqa,3,179/750
Falcon+CC,14M,piqa,3,17225244831338411/30000000000000000
Falcon+CC,14M,socialiqa,3,59288638689866939/150000000000000000
Falcon+CC,14M,winogrande,3,162703893712181/312500000000000
Falcon+CC,150M,arc_challenge,3,25682593856655291/100000000000000000
Falcon+CC,150M,arc_easy,3,23288439955106621/50000000000000000
Falcon+CC,150M,boolq,3,6128440366972477/10000000000000000
Falcon+CC,150M,csqa,3,12882882882882883/30000000000000000
Falcon+CC,150M,hellaswag,3,35693420965279161/100000000000000000
Falcon+CC,150M,mmlu,3,4401205259591733979/17100000000000000000
Falcon+CC,150M,openbookqa,3,163/500
Falcon+CC,150M,piqa,3,4944232861806311/7500000000000000
Falcon+CC,150M,socialiqa,3,682627516206073/1562500000000000
Falcon+CC,150M,winogrande,3,5090765588003157/10000000000000000
Falcon+CC,16M,arc_challenge,3,34769624573378839/150000000000000000
Falcon+CC,16M,arc_easy,3,33571829405162739/100000000000000000
Falcon+CC,16M,boolq,3,8082951070336391/18750000000000000
Falcon+CC,16M,csqa,3,20843570843570843/75000000000000000
Falcon+CC,16M,hellaswag,3,20005974905397331/75000000000000000
Falcon+CC,16M,mmlu,3,1006723857642166597/4275000000000000000
Falcon+CC,16M,openbookqa,3,179/750
Falcon+CC,16M,piqa,3,2874501269495829/5000000000000000
Falcon+CC,16M,socialiqa,3,59723643807574207/150000000000000000
Falcon+CC,16M,winogrande,3,1289134438305709/2500000000000000
Falcon+CC,1B,arc_challenge,3,9506541524459613/25000000000000000
Falcon+CC,1B,arc_easy,3,3999158249158249/6000000000000000
Falcon+CC,1B,boolq,3,2312691131498471/3750000000000000
Falcon+CC,1B,csqa,3,4686732186732187/7500000000000000
Falcon+CC,1B,hellaswag,3,1550073026621523/2500000000000000
Falcon+CC,1B,mmlu,3,264164200969758967/855000000000000000
Falcon+CC,1B,openbookqa,3,178/375
Falcon+CC,1B,piqa,3,3758614435981139/5000000000000000
Falcon+CC,1B,socialiqa,3,3765353121801433/7500000000000000
Falcon+CC,1B,winogrande,3,18137332280978689/30000000000000000
Falcon+CC,20M,arc_challenge,3,13276450511945393/60000000000000000
Falcon+CC,20M,arc_easy,3,16919191919191919/50000000000000000
Falcon+CC,20M,boolq,3,3548165137614679/7500000000000000
Falcon+CC,20M,csqa,3,27218127218127219/100000000000000000
Falcon+CC,20M,hellaswag,3,79774945230033857/300000000000000000
Falcon+CC,20M,mmlu,3,4082207090012851777/17100000000000000000
Falcon+CC,20M,openbookqa,3,121/500
Falcon+CC,20M,piqa,3,8547334058759521/15000000000000000
Falcon+CC,20M,socialiqa,3,9889969293756397/25000000000000000
Falcon+CC,20M,winogrande,3,5172323072875559/10000000000000000
Falcon+CC,300M,arc_challenge,3,29863481228668941/100000000000000000
Falcon+CC,300M,arc_easy,3,15883838383838383/30000000000000000
Falcon+CC,300M,boolq,3,3760703363914373/7500000000000000
Falcon+CC,300M,csqa,3,49713349713349711/100000000000000000
Falcon+CC,300M,hellaswag,3,132135032861979691/300000000000000000
Falcon+CC,300M,mmlu,3,96034838235402017/356250000000000000
Falcon+CC,300M,openbookqa,3,28/75
Falcon+CC,300M,piqa,3,1377221617700399/2000000000000000
Falcon+CC,300M,socialiqa,3,69037871033776867/150000000000000000
Falcon+CC,300M,winogrande,3,15832675611681137/30000000000000000
Falcon+CC,4M,arc_challenge,3,31996587030716723/150000000000000000
Falcon+CC,4M,arc_easy,3,29727833894500563/100000000000000000
Falcon+CC,4M,boolq,3,3104994903160041/5000000000000000
Falcon+CC,4M,csqa,3,64373464373464373/300000000000000000
Falcon+CC,4M,hellaswag,3,1179265833499303/4687500000000000
Falcon+CC,4M,mmlu,3,121574959517727509/534375000000000000
Falcon+CC,4M,openbookqa,3,329/1500
Falcon+CC,4M,piqa,3,5409865796155241/10000000000000000
Falcon+CC,4M,socialiqa,3,4748805868304333/12500000000000000
Falcon+CC,4M,winogrande,3,7565114443567483/15000000000000000
Falcon+CC,530M,arc_challenge,3,103071672354948809/300000000000000000
Falcon+CC,530M,arc_easy,3,3579124579124579/6000000000000000
Falcon+CC,530M,boolq,3,32157874617737/58593750000000
Falcon+CC,530M,csqa,3,1669123669123669/3000000000000000
Falcon+CC,530M,hellaswag,3,1286264356369913/2500000000000000
Falcon+CC,530M,mmlu,3,4844587564856005033/17100000000000000000
Falcon+CC,530M,openbookqa,3,313/750
Falcon+CC,530M,piqa,3,7152702212549873/10000000000000000
Falcon+CC,530M,socialiqa,3,144472876151484127/300000000000000000
Falcon+CC,530M,winogrande,3,8303078137332281/15000000000000000
Falcon+CC,60M,arc_challenge,3,67320819112627987/300000000000000000
Falcon+CC,60M,arc_easy,3,60837542087542087/150000000000000000
Falcon+CC,60M,boolq,3,8010703363914373/15000000000000000
Falcon+CC,60M,csqa,3,6418918918918919/18750000000000000
Falcon+CC,60M,hellaswag,3,29091150501228177/100000000000000000
Falcon+CC,60M,mmlu,3,2063246814335727001/8550000000000000000
Falcon+CC,60M,openbookqa,3,34/125
Falcon+CC,60M,piqa,3,18389553862894451/30000000000000000
Falcon+CC,60M,socialiqa,3,12959527465029/31250000000000
Falcon+CC,60M,winogrande,3,2537490134175217/5000000000000000
Falcon+CC,6M,arc_challenge,3,2224118316268487/10000000000000000
Falcon+CC,6M,arc_easy,3,18619528619528621/60000000000000000
Falcon+CC,6M,boolq,3,38970438328236493/100000000000000000
Falcon+CC,6M,csqa,3,4619164619164619/20000000000000000
Falcon+CC,6M,hellaswag,3,77325234017128063/300000000000000000
Falcon+CC,6M,mmlu,3,387761779185410021/1710000000000000000
Falcon+CC,6M,openbookqa,3,359/1500
Falcon+CC,6M,piqa,3,205930359085963/375000000000000
Falcon+CC,6M,socialiqa,3,11586489252814739/30000000000000000
Falcon+CC,6M,winogrande,3,18656274664561957/37500000000000000
Falcon+CC,750M,arc_challenge,3,33077360637087599/100000000000000000
Falcon+CC,750M,arc_easy,3,1686868686868687/3000000000000000
Falcon+CC,750M,boolq,3,31327217125382263/60000000000000000
Falcon+CC,750M,csqa,3,7878787878787879/15000000000000000
Falcon+CC,750M,hellaswag,3,48672243245037509/100000000000000000
Falcon+CC,750M,mmlu,3,4719225287628047381/17100000000000000000
Falcon+CC,750M,openbookqa,3,577/1500
Falcon+CC,750M,piqa,3,20941240478781283/30000000000000000
Falcon+CC,750M,socialiqa,3,1158734220402593/2500000000000000
Falcon+CC,750M,winogrande,3,502663772691397/937500000000000
Falcon+CC,8M,arc_challenge,3,33191126279863481/150000000000000000
Falcon+CC,8M,arc_easy,3,31425364758698093/100000000000000000
Falcon+CC,8M,boolq,3,15928899082568807/37500000000000000
Falcon+CC,8M,csqa,3,17117117117117117/75000000000000000
Falcon+CC,8M,hellaswag,3,3911073491336387/15000000000000000
Falcon+CC,8M,mmlu,3,69334095558795719/300000000000000000
Falcon+CC,8M,openbookqa,3,341/1500
Falcon+CC,8M,piqa,3,3399347116430903/6000000000000000
Falcon+CC,8M,socialiqa,3,19293756397134083/50000000000000000
Falcon+CC,8M,winogrande,3,237396408839779/468750000000000
Falcon+CC,90M,arc_challenge,3,74232081911262797/300000000000000000
Falcon+CC,90M,arc_easy,3,128619528619528613/300000000000000000
Falcon+CC,90M,boolq,3,51987767584097859/100000000000000000
Falcon+CC,90M,csqa,3,2886977886977887/7500000000000000
Falcon+CC,90M,hellaswag,3,19227245568611831/60000000000000000
Falcon+CC,90M,mmlu,3,1423937122810984531/5700000000000000000
Falcon+CC,90M,openbookqa,3,17/60
Falcon+CC,90M,piqa,3,2366702937976061/3750000000000000
Falcon+CC,90M,socialiqa,3,25189355168884339/60000000000000000
Falcon+CC,90M,winogrande,3,1903117600631413/3750000000000000
Falcon+CC (QC 10%),10M,arc_challenge,3,23862343572241183/100000000000000000
Falcon+CC (QC 10%),10M,arc_easy,3,5124158249158249/15000000000000000
Falcon+CC (QC 10%),10M,boolq,3,768348623853211/1875000000000000
Falcon+CC (QC 10%),10M,csqa,3,3910728910728911/15000000000000000
Falcon+CC (QC 10%),10M,hellaswag,3,26014074221602601/100000000000000000
Falcon+CC (QC 10%),10M,mmlu,3,1001083071610106443/4275000000000000000
Falcon+CC (QC 10%),10M,openbookqa,3,359/1500
Falcon+CC (QC 10%),10M,piqa,3,4177094668117519/7500000000000000
Falcon+CC (QC 10%),10M,socialiqa,3,116581371545547599/300000000000000000
Falcon+CC (QC 10%),10M,winogrande,3,12601946856090503/25000000000000000
Falcon+CC (QC 10%),14M,arc_challenge,3,70819112627986349/300000000000000000
Falcon+CC (QC 10%),14M,arc_easy,3,8862934904601571/25000000000000000
Falcon+CC (QC 10%),14M,boolq,3,129571865443425077/300000000000000000
Falcon+CC (QC 10%),14M,csqa,3,81408681408681407/300000000000000000
Falcon+CC (QC 10%),14M,hellaswag,3,78530173272256519/300000000000000000
Falcon+CC (QC 10%),14M,mmlu,3,4060421858632303601/17100000000000000000
Falcon+CC (QC 10%),14M,openbookqa,3,1/4
Falcon+CC (QC 10%),14M,piqa,3,8487486398258977/15000000000000000
Falcon+CC (QC 10%),14M,socialiqa,3,1982258614807233/5000000000000000
Falcon+CC (QC 10%),14M,winogrande,3,301026045777427/600000000000000
Falcon+CC (QC 10%),150M,arc_challenge,3,29294653014789533/100000000000000000
Falcon+CC (QC 10%),150M,arc_easy,3,646969696969697/1200000000000000
Falcon+CC (QC 10%),150M,boolq,3,17159021406727829/30000000000000000
Falcon+CC (QC 10%),150M,csqa,3,22563472563472563/50000000000000000
Falcon+CC (QC 10%),150M,hellaswag,3,5490938060147381/15000000000000000
Falcon+CC (QC 10%),150M,mmlu,3,567966251182926203/2137500000000000000
Falcon+CC (QC 10%),150M,openbookqa,3,523/1500
Falcon+CC (QC 10%),150M,piqa,3,19581066376496191/30000000000000000
Falcon+CC (QC 10%),150M,socialiqa,3,128045035823950871/300000000000000000
Falcon+CC (QC 10%),150M,winogrande,3,1037095501183899/2000000000000000
Falcon+CC (QC 10%),16M,arc_challenge,3,23521046643913539/100000000000000000
Falcon+CC (QC 10%),16M,arc_easy,3,108333333333333337/300000000000000000
Falcon+CC (QC 10%),16M,boolq,3,15290519877675841/30000000000000000
Falcon+CC (QC 10%),16M,csqa,3,83865683865683867/300000000000000000
Falcon+CC (QC 10%),16M,hellaswag,3,13116577043085707/50000000000000000
Falcon+CC (QC 10%),16M,mmlu,3,1008607691938525273/4275000000000000000
Falcon+CC (QC 10%),16M,openbookqa,3,197/750
Falcon+CC (QC 10%),16M,piqa,3,8487486398258977/15000000000000000
Falcon+CC (QC 10%),16M,socialiqa,3,11908904810644831/30000000000000000
Falcon+CC (QC 10%),16M,winogrande,3,15264404104183109/30000000000000000
Falcon+CC (QC 10%),1B,arc_challenge,3,6710750853242321/15000000000000000
Falcon+CC (QC 10%),1B,arc_easy,3,22007575757575759/30000000000000000
Falcon+CC (QC 10%),1B,boolq,3,1213111620795107/1875000000000000
Falcon+CC (QC 10%),1B,csqa,3,1328965328965329/2000000000000000
Falcon+CC (QC 10%),1B,hellaswag,3,3825731925911173/6000000000000000
Falcon+CC (QC 10%),1B,mmlu,3,2857585123367023081/8550000000000000000
Falcon+CC (QC 10%),1B,openbookqa,3,749/1500
Falcon+CC (QC 10%),1B,piqa,3,22486398258977149/30000000000000000
Falcon+CC (QC 10%),1B,socialiqa,3,1555783009211873/3000000000000000
Falcon+CC (QC 10%),1B,winogrande,3,1565377532228361/2500000000000000
Falcon+CC (QC 10%),20M,arc_challenge,3,34129692832764503/150000000000000000
Falcon+CC (QC 10%),20M,arc_easy,3,108459595959595957/300000000000000000
Falcon+CC (QC 10%),20M,boolq,3,11651376146788991/25000000000000000
Falcon+CC (QC 10%),20M,csqa,3,84520884520884523/300000000000000000
Falcon+CC (QC 10%),20M,hellaswag,3,26322777667131381/100000000000000000
Falcon+CC (QC 10%),20M,mmlu,3,811931856491114207/3420000000000000000
Falcon+CC (QC 10%),20M,openbookqa,3,397/1500
Falcon+CC (QC 10%),20M,piqa,3,1059575625680087/1875000000000000
Falcon+CC (QC 10%),20M,socialiqa,3,3901398839986353/10000000000000000
Falcon+CC (QC 10%),20M,winogrande,3,1257563799000263/2500000000000000
Falcon+CC (QC 10%),300M,arc_challenge,3,104010238907849831/300000000000000000
Falcon+CC (QC 10%),300M,arc_easy,3,9537037037037037/15000000000000000
Falcon+CC (QC 10%),300M,boolq,3,3937308868501529/7500000000000000
Falcon+CC (QC 10%),300M,csqa,3,677040677040677/1250000000000000
Falcon+CC (QC 10%),300M,hellaswag,3,46182699329482839/100000000000000000
Falcon+CC (QC 10%),300M,mmlu,3,963983208909441179/3420000000000000000
Falcon+CC (QC 10%),300M,openbookqa,3,149/375
Falcon+CC (QC 10%),300M,piqa,3,20446137105549511/30000000000000000
Falcon+CC (QC 10%),300M,socialiqa,3,69191402251791197/150000000000000000
Falcon+CC (QC 10%),300M,winogrande,3,16243093922651933/30000000000000000
Falcon+CC (QC 10%),4M,arc_challenge,3,62713310580204779/300000000000000000
Falcon+CC (QC 10%),4M,arc_easy,3,94107744107744107/300000000000000000
Falcon+CC (QC 10%),4M,boolq,3,12033639143730887/25000000000000000
Falcon+CC (QC 10%),4M,csqa,3,33169533169533169/150000000000000000
Falcon+CC (QC 10%),4M,hellaswag,3,9247410874327823/37500000000000000
Falcon+CC (QC 10%),4M,mmlu,3,19535034308823151/85500000000000000
Falcon+CC (QC 10%),4M,openbookqa,3,373/1500
Falcon+CC (QC 10%),4M,piqa,3,2640551323902793/5000000000000000
Falcon+CC (QC 10%),4M,socialiqa,3,115046059365404303/300000000000000000
Falcon+CC (QC 10%),4M,winogrande,3,73441199684293609/150000000000000000
Falcon+CC (QC 10%),530M,arc_challenge,3,119197952218430033/300000000000000000
Falcon+CC (QC 10%),530M,arc_easy,3,10109427609427609/15000000000000000
Falcon+CC (QC 10%),530M,boolq,3,2653414882772681/5000000000000000
Falcon+CC (QC 10%),530M,csqa,3,44000819000819/75000000000000
Falcon+CC (QC 10%),530M,hellaswag,3,16103365863373831/30000000000000000
Falcon+CC (QC 10%),530M,mmlu,3,860266215733221053/2850000000000000000
Falcon+CC (QC 10%),530M,openbookqa,3,701/1500
Falcon+CC (QC 10%),530M,piqa,3,71563293434893/100000000000000
Falcon+CC (QC 10%),530M,socialiqa,3,1470317297850563/3000000000000000
Falcon+CC (QC 10%),530M,winogrande,3,2907129702709813/5000000000000000
Falcon+CC (QC 10%),60M,arc_challenge,3,2579635949943117/10000000000000000
Falcon+CC (QC 10%),60M,arc_easy,3,13867845117845117/30000000000000000
Falcon+CC (QC 10%),60M,boolq,3,144434250764525999/300000000000000000
Falcon+CC (QC 10%),60M,csqa,3,292997542997543/750000000000000
Falcon+CC (QC 10%),60M,hellaswag,3,88478390758812979/300000000000000000
Falcon+CC (QC 10%),60M,mmlu,3,535216077585227471/2137500000000000000
Falcon+CC (QC 10%),60M,openbookqa,3,77/250
Falcon+CC (QC 10%),60M,piqa,3,2272170837867247/3750000000000000
Falcon+CC (QC 10%),60M,socialiqa,3,95037423234391/234375000000000
Falcon+CC (QC 10%),60M,winogrande,3,18705603788476717/37500000000000000
Falcon+CC (QC 10%),6M,arc_challenge,3,13310580204778157/60000000000000000
Falcon+CC (QC 10%),6M,arc_easy,3,99326599326599329/300000000000000000
Falcon+CC (QC 10%),6M,boolq,3,9487767584097859/25000000000000000
Falcon+CC (QC 10%),6M,csqa,3,6197106197106197/25000000000000000
Falcon+CC (QC 10%),6M,hellaswag,3,15168293168691497/60000000000000000
Falcon+CC (QC 10%),6M,mmlu,3,3937726675527582221/17100000000000000000
Falcon+CC (QC 10%),6M,openbookqa,3,119/500
Falcon+CC (QC 10%),6M,piqa,3,16164309031556039/30000000000000000
Falcon+CC (QC 10%),6M,socialiqa,3,57395087001023543/150000000000000000
Falcon+CC (QC 10%),6M,winogrande,3,15051302288871349/30000000000000000
Falcon+CC (QC 10%),750M,arc_challenge,3,23003412969283277/60000000000000000
Falcon+CC (QC 10%),750M,arc_easy,3,9833754208754209/15000000000000000
Falcon+CC (QC 10%),750M,boolq,3,8107033639143731/15000000000000000
Falcon+CC (QC 10%),750M,csqa,3,688943488943489/1200000000000000
Falcon+CC (QC 10%),750M,hellaswag,3,3035650268870743/6000000000000000
Falcon+CC (QC 10%),750M,mmlu,3,62767748916572233/213750000000000000
Falcon+CC (QC 10%),750M,openbookqa,3,647/1500
Falcon+CC (QC 10%),750M,piqa,3,877765687341313/1250000000000000
Falcon+CC (QC 10%),750M,socialiqa,3,28648925281473899/60000000000000000
Falcon+CC (QC 10%),750M,winogrande,3,16756116811365431/30000000000000000
Falcon+CC (QC 10%),8M,arc_challenge,3,69283276450511947/300000000000000000
Falcon+CC (QC 10%),8M,arc_easy,3,101725589225589223/300000000000000000
Falcon+CC (QC 10%),8M,boolq,3,142324159021406723/300000000000000000
Falcon+CC (QC 10%),8M,csqa,3,38533988533988533/150000000000000000
Falcon+CC (QC 10%),8M,hellaswag,3,7727544313881697/30000000000000000
Falcon+CC (QC 10%),8M,mmlu,3,11649497963886361/50000000000000000
Falcon+CC (QC 10%),8M,openbookqa,3,37/150
Falcon+CC (QC 10%),8M,piqa,3,16474428726877039/30000000000000000
Falcon+CC (QC 10%),8M,socialiqa,3,9825997952917093/25000000000000000
Falcon+CC (QC 10%),8M,winogrande,3,5040778742436201/10000000000000000
Falcon+CC (QC 10%),90M,arc_challenge,3,498080204778157/1875000000000000
Falcon+CC (QC 10%),90M,arc_easy,3,29907407407407409/60000000000000000
Falcon+CC (QC 10%),90M,boolq,3,34677624872579/62500000000000
Falcon+CC (QC 10%),90M,csqa,3,125798525798525803/300000000000000000
Falcon+CC (QC 10%),90M,hellaswag,3,19665405297749453/60000000000000000
Falcon+CC (QC 10%),90M,mmlu,3,1091620162417028467/4275000000000000000
Falcon+CC (QC 10%),90M,openbookqa,3,41/125
Falcon+CC (QC 10%),90M,piqa,3,1572361262241567/2500000000000000
Falcon+CC (QC 10%),90M,socialiqa,3,1586489252814739/3750000000000000
Falcon+CC (QC 10%),90M,winogrande,3,15224940805051303/30000000000000000
Falcon+CC (QC 20%),10M,arc_challenge,3,70307167235494879/300000000000000000
Falcon+CC (QC 20%),10M,arc_easy,3,12715698653198653/37500000000000000
Falcon+CC (QC 20%),10M,boolq,3,10346585117227319/20000000000000000
Falcon+CC (QC 20%),10M,csqa,3,1144041769041769/4687500000000000
Falcon+CC (QC 20%),10M,hellaswag,3,13149770961959769/50000000000000000
Falcon+CC (QC 20%),10M,mmlu,3,4015846839784546889/17100000000000000000
Falcon+CC (QC 20%),10M,openbookqa,3,16/75
Falcon+CC (QC 20%),10M,piqa,3,695955749002539/1250000000000000
Falcon+CC (QC 20%),10M,socialiqa,3,39167519617877859/100000000000000000
Falcon+CC (QC 20%),10M,winogrande,3,476026045777427/937500000000000
Falcon+CC (QC 20%),14M,arc_challenge,3,66894197952218431/300000000000000000
Falcon+CC (QC 20%),14M,arc_easy,3,104882154882154883/300000000000000000
Falcon+CC (QC 20%),14M,boolq,3,6974006116207951/15000000000000000
Falcon+CC (QC 20%),14M,csqa,3,2659022659022659/10000000000000000
Falcon+CC (QC 20%),14M,hellaswag,3,526123614153887/2000000000000000
Falcon+CC (QC 20%),14M,mmlu,3,678546423413561039/2850000000000000000
Falcon+CC (QC 20%),14M,openbookqa,3,169/750
Falcon+CC (QC 20%),14M,piqa,3,5738121146173377/10000000000000000
Falcon+CC (QC 20%),14M,socialiqa,3,4983367451381781/12500000000000000
Falcon+CC (QC 20%),14M,winogrande,3,76164167324388323/150000000000000000
Falcon+CC (QC 20%),150M,arc_challenge,3,8856655290102389/30000000000000000
Falcon+CC (QC 20%),150M,arc_easy,3,2585578002244669/5000000000000000
Falcon+CC (QC 20%),150M,boolq,3,699796126401631/1250000000000000
Falcon+CC (QC 20%),150M,csqa,3,1388035763035763/3125000000000000
Falcon+CC (QC 20%),150M,hellaswag,3,55287791276638123/150000000000000000
Falcon+CC (QC 20%),150M,mmlu,3,74740612439882837/285000000000000000
Falcon+CC (QC 20%),150M,openbookqa,3,37/100
Falcon+CC (QC 20%),150M,piqa,3,3956474428726877/6000000000000000
Falcon+CC (QC 20%),150M,socialiqa,3,63613101330603889/150000000000000000
Falcon+CC (QC 20%),150M,winogrande,3,960438042620363/1875000000000000
Falcon+CC (QC 20%),16M,arc_challenge,3,14232081911262799/60000000000000000
Falcon+CC (QC 20%),16M,arc_easy,3,20934343434343433/60000000000000000
Falcon+CC (QC 20%),16M,boolq,3,25094801223241591/60000000000000000
Falcon+CC (QC 20%),16M,csqa,3,82719082719082723/300000000000000000
Falcon+CC (QC 20%),16M,hellaswag,3,26445595166965411/100000000000000000
Falcon+CC (QC 20%),16M,mmlu,3,339996015168185333/1425000000000000000
Falcon+CC (QC 20%),16M,openbookqa,3,89/375
Falcon+CC (QC 20%),16M,piqa,3,17198041349292709/30000000000000000
Falcon+CC (QC 20%),16M,socialiqa,3,496417604912999/1250000000000000
Falcon+CC (QC 20%),16M,winogrande,3,2487503288608261/5000000000000000
Falcon+CC (QC 20%),1B,arc_challenge,3,62926621160409557/150000000000000000
Falcon+CC (QC 20%),1B,arc_easy,3,21228956228956229/30000000000000000
Falcon+CC (QC 20%),1B,boolq,3,9746177370030581/15000000000000000
Falcon+CC (QC 20%),1B,csqa,3,19500409500409501/30000000000000000
Falcon+CC (QC 20%),1B,hellaswag,3,19404501095399323/30000000000000000
Falcon+CC (QC 20%),1B,mmlu,3,154890303056367553/475000000000000000
Falcon+CC (QC 20%),1B,openbookqa,3,751/1500
Falcon+CC (QC 20%),1B,piqa,3,22704026115342763/30000000000000000
Falcon+CC (QC 20%),1B,socialiqa,3,244210593654043/468750000000000
Falcon+CC (QC 20%),1B,winogrande,3,4623125493291239/7500000000000000
Falcon+CC (QC 20%),20M,arc_challenge,3,35580204778156997/150000000000000000
Falcon+CC (QC 20%),20M,arc_easy,3,35381593714927049/100000000000000000
Falcon+CC (QC 20%),20M,boolq,3,52130479102956169/100000000000000000
Falcon+CC (QC 20%),20M,csqa,3,43611793611793613/150000000000000000
Falcon+CC (QC 20%),20M,hellaswag,3,78609838677554273/300000000000000000
Falcon+CC (QC 20%),20M,mmlu,3,112440720764143101/475000000000000000
Falcon+CC (QC 20%),20M,openbookqa,3,103/375
Falcon+CC (QC 20%),20M,piqa,3,4356637649619151/7500000000000000
Falcon+CC (QC 20%),20M,socialiqa,3,4983367451381781/12500000000000000
Falcon+CC (QC 20%),20M,winogrande,3,15303867403314917/30000000000000000
Falcon+CC (QC 20%),300M,arc_challenge,3,31626848691695111/100000000000000000
Falcon+CC (QC 20%),300M,arc_easy,3,5977833894500561/10000000000000000
Falcon+CC (QC 20%),300M,boolq,3,1417940876656473/2500000000000000
Falcon+CC (QC 20%),300M,csqa,3,7800982800982801/15000000000000000
Falcon+CC (QC 20%),300M,hellaswag,3,34876020713005379/75000000000000000
Falcon+CC (QC 20%),300M,mmlu,3,6634059709705507/23750000000000000
Falcon+CC (QC 20%),300M,openbookqa,3,201/500
Falcon+CC (QC 20%),300M,piqa,3,20783460282916213/30000000000000000
Falcon+CC (QC 20%),300M,socialiqa,3,34953940634595701/75000000000000000
Falcon+CC (QC 20%),300M,winogrande,3,16424625098658247/30000000000000000
Falcon+CC (QC 20%),4M,arc_challenge,3,2170079635949943/10000000000000000
Falcon+CC (QC 20%),4M,arc_easy,3,1526374859708193/5000000000000000
Falcon+CC (QC 20%),4M,boolq,3,5562691131498471/10000000000000000
Falcon+CC (QC 20%),4M,csqa,3,102997542997543/480000000000000
Falcon+CC (QC 20%),4M,hellaswag,3,12356436300869681/50000000000000000
Falcon+CC (QC 20%),4M,mmlu,3,3940039099613313071/17100000000000000000
Falcon+CC (QC 20%),4M,openbookqa,3,57/250
Falcon+CC (QC 20%),4M,piqa,3,16137105549510337/30000000000000000
Falcon+CC (QC 20%),4M,socialiqa,3,5724155578300921/15000000000000000
Falcon+CC (QC 20%),4M,winogrande,3,12569060773480663/25000000000000000
Falcon+CC (QC 20%),530M,arc_challenge,3,28839590443686007/75000000000000000
Falcon+CC (QC 20%),530M,arc_easy,3,6492704826038159/10000000000000000
Falcon+CC (QC 20%),530M,boolq,3,17266055045871559/30000000000000000
Falcon+CC (QC 20%),530M,csqa,3,3498771498771499/6000000000000000
Falcon+CC (QC 20%),530M,hellaswag,3,3237203744274049/6000000000000000
Falcon+CC (QC 20%),530M,mmlu,3,564202499751407487/1900000000000000000
Falcon+CC (QC 20%),530M,openbookqa,3,671/1500
Falcon+CC (QC 20%),530M,piqa,3,10870511425462459/15000000000000000
Falcon+CC (QC 20%),530M,socialiqa,3,29181166837256909/60000000000000000
Falcon+CC (QC 20%),530M,winogrande,3,4240331491712707/7500000000000000
Falcon+CC (QC 20%),60M,arc_challenge,3,25199089874857793/100000000000000000
Falcon+CC (QC 20%),60M,arc_easy,3,262959455667789/625000000000000
Falcon+CC (QC 20%),60M,boolq,3,36934250764525991/75000000000000000
Falcon+CC (QC 20%),60M,csqa,3,109090909090909097/300000000000000000
Falcon+CC (QC 20%),60M,hellaswag,3,5506871141206931/18750000000000000
Falcon+CC (QC 20%),60M,mmlu,3,5289677245136293/21375000000000000
Falcon+CC (QC 20%),60M,openbookqa,3,113/375
Falcon+CC (QC 20%),60M,piqa,3,2291893362350381/3750000000000000
Falcon+CC (QC 20%),60M,socialiqa,3,2046229955646537/5000000000000000
Falcon+CC (QC 20%),60M,winogrande,3,15169692186266771/30000000000000000
Falcon+CC (QC 20%),6M,arc_challenge,3,22383390216154721/100000000000000000
Falcon+CC (QC 20%),6M,arc_easy,3,16252805836139169/50000000000000000
Falcon+CC (QC 20%),6M,boolq,3,40336391437308869/100000000000000000
Falcon+CC (QC 20%),6M,csqa,3,70843570843570843/300000000000000000
Falcon+CC (QC 20%),6M,hellaswag,3,9513792073292173/37500000000000000
Falcon+CC (QC 20%),6M,mmlu,3,3932418859691214563/17100000000000000000
Falcon+CC (QC 20%),6M,openbookqa,3,71/300
Falcon+CC (QC 20%),6M,piqa,3,16501632208922741/30000000000000000
Falcon+CC (QC 20%),6M,socialiqa,3,2361310133060389/6000000000000000
Falcon+CC (QC 20%),6M,winogrande,3,2505919494869771/5000000000000000
Falcon+CC (QC 20%),750M,arc_challenge,3,17989192263936291/50000000000000000
Falcon+CC (QC 20%),750M,arc_easy,3,18905723905723907/30000000000000000
Falcon+CC (QC 20%),750M,boolq,3,17449541284403671/30000000000000000
Falcon+CC (QC 20%),750M,csqa,3,16642096642096643/30000000000000000
Falcon+CC (QC 20%),750M,hellaswag,3,3045409281019717/6000000000000000
Falcon+CC (QC 20%),750M,mmlu,3,4950271414203777431/17100000000000000000
Falcon+CC (QC 20%),750M,openbookqa,3,54/125
Falcon+CC (QC 20%),750M,piqa,3,10628400435255713/15000000000000000
Falcon+CC (QC 20%),750M,socialiqa,3,5970658478335039/12500000000000000
Falcon+CC (QC 20%),750M,winogrande,3,8397790055248619/15000000000000000
Falcon+CC (QC 20%),8M,arc_challenge,3,13703071672354949/60000000000000000
Falcon+CC (QC 20%),8M,arc_easy,3,100336700336700341/300000000000000000
Falcon+CC (QC 20%),8M,boolq,3,12018348623853211/30000000000000000
Falcon+CC (QC 20%),8M,csqa,3,24897624897624897/100000000000000000
Falcon+CC (QC 20%),8M,hellaswag,3,77175861382194781/300000000000000000
Falcon+CC (QC 20%),8M,mmlu,3,52412104596947353/228000000000000000
Falcon+CC (QC 20%),8M,openbookqa,3,337/1500
Falcon+CC (QC 20%),8M,piqa,3,4147170837867247/7500000000000000
Falcon+CC (QC 20%),8M,socialiqa,3,5913510747185261/15000000000000000
Falcon+CC (QC 20%),8M,winogrande,3,5109181794264667/10000000000000000
Falcon+CC (QC 20%),90M,arc_challenge,3,79266211604095559/300000000000000000
Falcon+CC (QC 20%),90M,arc_easy,3,141287878787878787/300000000000000000
Falcon+CC (QC 20%),90M,boolq,3,4431192660550459/7500000000000000
Falcon+CC (QC 20%),90M,csqa,3,23619983619983621/60000000000000000
Falcon+CC (QC 20%),90M,hellaswag,3,24536944831706831/75000000000000000
Falcon+CC (QC 20%),90M,mmlu,3,2179137435358753141/8550000000000000000
Falcon+CC (QC 20%),90M,openbookqa,3,79/250
Falcon+CC (QC 20%),90M,piqa,3,3173739571998549/5000000000000000
Falcon+CC (QC 20%),90M,socialiqa,3,8352098259979529/20000000000000000
Falcon+CC (QC 20%),90M,winogrande,3,15319652722967641/30000000000000000
Falcon+CC (QC Orig 10%),10M,arc_challenge,3,11006825938566553/50000000000000000
Falcon+CC (QC Orig 10%),10M,arc_easy,3,105976430976430973/300000000000000000
Falcon+CC (QC Orig 10%),10M,boolq,3,1104230377166157/2500000000000000
Falcon+CC (QC Orig 10%),10M,csqa,3,3177040677040677/12500000000000000
Falcon+CC (QC Orig 10%),10M,hellaswag,3,13080063732324239/50000000000000000
Falcon+CC (QC Orig 10%),10M,mmlu,3,1347830513251447571/5700000000000000000
Falcon+CC (QC Orig 10%),10M,openbookqa,3,343/1500
Falcon+CC (QC Orig 10%),10M,piqa,3,20939880304679/37500000000000
Falcon+CC (QC Orig 10%),10M,socialiqa,3,19361992494029341/50000000000000000
Falcon+CC (QC Orig 10%),10M,winogrande,3,3814127861089187/7500000000000000
Falcon+CC (QC Orig 10%),14M,arc_challenge,3,34598976109215019/150000000000000000
Falcon+CC (QC Orig 10%),14M,arc_easy,3,55723905723905723/150000000000000000
Falcon+CC (QC Orig 10%),14M,boolq,3,51967380224260961/100000000000000000
Falcon+CC (QC Orig 10%),14M,csqa,3,41891891891891891/150000000000000000
Falcon+CC (QC Orig 10%),14M,hellaswag,3,6592312288388767/25000000000000000
Falcon+CC (QC Orig 10%),14M,mmlu,3,2030761947246398723/8550000000000000000
Falcon+CC (QC Orig 10%),14M,openbookqa,3,4/15
Falcon+CC (QC Orig 10%),14M,piqa,3,16926006528835691/30000000000000000
Falcon+CC (QC Orig 10%),14M,socialiqa,3,14924513817809621/37500000000000000
Falcon+CC (QC Orig 10%),14M,winogrande,3,15319652722967639/30000000000000000
Falcon+CC (QC Orig 10%),150M,arc_challenge,3,18259385665529011/60000000000000000
Falcon+CC (QC Orig 10%),150M,arc_easy,3,5547138047138047/10000000000000000
Falcon+CC (QC Orig 10%),150M,boolq,3,17565749235474007/30000000000000000
Falcon+CC (QC Orig 10%),150M,csqa,3,571007371007371/1200000000000000
Falcon+CC (QC Orig 10%),150M,hellaswag,3,21955785700059749/60000000000000000
Falcon+CC (QC Orig 10%),150M,mmlu,3,503710135486338021/1900000000000000000
Falcon+CC (QC Orig 10%),150M,openbookqa,3,53/150
Falcon+CC (QC Orig 10%),150M,piqa,3,6552412042074719/10000000000000000
Falcon+CC (QC Orig 10%),150M,socialiqa,3,44114636642784033/100000000000000000
Falcon+CC (QC Orig 10%),150M,winogrande,3,18912786108918707/37500000000000000
Falcon+CC (QC Orig 10%),16M,arc_challenge,3,6001137656427759/25000000000000000
Falcon+CC (QC Orig 10%),16M,arc_easy,3,5660774410774411/15000000000000000
Falcon+CC (QC Orig 10%),16M,boolq,3,47155963302752293/100000000000000000
Falcon+CC (QC Orig 10%),16M,csqa,3,43366093366093367/150000000000000000
Falcon+CC (QC Orig 10%),16M,hellaswag,3,414249734448649/1562500000000000
Falcon+CC (QC Orig 10%),16M,mmlu,3,2058885815798387897/8550000000000000000
Falcon+CC (QC Orig 10%),16M,openbookqa,3,33/125
Falcon+CC (QC Orig 10%),16M,piqa,3,3428726877040261/6000000000000000
Falcon+CC (QC Orig 10%),16M,socialiqa,3,2375639713408393/6000000000000000
Falcon+CC (QC Orig 10%),16M,winogrande,3,609629044988161/1200000000000000
Falcon+CC (QC Orig 10%),1B,arc_challenge,3,5279863481228669/12000000000000000
Falcon+CC (QC Orig 10%),1B,arc_easy,3,882996632996633/1200000000000000
Falcon+CC (QC Orig 10%),1B,boolq,3,9974006116207951/15000000000000000
Falcon+CC (QC Orig 10%),1B,csqa,3,1006961506961507/1500000000000000
Falcon+CC (QC Orig 10%),1B,hellaswag,3,396729569142933/625000000000000
Falcon+CC (QC Orig 10%),1B,mmlu,3,641020558390413241/1900000000000000000
Falcon+CC (QC Orig 10%),1B,openbookqa,3,251/500
Falcon+CC (QC Orig 10%),1B,piqa,3,759702575262967/1000000000000000
Falcon+CC (QC Orig 10%),1B,socialiqa,3,15895598771750257/30000000000000000
Falcon+CC (QC Orig 10%),1B,winogrande,3,6290449881610103/10000000000000000
Falcon+CC (QC Orig 10%),20M,arc_challenge,3,68259385665529009/300000000000000000
Falcon+CC (QC Orig 10%),20M,arc_easy,3,2791456228956229/7500000000000000
Falcon+CC (QC Orig 10%),20M,boolq,3,153639143730886847/300000000000000000
Falcon+CC (QC Orig 10%),20M,csqa,3,1121007371007371/3750000000000000
Falcon+CC (QC Orig 10%),20M,hellaswag,3,2655181570736241/10000000000000000
Falcon+CC (QC Orig 10%),20M,mmlu,3,1020823693824648943/4275000000000000000
Falcon+CC (QC Orig 10%),20M,openbookqa,3,98/375
Falcon+CC (QC Orig 10%),20M,piqa,3,8569096844396083/15000000000000000
Falcon+CC (QC Orig 10%),20M,socialiqa,3,14956499488229273/37500000000000000
Falcon+CC (QC Orig 10%),20M,winogrande,3,15153906866614049/30000000000000000
Falcon+CC (QC Orig 10%),300M,arc_challenge,3,8823947667804323/25000000000000000
Falcon+CC (QC Orig 10%),300M,arc_easy,3,1909090909090909/3000000000000000
Falcon+CC (QC Orig 10%),300M,boolq,3,1332059123343527/2500000000000000
Falcon+CC (QC Orig 10%),300M,csqa,3,3307125307125307/6000000000000000
Falcon+CC (QC Orig 10%),300M,hellaswag,3,136068512248556063/300000000000000000
Falcon+CC (QC Orig 10%),300M,mmlu,3,4900843713881502409/17100000000000000000
Falcon+CC (QC Orig 10%),300M,openbookqa,3,617/1500
Falcon+CC (QC Orig 10%),300M,piqa,3,20750816104461371/30000000000000000
Falcon+CC (QC Orig 10%),300M,socialiqa,3,34915557830092121/75000000000000000
Falcon+CC (QC Orig 10%),300M,winogrande,3,16108918705603789/30000000000000000
Falcon+CC (QC Orig 10%),4M,arc_challenge,3,72440273037542663/300000000000000000
Falcon+CC (QC Orig 10%),4M,arc_easy,3,1893097643097643/6000000000000000
Falcon+CC (QC Orig 10%),4M,boolq,3,8935779816513761/20000000000000000
Falcon+CC (QC Orig 10%),4M,csqa,3,67403767403767403/300000000000000000
Falcon+CC (QC Orig 10%),4M,hellaswag,3,74208325034853611/300000000000000000
Falcon+CC (QC Orig 10%),4M,mmlu,3,436769763107665317/1900000000000000000
Falcon+CC (QC Orig 10%),4M,openbookqa,3,117/500
Falcon+CC (QC Orig 10%),4M,piqa,3,1063474791439971/2000000000000000
Falcon+CC (QC Orig 10%),4M,socialiqa,3,1918287273967929/5000000000000000
Falcon+CC (QC Orig 10%),4M,winogrande,3,9313338595106551/18750000000000000
Falcon+CC (QC Orig 10%),530M,arc_challenge,3,118430034129692827/300000000000000000
Falcon+CC (QC Orig 10%),530M,arc_easy,3,20509259259259259/30000000000000000
Falcon+CC (QC Orig 10%),530M,boolq,3,5873598369011213/10000000000000000
Falcon+CC (QC Orig 10%),530M,csqa,3,4522932022932023/7500000000000000
Falcon+CC (QC Orig 10%),530M,hellaswag,3,15955984863572993/30000000000000000
Falcon+CC (QC Orig 10%),530M,mmlu,3,276095980809371899/900000000000000000
Falcon+CC (QC Orig 10%),530M,openbookqa,3,111/250
Falcon+CC (QC Orig 10%),530M,piqa,3,21436343852013059/30000000000000000
Falcon+CC (QC Orig 10%),530M,socialiqa,3,73464687819856703/150000000000000000
Falcon+CC (QC Orig 10%),530M,winogrande,3,8547750591949487/15000000000000000
Falcon+CC (QC Orig 10%),60M,arc_challenge,3,79692832764505121/300000000000000000
Falcon+CC (QC Orig 10%),60M,arc_easy,3,45314253647586981/100000000000000000
Falcon+CC (QC Orig 10%),60M,boolq,3,609072375127421/1000000000000000
Falcon+CC (QC Orig 10%),60M,csqa,3,19519519519519519/50000000000000000
Falcon+CC (QC Orig 10%),60M,hellaswag,3,11109589723162717/37500000000000000
Falcon+CC (QC Orig 10%),60M,mmlu,3,89948317976259301/356250000000000000
Falcon+CC (QC Orig 10%),60M,openbookqa,3,161/500
Falcon+CC (QC Orig 10%),60M,piqa,3,6066376496191513/10000000000000000
Falcon+CC (QC Orig 10%),60M,socialiqa,3,8413510747185261/20000000000000000
Falcon+CC (QC Orig 10%),60M,winogrande,3,3845698500394633/7500000000000000
Falcon+CC (QC Orig 10%),6M,arc_challenge,3,22895335608646189/100000000000000000
Falcon+CC (QC Orig 10%),6M,arc_easy,3,100378787878787879/300000000000000000
Falcon+CC (QC Orig 10%),6M,boolq,3,11480122324159021/30000000000000000
Falcon+CC (QC Orig 10%),6M,csqa,3,36527436527436527/150000000000000000
Falcon+CC (QC Orig 10%),6M,hellaswag,3,77255526787492529/300000000000000000
Falcon+CC (QC Orig 10%),6M,mmlu,3,1995446917875437177/8550000000000000000
Falcon+CC (QC Orig 10%),6M,openbookqa,3,337/1500
Falcon+CC (QC Orig 10%),6M,piqa,3,5382662314109539/10000000000000000
Falcon+CC (QC Orig 10%),6M,socialiqa,3,116632548618219037/300000000000000000
Falcon+CC (QC Orig 10%),6M,winogrande,3,1264141015522231/2500000000000000
Falcon+CC (QC Orig 10%),750M,arc_challenge,3,113054607508532423/300000000000000000
Falcon+CC (QC Orig 10%),750M,arc_easy,3,19663299663299663/30000000000000000
Falcon+CC (QC Orig 10%),750M,boolq,3,165902140672782887/300000000000000000
Falcon+CC (QC Orig 10%),750M,csqa,3,2159090909090909/3750000000000000
Falcon+CC (QC Orig 10%),750M,hellaswag,3,149691296554471223/300000000000000000
Falcon+CC (QC Orig 10%),750M,mmlu,3,5017701036022630859/17100000000000000000
Falcon+CC (QC Orig 10%),750M,openbookqa,3,337/750
Falcon+CC (QC Orig 10%),750M,piqa,3,1312227965179543/1875000000000000
Falcon+CC (QC Orig 10%),750M,socialiqa,3,14344933469805527/30000000000000000
Falcon+CC (QC Orig 10%),750M,winogrande,3,5535385424888187/10000000000000000
Falcon+CC (QC Orig 10%),8M,arc_challenge,3,68344709897610923/300000000000000000
Falcon+CC (QC Orig 10%),8M,arc_easy,3,2053030303030303/6000000000000000
Falcon+CC (QC Orig 10%),8M,boolq,3,121345565749235473/300000000000000000
Falcon+CC (QC Orig 10%),8M,csqa,3,5023205023205023/20000000000000000
Falcon+CC (QC Orig 10%),8M,hellaswag,3,25718648343623449/100000000000000000
Falcon+CC (QC Orig 10%),8M,mmlu,3,439705332705761469/1900000000000000000
Falcon+CC (QC Orig 10%),8M,openbookqa,3,167/750
Falcon+CC (QC Orig 10%),8M,piqa,3,16621327529923829/30000000000000000
Falcon+CC (QC Orig 10%),8M,socialiqa,3,38706925963834871/100000000000000000
Falcon+CC (QC Orig 10%),8M,winogrande,3,7600631412786109/15000000000000000
Falcon+CC (QC Orig 10%),90M,arc_challenge,3,5597269624573379/20000000000000000
Falcon+CC (QC Orig 10%),90M,arc_easy,3,252665544332211/500000000000000
Falcon+CC (QC Orig 10%),90M,boolq,3,736493374108053/1250000000000000
Falcon+CC (QC Orig 10%),90M,csqa,3,129975429975429973/300000000000000000
Falcon+CC (QC Orig 10%),90M,hellaswag,3,32443736307508463/100000000000000000
Falcon+CC (QC Orig 10%),90M,mmlu,3,96983924210503391/380000000000000000
Falcon+CC (QC Orig 10%),90M,openbookqa,3,124/375
Falcon+CC (QC Orig 10%),90M,piqa,3,19069640914036997/30000000000000000
Falcon+CC (QC Orig 10%),90M,socialiqa,3,25670419651995907/60000000000000000
Falcon+CC (QC Orig 10%),90M,winogrande,3,6323993685872139/12500000000000000
Falcon+CC (QC Tulu 10%),10M,arc_challenge,3,32636518771331057/150000000000000000
Falcon+CC (QC Tulu 10%),10M,arc_easy,3,10298821548821549/30000000000000000
Falcon+CC (QC Tulu 10%),10M,boolq,3,59954128440366973/150000000000000000
Falcon+CC (QC Tulu 10%),10M,csqa,3,75348075348075349/300000000000000000
Falcon+CC (QC Tulu 10%),10M,hellaswag,3,2620991834295957/10000000000000000
Falcon+CC (QC Tulu 10%),10M,mmlu,3,501366738454915613/2137500000000000000
Falcon+CC (QC Tulu 10%),10M,openbookqa,3,23/100
Falcon+CC (QC Tulu 10%),10M,piqa,3,1659956474428727/3000000000000000
Falcon+CC (QC Tulu 10%),10M,socialiqa,3,29170931422722619/75000000000000000
Falcon+CC (QC Tulu 10%),10M,winogrande,3,7644041041831097/15000000000000000
Falcon+CC (QC Tulu 10%),14M,arc_challenge,3,931740614334471/4000000000000000
Falcon+CC (QC Tulu 10%),14M,arc_easy,3,3633557800224467/10000000000000000
Falcon+CC (QC Tulu 10%),14M,boolq,3,330927624872579/800000000000000
Falcon+CC (QC Tulu 10%),14M,csqa,3,259009009009009/937500000000000
Falcon+CC (QC Tulu 10%),14M,hellaswag,3,26498705437163911/100000000000000000
Falcon+CC (QC Tulu 10%),14M,mmlu,3,2048969113075195327/8550000000000000000
Falcon+CC (QC Tulu 10%),14M,openbookqa,3,121/500
Falcon+CC (QC Tulu 10%),14M,piqa,3,16784548422198041/30000000000000000
Falcon+CC (QC Tulu 10%),14M,socialiqa,3,4983367451381781/12500000000000000
Falcon+CC (QC Tulu 10%),14M,winogrande,3,3037095501183899/6000000000000000
Falcon+CC (QC Tulu 10%),150M,arc_challenge,3,5652730375426621/18750000000000000
Falcon+CC (QC Tulu 10%),150M,arc_easy,3,8023989898989899/15000000000000000
Falcon+CC (QC Tulu 10%),150M,boolq,3,1444954128440367/2500000000000000
Falcon+CC (QC Tulu 10%),150M,csqa,3,10960960960960961/25000000000000000
Falcon+CC (QC Tulu 10%),150M,hellaswag,3,52126070503883687/150000000000000000
Falcon+CC (QC Tulu 10%),150M,mmlu,3,119411631973173061/450000000000000000
Falcon+CC (QC Tulu 10%),150M,openbookqa,3,101/300
Falcon+CC (QC Tulu 10%),150M,piqa,3,3238121146173377/5000000000000000
Falcon+CC (QC Tulu 10%),150M,socialiqa,3,21537018082565677/50000000000000000
Falcon+CC (QC Tulu 10%),150M,winogrande,3,15595895816890291/30000000000000000
Falcon+CC (QC Tulu 10%),16M,arc_challenge,3,70051194539249147/300000000000000000
Falcon+CC (QC Tulu 10%),16M,arc_easy,3,37233445566778899/100000000000000000
Falcon+CC (QC Tulu 10%),16M,boolq,3,115137614678899079/300000000000000000
Falcon+CC (QC Tulu 10%),16M,csqa,3,42465192465192463/150000000000000000
Falcon+CC (QC Tulu 10%),16M,hellaswag,3,15911173073093009/60000000000000000
Falcon+CC (QC Tulu 10%),16M,mmlu,3,274599032911558693/1140000000000000000
Falcon+CC (QC Tulu 10%),16M,openbookqa,3,193/750
Falcon+CC (QC Tulu 10%),16M,piqa,3,1719804134929271/3000000000000000
Falcon+CC (QC Tulu 10%),16M,socialiqa,3,29145342886386899/75000000000000000
Falcon+CC (QC Tulu 10%),16M,winogrande,3,15114443567482241/30000000000000000
Falcon+CC (QC Tulu 10%),1B,arc_challenge,3,62798634812286691/150000000000000000
Falcon+CC (QC Tulu 10%),1B,arc_easy,3,21712962962962963/30000000000000000
Falcon+CC (QC Tulu 10%),1B,boolq,3,9694189602446483/15000000000000000
Falcon+CC (QC Tulu 10%),1B,csqa,3,1622986622986623/2500000000000000
Falcon+CC (QC Tulu 10%),1B,hellaswag,3,4550139414459271/7500000000000000
Falcon+CC (QC Tulu 10%),1B,mmlu,3,1440572215270311473/4275000000000000000
Falcon+CC (QC Tulu 10%),1B,openbookqa,3,709/1500
Falcon+CC (QC Tulu 10%),1B,piqa,3,7439245556764599/10000000000000000
Falcon+CC (QC Tulu 10%),1B,socialiqa,3,7592118730808597/15000000000000000
Falcon+CC (QC Tulu 10%),1B,winogrande,3,18232044198895027/30000000000000000
Falcon+CC (QC Tulu 10%),20M,arc_challenge,3,11589874857792947/50000000000000000
Falcon+CC (QC Tulu 10%),20M,arc_easy,3,3740179573512907/10000000000000000
Falcon+CC (QC Tulu 10%),20M,boolq,3,8236493374108053/20000000000000000
Falcon+CC (QC Tulu 10%),20M,csqa,3,7220857220857221/25000000000000000
Falcon+CC (QC Tulu 10%),20M,hellaswag,3,1593308105954989/6000000000000000
Falcon+CC (QC Tulu 10%),20M,mmlu,3,2063585801834293909/8550000000000000000
Falcon+CC (QC Tulu 10%),20M,openbookqa,3,193/750
Falcon+CC (QC Tulu 10%),20M,piqa,3,17159956474428727/30000000000000000
Falcon+CC (QC Tulu 10%),20M,socialiqa,3,12062436028659161/30000000000000000
Falcon+CC (QC Tulu 10%),20M,winogrande,3,205945803735859/400000000000000
Falcon+CC (QC Tulu 10%),300M,arc_challenge,3,3364618885096701/10000000000000000
Falcon+CC (QC Tulu 10%),300M,arc_easy,3,9263468013468013/15000000000000000
Falcon+CC (QC Tulu 10%),300M,boolq,3,8240061162079511/15000000000000000
Falcon+CC (QC Tulu 10%),300M,csqa,3,3126945126945127/6000000000000000
Falcon+CC (QC Tulu 10%),300M,hellaswag,3,4291641771227511/10000000000000000
Falcon+CC (QC Tulu 10%),300M,mmlu,3,257471907487532759/900000000000000000
Falcon+CC (QC Tulu 10%),300M,openbookqa,3,2/5
Falcon+CC (QC Tulu 10%),300M,piqa,3,5133297062023939/7500000000000000
Falcon+CC (QC Tulu 10%),300M,socialiqa,3,8428224155578301/18750000000000000
Falcon+CC (QC Tulu 10%),300M,winogrande,3,15674822415153907/30000000000000000
Falcon+CC (QC Tulu 10%),4M,arc_challenge,3,24516496018202503/100000000000000000
Falcon+CC (QC Tulu 10%),4M,arc_easy,3,93013468013468017/300000000000000000
Falcon+CC (QC Tulu 10%),4M,boolq,3,137951070336391439/300000000000000000
Falcon+CC (QC Tulu 10%),4M,csqa,3,11111111111111111/50000000000000000
Falcon+CC (QC Tulu 10%),4M,hellaswag,3,7428799044015137/30000000000000000
Falcon+CC (QC Tulu 10%),4M,mmlu,3,789233079926358383/3420000000000000000
Falcon+CC (QC Tulu 10%),4M,openbookqa,3,59/250
Falcon+CC (QC Tulu 10%),4M,piqa,3,2663220892274211/5000000000000000
Falcon+CC (QC Tulu 10%),4M,socialiqa,3,115967246673490277/300000000000000000
Falcon+CC (QC Tulu 10%),4M,winogrande,3,146882399368587203/300000000000000000
Falcon+CC (QC Tulu 10%),530M,arc_challenge,3,114334470989761087/300000000000000000
Falcon+CC (QC Tulu 10%),530M,arc_easy,3,9949494949494949/15000000000000000
Falcon+CC (QC Tulu 10%),530M,boolq,3,4510703363914373/7500000000000000
Falcon+CC (QC Tulu 10%),530M,csqa,3,1138957138957139/2000000000000000
Falcon+CC (QC Tulu 10%),530M,hellaswag,3,29900418243377813/60000000000000000
Falcon+CC (QC Tulu 10%),530M,mmlu,3,5187574707968711377/17100000000000000000
Falcon+CC (QC Tulu 10%),530M,openbookqa,3,172/375
Falcon+CC (QC Tulu 10%),530M,piqa,3,3531918752266957/5000000000000000
Falcon+CC (QC Tulu 10%),530M,socialiqa,3,145394063459570107/300000000000000000
Falcon+CC (QC Tulu 10%),530M,winogrande,3,16637726913970007/30000000000000000
Falcon+CC (QC Tulu 10%),60M,arc_challenge,3,19539249146757679/75000000000000000
Falcon+CC (QC Tulu 10%),60M,arc_easy,3,11426767676767677/25000000000000000
Falcon+CC (QC Tulu 10%),60M,boolq,3,15015290519877677/30000000000000000
Falcon+CC (QC Tulu 10%),60M,csqa,3,110647010647010647/300000000000000000
Falcon+CC (QC Tulu 10%),60M,hellaswag,3,8676558454491137/30000000000000000
Falcon+CC (QC Tulu 10%),60M,mmlu,3,541014299543585087/2137500000000000000
Falcon+CC (QC Tulu 10%),60M,openbookqa,3,449/1500
Falcon+CC (QC Tulu 10%),60M,piqa,3,18122959738846573/30000000000000000
Falcon+CC (QC Tulu 10%),60M,socialiqa,3,206158307744797/500000000000000
Falcon+CC (QC Tulu 10%),60M,winogrande,3,2375197316495659/4687500000000000
Falcon+CC (QC Tulu 10%),6M,arc_challenge,3,69112627986348121/300000000000000000
Falcon+CC (QC Tulu 10%),6M,arc_easy,3,49537037037037037/150000000000000000
Falcon+CC (QC Tulu 10%),6M,boolq,3,3668769113149847/9375000000000000
Falcon+CC (QC Tulu 10%),6M,csqa,3,12727272727272727/60000000000000000
Falcon+CC (QC Tulu 10%),6M,hellaswag,3,19398526190001991/75000000000000000
Falcon+CC (QC Tulu 10%),6M,mmlu,3,3995409440805025373/17100000000000000000
Falcon+CC (QC Tulu 10%),6M,openbookqa,3,83/375
Falcon+CC (QC Tulu 10%),6M,piqa,3,16224156692056583/30000000000000000
Falcon+CC (QC Tulu 10%),6M,socialiqa,3,114841351074718529/300000000000000000
Falcon+CC (QC Tulu 10%),6M,winogrande,3,74191002367797953/150000000000000000
Falcon+CC (QC Tulu 10%),750M,arc_challenge,3,13193259385665529/37500000000000000
Falcon+CC (QC Tulu 10%),750M,arc_easy,3,19170875420875421/30000000000000000
Falcon+CC (QC Tulu 10%),750M,boolq,3,1435270132517839/2500000000000000
Falcon+CC (QC Tulu 10%),750M,csqa,3,8161343161343161/15000000000000000
Falcon+CC (QC Tulu 10%),750M,hellaswag,3,14052977494523003/30000000000000000
Falcon+CC (QC Tulu 10%),750M,mmlu,3,2522786963063699377/8550000000000000000
Falcon+CC (QC Tulu 10%),750M,openbookqa,3,209/500
Falcon+CC (QC Tulu 10%),750M,piqa,3,1044613710554951/1500000000000000
Falcon+CC (QC Tulu 10%),750M,socialiqa,3,6965199590583419/15000000000000000
Falcon+CC (QC Tulu 10%),750M,winogrande,3,16179952644041041/30000000000000000
Falcon+CC (QC Tulu 10%),8M,arc_challenge,3,17982081911262799/75000000000000000
Falcon+CC (QC Tulu 10%),8M,arc_easy,3,9957912457912457/30000000000000000
Falcon+CC (QC Tulu 10%),8M,boolq,3,7532492354740061/18750000000000000
Falcon+CC (QC Tulu 10%),8M,csqa,3,74037674037674039/300000000000000000
Falcon+CC (QC Tulu 10%),8M,hellaswag,3,78550089623580953/300000000000000000
Falcon+CC (QC Tulu 10%),8M,mmlu,3,3996702178582747163/17100000000000000000
Falcon+CC (QC Tulu 10%),8M,openbookqa,3,359/1500
Falcon+CC (QC Tulu 10%),8M,piqa,3,16599564744287269/30000000000000000
Falcon+CC (QC Tulu 10%),8M,socialiqa,3,117195496417604911/300000000000000000
Falcon+CC (QC Tulu 10%),8M,winogrande,3,1898184688239937/3750000000000000
Falcon+CC (QC Tulu 10%),90M,arc_challenge,3,2041382252559727/7500000000000000
Falcon+CC (QC Tulu 10%),90M,arc_easy,3,5012626262626263/10000000000000000
Falcon+CC (QC Tulu 10%),90M,boolq,3,8989296636085627/15000000000000000
Falcon+CC (QC Tulu 10%),90M,csqa,3,60319410319410319/150000000000000000
Falcon+CC (QC Tulu 10%),90M,hellaswag,3,93517227643895641/300000000000000000
Falcon+CC (QC Tulu 10%),90M,mmlu,3,881713956892208717/3420000000000000000
Falcon+CC (QC Tulu 10%),90M,openbookqa,3,41/125
Falcon+CC (QC Tulu 10%),90M,piqa,3,9390642002176279/15000000000000000
Falcon+CC (QC Tulu 10%),90M,socialiqa,3,64073694984646879/150000000000000000
Falcon+CC (QC Tulu 10%),90M,winogrande,3,24940805051302289/50000000000000000
FineWeb-Edu,10M,arc_challenge,3,2229806598407281/10000000000000000
FineWeb-Edu,10M,arc_easy,3,107659932659932663/300000000000000000
FineWeb-Edu,10M,boolq,3,58287461773700303/150000000000000000
FineWeb-Edu,10M,csqa,3,74365274365274363/300000000000000000
FineWeb-Edu,10M,hellaswag,3,3942939653455487/15000000000000000
FineWeb-Edu,10M,mmlu,3,1352145731512294423/5700000000000000000
FineWeb-Edu,10M,openbookqa,3,397/1500
FineWeb-Edu,10M,piqa,3,139689880304679/250000000000000
FineWeb-Edu,10M,socialiqa,3,38331627430910953/100000000000000000
FineWeb-Edu,10M,winogrande,3,37647987371744279/75000000000000000
FineWeb-Edu,14M,arc_challenge,3,22497155858930603/100000000000000000
FineWeb-Edu,14M,arc_easy,3,37289562289562291/100000000000000000
FineWeb-Edu,14M,boolq,3,27308868501529051/60000000000000000
FineWeb-Edu,14M,csqa,3,13226863226863227/50000000000000000
FineWeb-Edu,14M,hellaswag,3,80332603067118101/300000000000000000
FineWeb-Edu,14M,mmlu,3,2058110019838544567/8550000000000000000
FineWeb-Edu,14M,openbookqa,3,67/250
FineWeb-Edu,14M,piqa,3,703436706565107/1250000000000000
FineWeb-Edu,14M,socialiqa,3,116990788126919137/300000000000000000
FineWeb-Edu,14M,winogrande,3,15374901341752169/30000000000000000
FineWeb-Edu,150M,arc_challenge,3,33646188850967009/100000000000000000
FineWeb-Edu,150M,arc_easy,3,8747895622895623/15000000000000000
FineWeb-Edu,150M,boolq,3,73226299694189603/150000000000000000
FineWeb-Edu,150M,csqa,3,67321867321867321/150000000000000000
FineWeb-Edu,150M,hellaswag,3,11018721370244971/30000000000000000
FineWeb-Edu,150M,mmlu,3,189431487139716611/684000000000000000
FineWeb-Edu,150M,openbookqa,3,187/500
FineWeb-Edu,150M,piqa,3,3837867247007617/6000000000000000
FineWeb-Edu,150M,socialiqa,3,25578300921187309/60000000000000000
FineWeb-Edu,150M,winogrande,3,5040778742436201/10000000000000000
FineWeb-Edu,16M,arc_challenge,3,11760523321956769/50000000000000000
FineWeb-Edu,16M,arc_easy,3,2376192480359147/6250000000000000
FineWeb-Edu,16M,boolq,3,57859327217125381/150000000000000000
FineWeb-Edu,16M,csqa,3,42547092547092547/150000000000000000
FineWeb-Edu,16M,hellaswag,3,80920135431189007/300000000000000000
FineWeb-Edu,16M,mmlu,3,4156132080951693757/17100000000000000000
FineWeb-Edu,16M,openbookqa,3,403/1500
FineWeb-Edu,16M,piqa,3,8424918389553863/15000000000000000
FineWeb-Edu,16M,socialiqa,3,491086659843057/1250000000000000
FineWeb-Edu,16M,winogrande,3,3026045777426993/6000000000000000
FineWeb-Edu,1B,arc_challenge,3,6979522184300341/15000000000000000
FineWeb-Edu,1B,arc_easy,3,57881330667789/78125000000000
FineWeb-Edu,1B,boolq,3,3670336391437309/6000000000000000
FineWeb-Edu,1B,csqa,3,3063063063063063/5000000000000000
FineWeb-Edu,1B,hellaswag,3,17831109340768771/30000000000000000
FineWeb-Edu,1B,mmlu,3,604376733927144979/1710000000000000000
FineWeb-Edu,1B,openbookqa,3,187/375
FineWeb-Edu,1B,piqa,3,7388465723612623/10000000000000000
FineWeb-Edu,1B,socialiqa,3,15445240532241557/30000000000000000
FineWeb-Edu,1B,winogrande,3,1750591949486977/3000000000000000
FineWeb-Edu,20M,arc_challenge,3,73378839590443687/300000000000000000
FineWeb-Edu,20M,arc_easy,3,12201178451178451/30000000000000000
FineWeb-Edu,20M,boolq,3,2145769622833843/5000000000000000
FineWeb-Edu,20M,csqa,3,55999180999181/187500000000000
FineWeb-Edu,20M,hellaswag,3,81358295160326627/300000000000000000
FineWeb-Edu,20M,mmlu,3,4193774896640909369/17100000000000000000
FineWeb-Edu,20M,openbookqa,3,98/375
FineWeb-Edu,20M,piqa,3,228436706565107/400000000000000
FineWeb-Edu,20M,socialiqa,3,19549641760491301/50000000000000000
FineWeb-Edu,20M,winogrande,3,7750591949486977/15000000000000000
FineWeb-Edu,300M,arc_challenge,3,2295221843003413/6000000000000000
FineWeb-Edu,300M,arc_easy,3,1324354657687991/2000000000000000
FineWeb-Edu,300M,boolq,3,236493374108053/500000000000000
FineWeb-Edu,300M,csqa,3,6360906360906361/12500000000000000
FineWeb-Edu,300M,hellaswag,3,4444997676425679/10000000000000000
FineWeb-Edu,300M,mmlu,3,1279596205619351153/4275000000000000000
FineWeb-Edu,300M,openbookqa,3,637/1500
FineWeb-Edu,300M,piqa,3,4130576713819369/6000000000000000
FineWeb-Edu,300M,socialiqa,3,44762879563288981/100000000000000000
FineWeb-Edu,300M,winogrande,3,2612470402525651/5000000000000000
FineWeb-Edu,4M,arc_challenge,3,6808873720136519/30000000000000000
FineWeb-Edu,4M,arc_easy,3,97432659932659933/300000000000000000
FineWeb-Edu,4M,boolq,3,77094801223241587/150000000000000000
FineWeb-Edu,4M,csqa,3,11411411411411411/50000000000000000
FineWeb-Edu,4M,hellaswag,3,9427902808205537/37500000000000000
FineWeb-Edu,4M,mmlu,3,13875853697257267/60000000000000000
FineWeb-Edu,4M,openbookqa,3,129/500
FineWeb-Edu,4M,piqa,3,15919477693144723/30000000000000000
FineWeb-Edu,4M,socialiqa,3,22528147389969293/60000000000000000
FineWeb-Edu,4M,winogrande,3,739147592738753/1500000000000000
FineWeb-Edu,530M,arc_challenge,3,4047212741751991/10000000000000000
FineWeb-Edu,530M,arc_easy,3,2642571548821549/3750000000000000
FineWeb-Edu,530M,boolq,3,17969418960244649/30000000000000000
FineWeb-Edu,530M,csqa,3,264255733005733/468750000000000
FineWeb-Edu,530M,hellaswag,3,5059085175595831/10000000000000000
FineWeb-Edu,530M,mmlu,3,1824449687703067811/5700000000000000000
FineWeb-Edu,530M,openbookqa,3,137/300
FineWeb-Edu,530M,piqa,3,4250272034820457/6000000000000000
FineWeb-Edu,530M,socialiqa,3,35094677584442171/75000000000000000
FineWeb-Edu,530M,winogrande,3,217416469350171/400000000000000
FineWeb-Edu,60M,arc_challenge,3,10153583617747441/37500000000000000
FineWeb-Edu,60M,arc_easy,3,2502104377104377/5000000000000000
FineWeb-Edu,60M,boolq,3,3768348623853211/7500000000000000
FineWeb-Edu,60M,csqa,3,116134316134316137/300000000000000000
FineWeb-Edu,60M,hellaswag,3,22634933280223061/75000000000000000
FineWeb-Edu,60M,mmlu,3,232796639855719169/900000000000000000
FineWeb-Edu,60M,openbookqa,3,31/100
FineWeb-Edu,60M,piqa,3,1525208560029017/2500000000000000
FineWeb-Edu,60M,socialiqa,3,12318321392016377/30000000000000000
FineWeb-Edu,60M,winogrande,3,5253880557747961/10000000000000000
FineWeb-Edu,6M,arc_challenge,3,23151308304891923/100000000000000000
FineWeb-Edu,6M,arc_easy,3,102861952861952857/300000000000000000
FineWeb-Edu,6M,boolq,3,114434250764525993/300000000000000000
FineWeb-Edu,6M,csqa,3,22031122031122031/100000000000000000
FineWeb-Edu,6M,hellaswag,3,76090420235012947/300000000000000000
FineWeb-Edu,6M,mmlu,3,1003661826331404131/4275000000000000000
FineWeb-Edu,6M,openbookqa,3,92/375
FineWeb-Edu,6M,piqa,3,650272034820457/1200000000000000
FineWeb-Edu,6M,socialiqa,3,38331627430910951/100000000000000000
FineWeb-Edu,6M,winogrande,3,24651407524335701/50000000000000000
FineWeb-Edu,750M,arc_challenge,3,120477815699658707/300000000000000000
FineWeb-Edu,750M,arc_easy,3,20361952861952861/30000000000000000
FineWeb-Edu,750M,boolq,3,9120795107033639/15000000000000000
FineWeb-Edu,750M,csqa,3,3199017199017199/6000000000000000
FineWeb-Edu,750M,hellaswag,3,4447881398127863/9375000000000000
FineWeb-Edu,750M,mmlu,3,5274480709646057093/17100000000000000000
FineWeb-Edu,750M,openbookqa,3,647/1500
FineWeb-Edu,750M,piqa,3,6873413130214001/10000000000000000
FineWeb-Edu,750M,socialiqa,3,69472876151484137/150000000000000000
FineWeb-Edu,750M,winogrande,3,5367008681925809/10000000000000000
FineWeb-Edu,8M,arc_challenge,3,35665529010238907/150000000000000000
FineWeb-Edu,8M,arc_easy,3,8740179573512907/25000000000000000
FineWeb-Edu,8M,boolq,3,31284403669724771/75000000000000000
FineWeb-Edu,8M,csqa,3,5733005733005733/25000000000000000
FineWeb-Edu,8M,hellaswag,3,1566620195180243/6000000000000000
FineWeb-Edu,8M,mmlu,3,22540598593145041/95000000000000000
FineWeb-Edu,8M,openbookqa,3,361/1500
FineWeb-Edu,8M,piqa,3,16468988030467901/30000000000000000
FineWeb-Edu,8M,socialiqa,3,115762538382804509/300000000000000000
FineWeb-Edu,8M,winogrande,3,15319652722967639/30000000000000000
FineWeb-Edu,90M,arc_challenge,3,1878910693970421/6250000000000000
FineWeb-Edu,90M,arc_easy,3,8093434343434343/15000000000000000
FineWeb-Edu,90M,boolq,3,2098623853211009/3750000000000000
FineWeb-Edu,90M,csqa,3,124815724815724813/300000000000000000
FineWeb-Edu,90M,hellaswag,3,24753535152360089/75000000000000000
FineWeb-Edu,90M,mmlu,3,4533741412083963301/17100000000000000000
FineWeb-Edu,90M,openbookqa,3,103/300
FineWeb-Edu,90M,piqa,3,3141095393543707/5000000000000000
FineWeb-Edu,90M,socialiqa,3,4998976458546571/12000000000000000
FineWeb-Edu,90M,winogrande,3,253485924756643/500000000000000
FineWeb-Pro,10M,arc_challenge,3,68686006825938569/300000000000000000
FineWeb-Pro,10M,arc_easy,3,2053030303030303/6000000000000000
FineWeb-Pro,10M,boolq,3,22905198776758409/60000000000000000
FineWeb-Pro,10M,csqa,3,12448812448812449/50000000000000000
FineWeb-Pro,10M,hellaswag,3,39399522007568213/150000000000000000
FineWeb-Pro,10M,mmlu,3,3981360336235982741/17100000000000000000
FineWeb-Pro,10M,openbookqa,3,173/750
FineWeb-Pro,10M,piqa,3,4159412404787813/7500000000000000
FineWeb-Pro,10M,socialiqa,3,19268167860798363/50000000000000000
FineWeb-Pro,10M,winogrande,3,1936661404893449/3750000000000000
FineWeb-Pro,14M,arc_challenge,3,24203640500568829/100000000000000000
FineWeb-Pro,14M,arc_easy,3,21380471380471379/60000000000000000
FineWeb-Pro,14M,boolq,3,30122324159021407/75000000000000000
FineWeb-Pro,14M,csqa,3,26972426972426973/100000000000000000
FineWeb-Pro,14M,hellaswag,3,1336387173869747/5000000000000000
FineWeb-Pro,14M,mmlu,3,226820967982561063/950000000000000000
FineWeb-Pro,14M,openbookqa,3,6/25
FineWeb-Pro,14M,piqa,3,2857272397533551/5000000000000000
FineWeb-Pro,14M,socialiqa,3,1991641078130331/5000000000000000
FineWeb-Pro,14M,winogrande,3,15335438042620363/30000000000000000
FineWeb-Pro,150M,arc_challenge,3,88822525597269631/300000000000000000
FineWeb-Pro,150M,arc_easy,3,16026936026936027/30000000000000000
FineWeb-Pro,150M,boolq,3,2788481141692151/5000000000000000
FineWeb-Pro,150M,csqa,3,33149058149058149/75000000000000000
FineWeb-Pro,150M,hellaswag,3,56811392152957579/150000000000000000
FineWeb-Pro,150M,mmlu,3,153374418789576467/570000000000000000
FineWeb-Pro,150M,openbookqa,3,53/150
FineWeb-Pro,150M,piqa,3,3270765324628219/5000000000000000
FineWeb-Pro,150M,socialiqa,3,43500511770726713/100000000000000000
FineWeb-Pro,150M,winogrande,3,15382794001578533/30000000000000000
FineWeb-Pro,16M,arc_challenge,3,9012372013651877/37500000000000000
FineWeb-Pro,16M,arc_easy,3,4471801346801347/12500000000000000
FineWeb-Pro,16M,boolq,3,124831804281345563/300000000000000000
FineWeb-Pro,16M,csqa,3,27709527709527709/100000000000000000
FineWeb-Pro,16M,hellaswag,3,50307458673571/187500000000000
FineWeb-Pro,16M,mmlu,3,256233343799940047/1068750000000000000
FineWeb-Pro,16M,openbookqa,3,199/750
FineWeb-Pro,16M,piqa,3,17100108813928183/30000000000000000
FineWeb-Pro,16M,socialiqa,3,3991811668372569/10000000000000000
FineWeb-Pro,16M,winogrande,3,5040778742436201/10000000000000000
FineWeb-Pro,1B,arc_challenge,3,21942548350398179/50000000000000000
FineWeb-Pro,1B,arc_easy,3,21721380471380471/30000000000000000
FineWeb-Pro,1B,boolq,3,1901834862385321/3000000000000000
FineWeb-Pro,1B,csqa,3,9377559377559377/15000000000000000
FineWeb-Pro,1B,hellaswag,3,9495120493925513/15000000000000000
FineWeb-Pro,1B,mmlu,3,5772698885704052723/17100000000000000000
FineWeb-Pro,1B,openbookqa,3,247/500
FineWeb-Pro,1B,piqa,3,4514689880304679/6000000000000000
FineWeb-Pro,1B,socialiqa,3,7712384851586489/15000000000000000
FineWeb-Pro,1B,winogrande,3,3580110497237569/6000000000000000
FineWeb-Pro,20M,arc_challenge,3,23577929465301479/100000000000000000
FineWeb-Pro,20M,arc_easy,3,4594556677890011/12500000000000000
FineWeb-Pro,20M,boolq,3,9757900101936799/25000000000000000
FineWeb-Pro,20M,csqa,3,2770952770952771/10000000000000000
FineWeb-Pro,20M,hellaswag,3,40196176060545707/150000000000000000
FineWeb-Pro,20M,mmlu,3,1042627386424315787/4275000000000000000
FineWeb-Pro,20M,openbookqa,3,373/1500
FineWeb-Pro,20M,piqa,3,8626224156692057/15000000000000000
FineWeb-Pro,20M,socialiqa,3,2965711361310133/7500000000000000
FineWeb-Pro,20M,winogrande,3,1931728492501973/3750000000000000
FineWeb-Pro,300M,arc_challenge,3,165982295221843/468750000000000
FineWeb-Pro,300M,arc_easy,3,18670033670033671/30000000000000000
FineWeb-Pro,300M,boolq,3,312782874617737/600000000000000
FineWeb-Pro,300M,csqa,3,15323505323505323/30000000000000000
FineWeb-Pro,300M,hellaswag,3,3534654451304521/7500000000000000
FineWeb-Pro,300M,mmlu,3,1657800320139205331/5700000000000000000
FineWeb-Pro,300M,openbookqa,3,299/750
FineWeb-Pro,300M,piqa,3,324656556039173/468750000000000
FineWeb-Pro,300M,socialiqa,3,142169907881269189/300000000000000000
FineWeb-Pro,300M,winogrande,3,5348592475664299/10000000000000000
FineWeb-Pro,4M,arc_challenge,3,33831058020477817/150000000000000000
FineWeb-Pro,4M,arc_easy,3,15404040404040403/50000000000000000
FineWeb-Pro,4M,boolq,3,14519877675840979/30000000000000000
FineWeb-Pro,4M,csqa,3,7800982800982801/37500000000000000
FineWeb-Pro,4M,hellaswag,3,37542322246564429/150000000000000000
FineWeb-Pro,4M,mmlu,3,975545452781018473/4275000000000000000
FineWeb-Pro,4M,openbookqa,3,28/125
FineWeb-Pro,4M,piqa,3,1333424011606819/2500000000000000
FineWeb-Pro,4M,socialiqa,3,57523029682702151/150000000000000000
FineWeb-Pro,4M,winogrande,3,201841620626151/400000000000000
FineWeb-Pro,530M,arc_challenge,3,3785551763367463/10000000000000000
FineWeb-Pro,530M,arc_easy,3,3329124579124579/5000000000000000
FineWeb-Pro,530M,boolq,3,16981651376146789/30000000000000000
FineWeb-Pro,530M,csqa,3,8308763308763309/15000000000000000
FineWeb-Pro,530M,hellaswag,3,202163413662617/375000000000000
FineWeb-Pro,530M,mmlu,3,2614511885363295433/8550000000000000000
FineWeb-Pro,530M,openbookqa,3,671/1500
FineWeb-Pro,530M,piqa,3,10756256800870511/15000000000000000
FineWeb-Pro,530M,socialiqa,3,145035823950870007/300000000000000000
FineWeb-Pro,530M,winogrande,3,2725598526703499/5000000000000000
FineWeb-Pro,60M,arc_challenge,3,39718430034129697/150000000000000000
FineWeb-Pro,60M,arc_easy,3,134048821548821551/300000000000000000
FineWeb-Pro,60M,boolq,3,9306192660550459/18750000000000000
FineWeb-Pro,60M,csqa,3,35681135681135679/100000000000000000
FineWeb-Pro,60M,hellaswag,3,11370991834295957/37500000000000000
FineWeb-Pro,60M,mmlu,3,2166482161930010617/8550000000000000000
FineWeb-Pro,60M,openbookqa,3,139/500
FineWeb-Pro,60M,piqa,3,18340587595212187/30000000000000000
FineWeb-Pro,60M,socialiqa,3,122824974411463669/300000000000000000
FineWeb-Pro,60M,winogrande,3,3101815311760063/6000000000000000
FineWeb-Pro,6M,arc_challenge,3,67406143344709897/300000000000000000
FineWeb-Pro,6M,arc_easy,3,1614057239057239/5000000000000000
FineWeb-Pro,6M,boolq,3,115443425076452597/300000000000000000
FineWeb-Pro,6M,csqa,3,516994266994267/2343750000000000
FineWeb-Pro,6M,hellaswag,3,75871340370444133/300000000000000000
FineWeb-Pro,6M,mmlu,3,219298470260216611/950000000000000000
FineWeb-Pro,6M,openbookqa,3,163/750
FineWeb-Pro,6M,piqa,3,5404425099746101/10000000000000000
FineWeb-Pro,6M,socialiqa,3,5880245649948823/15000000000000000
FineWeb-Pro,6M,winogrande,3,15146014206787687/30000000000000000
FineWeb-Pro,750M,arc_challenge,3,18614903299203641/50000000000000000
FineWeb-Pro,750M,arc_easy,3,4861111111111111/7500000000000000
FineWeb-Pro,750M,boolq,3,16755351681957187/30000000000000000
FineWeb-Pro,750M,csqa,3,5487305487305487/10000000000000000
FineWeb-Pro,750M,hellaswag,3,7602071300537741/15000000000000000
FineWeb-Pro,750M,mmlu,3,44645546677445773/150000000000000000
FineWeb-Pro,750M,openbookqa,3,217/500
FineWeb-Pro,750M,piqa,3,5280195865070729/7500000000000000
FineWeb-Pro,750M,socialiqa,3,4747526441487547/10000000000000000
FineWeb-Pro,750M,winogrande,3,5440673506971849/10000000000000000
FineWeb-Pro,8M,arc_challenge,3,65699658703071673/300000000000000000
FineWeb-Pro,8M,arc_easy,3,101346801346801343/300000000000000000
FineWeb-Pro,8M,boolq,3,150555874108053/390625000000000
FineWeb-Pro,8M,csqa,3,303606162981163/1171875000000000
FineWeb-Pro,8M,hellaswag,3,78799044015136429/300000000000000000
FineWeb-Pro,8M,mmlu,3,499561237001122633/2137500000000000000
FineWeb-Pro,8M,openbookqa,3,27/125
FineWeb-Pro,8M,piqa,3,16637649619151251/30000000000000000
FineWeb-Pro,8M,socialiqa,3,115762538382804503/300000000000000000
FineWeb-Pro,8M,winogrande,3,7644041041831097/15000000000000000
FineWeb-Pro,90M,arc_challenge,3,83788395904436863/300000000000000000
FineWeb-Pro,90M,arc_easy,3,149705387205387197/300000000000000000
FineWeb-Pro,90M,boolq,3,16749235474006117/30000000000000000
FineWeb-Pro,90M,csqa,3,24193284193284193/60000000000000000
FineWeb-Pro,90M,hellaswag,3,101663015335590521/300000000000000000
FineWeb-Pro,90M,mmlu,3,891967782829844753/3420000000000000000
FineWeb-Pro,90M,openbookqa,3,121/375
FineWeb-Pro,90M,piqa,3,18857453754080521/30000000000000000
FineWeb-Pro,90M,socialiqa,3,83179802115319/200000000000000
FineWeb-Pro,90M,winogrande,3,3889108129439621/7500000000000000


==> anc/code/data/design.json <==
{
 "binomial_check": {
  "rates": 96,
  "trials": 1199,
  "worst": 0.007550365195777345
 },
 "budgets": [
  {
   "B": 0.0,
   "new_policy": {
    "allocation": [
     21,
     3356,
     1
    ],
    "budget": 70476
   },
   "new_tasks": {
    "allocation": [
     3,
     2952,
     1
    ],
    "budget": 8856
   },
   "published": {
    "allocation": [
     3,
     1476,
     1
    ],
    "budget": 4428
   },
   "tolerance": 0.05
  },
  {
   "B": 0.025,
   "new_policy": {
    "allocation": [
     21,
     13423,
     1
    ],
    "budget": 281883
   },
   "new_tasks": {
    "allocation": [
     3,
     11805,
     1
    ],
    "budget": 35415
   },
   "published": {
    "allocation": [
     3,
     5903,
     1
    ],
    "budget": 17709
   },
   "tolerance": 0.05
  },
  {
   "B": 0.0,
   "new_policy": {
    "allocation": [
     21,
     839,
     1
    ],
    "budget": 17619
   },
   "new_tasks": {
    "allocation": [
     3,
     738,
     1
    ],
    "budget": 2214
   },
   "published": {
    "allocation": [
     3,
     369,
     1
    ],
    "budget": 1107
   },
   "tolerance": 0.1
  },
  {
   "B": 0.048875,
   "new_policy": {
    "allocation": [
     21,
     3210,
     1
    ],
    "budget": 67410
   },
   "new_tasks": {
    "allocation": [
     3,
     2823,
     1
    ],
    "budget": 8469
   },
   "published": {
    "allocation": [
     3,
     1412,
     1
    ],
    "budget": 4236
   },
   "tolerance": 0.1
  }
 ],
 "budgets_90": {
  "new_policy": 27600,
  "new_tasks": 7191,
  "published": 3597
 },
 "confidence": 0.95,
 "confidence_90": 0.9,
 "delta": 0.05,
 "designs": {
  "AutoEval": {
   "K": 6,
   "T": 5,
   "effective": 250.0,
   "five_points_budget": 11058,
   "new_task_slack": 1.3572280848830225,
   "published_slack": 0.13572280848830223,
   "trials": 1500
  },
  "SIMPLER_Google": {
   "K": 6,
   "T": 4,
   "effective": 187.01298701298703,
   "five_points_budget": 11058,
   "new_task_slack": 1.5174271293851465,
   "published_slack": 0.1569231288103534,
   "trials": 1296
  },
  "SIMPLER_WidowX": {
   "K": 3,
   "T": 4,
   "effective": 96.0,
   "five_points_budget": 4428,
   "new_task_slack": 1.3581015157406195,
   "published_slack": 0.19602506892492136,
   "trials": 288
  },
  "WorldGym": {
   "K": 3,
   "T": 17,
   "effective": 170.0,
   "five_points_budget": 4428,
   "new_task_slack": 0.6587759999658847,
   "published_slack": 0.14730679178691172,
   "trials": 510
  }
 },
 "five_points_at_median": {
  "new_policy": 139201230,
  "new_tasks": 17488023,
  "published": 8744013
 },
 "grid": {
  "agrees": true,
  "budgets": [
   100.0,
   125.89254117941675,
   158.48931924611142,
   199.52623149688787,
   251.18864315095797,
   316.2277660168379,
   398.1071705534973,
   501.18723362727246,
   630.957344480193,
   794.3282347242813,
   1000.0,
   1258.9254117941675,
   1584.893192461114,
   1995.2623149688789,
   2511.886431509582,
   3162.2776601683795,
   3981.0717055349733,
   5011.872336272725,
   6309.57344480193,
   7943.282347242822,
   10000.0,
   12589.254117941662,
   15848.93192461114,
   19952.62314968883,
   25118.86431509582,
   31622.776601683792,
   39810.71705534969,
   50118.72336272725,
   63095.73444801943,
   79432.82347242821,
   100000.0,
   125892.54117941661,
   158489.3192461114,
   199526.2314968883,
   251188.6431509582,
   316227.7660168379,
   398107.1705534969,
   501187.2336272725,
   630957.3444801943,
   794328.2347242822,
   1000000.0
  ],
  "tolerance": {
   "new_policy": [
    1.3404994360643239,
    1.223702965758974,
    1.0741865120398555,
    0.9473434575191158,
    0.8569043989606082,
    0.7478573758815402,
    0.6698729829244767,
    0.5994895725679923,
    0.5288150218462139,
    0.4736717287595579,
    0.4224890737579092,
    0.3764361188213828,
    0.33445198598914716,
    0.2971683878474565,
    0.265516142665601,
    0.23649326727423414,
    0.21068494771879576,
    0.18774826499334124,
    0.16722599299457358,
    0.1489767552258937,
    0.1327580713328005,
    0.11834529584338231,
    0.1054820928389749,
    0.09397289541982641,
    0.08375270084950844,
    0.0746614054363551,
    0.06653647726877675,
    0.05929651795032889,
    0.0528462830650406,
    0.047098128318903844,
    0.04197737916126936,
    0.03741157926249535,
    0.03334089362148696,
    0.029715274864065423,
    0.0264838223274514,
    0.023603736863835767,
    0.02103679649992573,
    0.018748848194915395,
    0.016710071442061925,
    0.01489275148493294,
    0.013273158342864962
   ],
   "new_tasks": [
    0.4728302568200146,
    0.424199645479661,
    0.37666958863755134,
    0.3343414809476091,
    0.29814201573229177,
    0.2650742736565568,
    0.2364151284100073,
    0.2101861010039834,
    0.18743581642064994,
    0.16717074047380456,
    0.14884700923041905,
    0.13269520144834687,
    0.11820756420500365,
    0.10532983574508709,
    0.09388571122421298,
    0.08366463566034485,
    0.07456358285813494,
    0.06646668116827914,
    0.05923011737049185,
    0.05279408398152566,
    0.047048369019245494,
    0.04193189501897947,
    0.037373436322673266,
    0.03330821865258937,
    0.029685722251905553,
    0.026457080829483528,
    0.0235790752334394,
    0.021014835319302847,
    0.018729762391713714,
    0.016692748180979267,
    0.014877331097903351,
    0.013259397499978324,
    0.011817511526657835,
    0.010532350068744775,
    0.009386945089970997,
    0.008366106386953787,
    0.00745630209686095,
    0.006645434647623854,
    0.005922744191642583,
    0.005278650656071476,
    0.004704604006500704
   ],
   "published": [
    0.3343414809476091,
    0.29995444589559767,
    0.26634562039235987,
    0.2364151284100073,
    0.21081824108092986,
    0.18743581642064994,
    0.16717074047380456,
    0.14862401733107727,
    0.1325371368282784,
    0.11820756420500365,
    0.10525072958616595,
    0.09382967677504106,
    0.08358537023690228,
    0.0744794411166163,
    0.06638722306316296,
    0.059159831220931686,
    0.05272441506855222,
    0.046999040977054374,
    0.04188201764314991,
    0.037331054789868874,
    0.033268220777275564,
    0.029650327315922795,
    0.026427010260005893,
    0.023552467278490193,
    0.020990975508742803,
    0.018707981264928408,
    0.016672923991672778,
    0.01485973255979761,
    0.013243941997193535,
    0.011803555435409846,
    0.010519861705284964,
    0.009375809886682629,
    0.008356242537249946,
    0.007447496155440031,
    0.0066375725277442585,
    0.00591573055834311,
    0.005272401775265851,
    0.0046990319032668626,
    0.004188012581143707,
    0.0037325696744229587,
    0.003326657395794048
   ]
  }
 },
 "hardware": {
  "2": {
   "halves": 3506,
   "pairwise": {
    "0.05": 1199,
    "0.10": 300,
    "0.15": 134
   }
  },
  "3": {
   "halves": 3830,
   "pairwise": {
    "0.05": 1476,
    "0.10": 369,
    "0.15": 164
   }
  },
  "4": {
   "halves": 4061,
   "pairwise": {
    "0.05": 1638,
    "0.10": 410,
    "0.15": 182
   }
  },
  "5": {
   "halves": 4239,
   "pairwise": {
    "0.05": 1753,
    "0.10": 439,
    "0.15": 195
   }
  }
 },
 "k_max": 200,
 "median_shortlist_two": 0.048875,
 "median_shortlist_two_exact": "391/8000",
 "seed": 20271109,
 "simulations": 20000,
 "slot_fewest_policies": 20,
 "slot_simulation": {
  "K": 4,
  "bound": 0.22000000000000003,
  "fails": {
   "mirror": 0.19615,
   "uniform": 0.00015
  },
  "inclusion_held": 20000,
  "inclusion_tables": 20000,
  "slack": 0.15828195244714818,
  "trials": 200
 },
 "summary": {
  "design_new_task_slack_min": 0.6587759999658847,
  "design_slack_max": 0.19602506892492136,
  "design_slack_min": 0.13572280848830223,
  "design_trials_max": 1500,
  "design_trials_min": 288,
  "grid_max": 1000000.0,
  "grid_min": 100.0,
  "grid_points": 41,
  "halves_three": 3830,
  "halves_two": 3506,
  "hardware_five_five": 1753,
  "hardware_two_fifteen": 134,
  "hardware_two_five": 1199,
  "hardware_two_ten": 300,
  "new_policy_K": 21,
  "new_policy_five": 70476,
  "new_policy_trials": 3356,
  "new_tasks_count": 2952,
  "new_tasks_five": 8856,
  "published_five": 4428,
  "resolve_three_five": 1476
 },
 "tasks_simulation": {
  "K": 3,
  "exceed": {
   "one_succeeds": 0.00085,
   "trade": 0.00245
  },
  "slack": 0.3,
  "tasks": 82
 },
 "theorem6": {
  "at_median": 327,
  "median_guarantee": 0.05714285714285714,
  "zero": 120
 }
}


==> anc/code/data/extensions.json <==
{
 "boardfree_bar": {
  "corpus_bar_max": 0.9978970290297439,
  "corpus_bar_min": 0.9789389435830858,
  "corpus_r_max": 0.9924038611280498,
  "rows": [
   {
    "mmrv_any": 0.025,
    "mmrv_unique": 0.05,
    "necessary_r": 0.9986178293325096,
    "policies": 2,
    "sufficient_r": 0.9986178293325096
   },
   {
    "mmrv_any": 0.016666666666666666,
    "mmrv_unique": 0.03333333333333333,
    "necessary_r": 0.9991099241672035,
    "policies": 3,
    "sufficient_r": 0.9991099241672035
   },
   {
    "mmrv_any": 0.0125,
    "mmrv_unique": 0.025,
    "necessary_r": 0.9993431854792205,
    "policies": 4,
    "sufficient_r": 0.9993436166014144
   },
   {
    "mmrv_any": 0.01,
    "mmrv_unique": 0.02,
    "necessary_r": 0.9994744448461068,
    "policies": 5,
    "sufficient_r": 0.9994801143396996
   },
   {
    "mmrv_any": 0.008333333333333333,
    "mmrv_unique": 0.016666666666666666,
    "necessary_r": 0.9995619798300587,
    "policies": 6,
    "sufficient_r": 0.9995696147853161
   },
   {
    "mmrv_any": 0.0071428571428571435,
    "mmrv_unique": 0.014285714285714287,
    "necessary_r": 0.9996245189016227,
    "policies": 7,
    "sufficient_r": 0.9996328253961041
   },
   {
    "mmrv_any": 0.00625,
    "mmrv_unique": 0.0125,
    "necessary_r": 0.9996714309094813,
    "policies": 8,
    "sufficient_r": 0.9996798463180315
   },
   {
    "mmrv_any": 0.005555555555555556,
    "mmrv_unique": 0.011111111111111112,
    "necessary_r": 0.9997079225932587,
    "policies": 9,
    "sufficient_r": 0.9997161912813567
   },
   {
    "mmrv_any": 0.005,
    "mmrv_unique": 0.01,
    "necessary_r": 0.99973711881775,
    "policies": 10,
    "sufficient_r": 0.9997451255215388
   }
  ],
  "tolerance": 0.05
 },
 "example": {
  "best_fixed": "1/6",
  "best_fixed_value": 0.16666666666666666,
  "board": [
   [
    9,
    0,
    8
   ],
   [
    7,
    3,
    3
   ],
   [
    4,
    5,
    10
   ]
  ],
  "closed_form": "1/15",
  "closed_form_value": 0.06666666666666667,
  "correlation": 0.9536082474226804,
  "correlation_squared": "34225/37636",
  "exchange_rate": "1/5",
  "exchange_rate_value": 0.2,
  "mmrv": "2/45",
  "mmrv_certificate": "1/15",
  "mmrv_value": 0.044444444444444446,
  "realised": "1/15",
  "realised_value": 0.06666666666666667,
  "scale": 10,
  "scores": [
   [
    9,
    0,
    8
   ],
   [
    7,
    5,
    3
   ],
   [
    4,
    3,
    10
   ]
  ],
  "shipping": {
   "correlation": 0.17148075706710175,
   "correlation_squared": "4464769/151833712",
   "evaluator1_ship_loss_value": 0.06666666666666667,
   "evaluator1_shipped": 0,
   "evaluator2_ship_loss_value": 0.06666666666666667,
   "evaluator2_shipped": 0,
   "largest_ship_loss": "1/5",
   "largest_ship_loss_value": 0.2,
   "mmrv": "0",
   "realised": "0",
   "realised_value": 0.0,
   "scores_hundredths": [
    [
     100,
     0,
     1
    ],
    [
     99,
     99,
     0
    ],
    [
     0,
     100,
     2
    ]
   ],
   "ship_loss": "1/5",
   "ship_loss_value": 0.2,
   "shipped": 1
  },
  "unique_argmax": true,
  "worst": {
   "choice": [
    1,
    1,
    0
   ],
   "correlation": 0.953916000451354,
   "correlation_squared": "3829849/4208830",
   "losses": [
    0.2,
    0.2,
    0.2
   ],
   "mmrv": "2/15",
   "mmrv_value": 0.13333333333333333,
   "regret": "1/5",
   "regret_value": 0.2,
   "scores_hundredths": [
    [
     86,
     0,
     100
    ],
    [
     89,
     46,
     32
    ],
    [
     43,
     43,
     97
    ]
   ]
  }
 },
 "heterogeneous": {
  "boards": 12000,
  "mmrv_tighter": 12000,
  "rows": [
   {
    "boards": 1000,
    "correlation_beats_fixed": 976,
    "count_beats_fixed": 939,
    "count_tighter": 645,
    "median_best_fixed": 0.21875,
    "median_count": 0.0,
    "median_exchange": 0.0875,
    "median_mmrv": 0.00625,
    "median_mmrv_share": 0.09090909090909091,
    "median_r": 0.9872640837504523,
    "median_realised": 0.0,
    "mmrv_beats_fixed": 1000,
    "mmrv_tighter": 1000,
    "noise": 0.05,
    "only_mmrv_beats_fixed": 24,
    "policies": 4,
    "rank_corr_count": 0.9600682987074396,
    "rank_corr_exchange": 0.20925413543003532,
    "rank_corr_mmrv": 0.592911595783986,
    "rank_corr_r": 0.09574350229806881,
    "realised_zero": 591,
    "tasks": 8,
    "unique_argmax": 1000
   },
   {
    "boards": 1000,
    "correlation_beats_fixed": 524,
    "count_beats_fixed": 734,
    "count_tighter": 758,
    "median_best_fixed": 0.21875,
    "median_count": 0.11875,
    "median_exchange": 0.2125,
    "median_mmrv": 0.04375,
    "median_mmrv_share": 0.19999999999999998,
    "median_r": 0.9513157841209787,
    "median_realised": 0.0125,
    "mmrv_beats_fixed": 998,
    "mmrv_tighter": 1000,
    "noise": 0.1,
    "only_mmrv_beats_fixed": 474,
    "policies": 4,
    "rank_corr_count": 0.8609819397643103,
    "rank_corr_exchange": 0.24307334979685055,
    "rank_corr_mmrv": 0.5592217921336488,
    "rank_corr_r": 0.21869842473426998,
    "realised_zero": 255,
    "tasks": 8,
    "unique_argmax": 1000
   },
   {
    "boards": 1000,
    "correlation_beats_fixed": 12,
    "count_beats_fixed": 446,
    "count_tighter": 904,
    "median_best_fixed": 0.225,
    "median_count": 0.23125,
    "median_exchange": 0.4125,
    "median_mmrv": 0.1375,
    "median_mmrv_share": 0.33333333333333337,
    "median_r": 0.8399634730433938,
    "median_realised": 0.05,
    "mmrv_beats_fixed": 816,
    "mmrv_tighter": 1000,
    "noise": 0.2,
    "only_mmrv_beats_fixed": 804,
    "policies": 4,
    "rank_corr_count": 0.753462856272019,
    "rank_corr_exchange": 0.33656527598023767,
    "rank_corr_mmrv": 0.6083573101547861,
    "rank_corr_r": 0.3600867767143636,
    "realised_zero": 53,
    "tasks": 8,
    "unique_argmax": 1000
   },
   {
    "boards": 1000,
    "correlation_beats_fixed": 0,
    "count_beats_fixed": 249,
    "count_tighter": 961,
    "median_best_fixed": 0.21875,
    "median_count": 0.31875,
    "median_exchange": 0.525,
    "median_mmrv": 0.225,
    "median_mmrv_share": 0.4208066896212494,
    "median_r": 0.7186722197787269,
    "median_realised": 0.0875,
    "mmrv_beats_fixed": 478,
    "mmrv_tighter": 1000,
    "noise": 0.3,
    "only_mmrv_beats_fixed": 478,
    "policies": 4,
    "rank_corr_count": 0.729211469084868,
    "rank_corr_exchange": 0.362718523256819,
    "rank_corr_mmrv": 0.6544152048208518,
    "rank_corr_r": 0.44526967539921203,
    "realised_zero": 15,
    "tasks": 8,
    "unique_argmax": 1000
   },
   {
    "boards": 1000,
    "correlation_beats_fixed": 996,
    "count_beats_fixed": 981,
    "count_tighter": 783,
    "median_best_fixed": 0.2625,
    "median_count": 0.07916666666666666,
    "median_exchange": 0.11666666666666667,
    "median_mmrv": 0.016666666666666666,
    "median_mmrv_share": 0.1515151515151515,
    "median_r": 0.9870021277660606,
    "median_realised": 0.004166666666666667,
    "mmrv_beats_fixed": 1000,
    "mmrv_tighter": 1000,
    "noise": 0.05,
    "only_mmrv_beats_fixed": 4,
    "policies": 5,
    "rank_corr_count": 0.9256497584355907,
    "rank_corr_exchange": 0.1942526591222538,
    "rank_corr_mmrv": 0.44136726680095784,
    "rank_corr_r": 0.12659208754225135,
    "realised_zero": 396,
    "tasks": 12,
    "unique_argmax": 1000
   },
   {
    "boards": 1000,
    "correlation_beats_fixed": 481,
    "count_beats_fixed": 800,
    "count_tighter": 835,
    "median_best_fixed": 0.2625,
    "median_count": 0.15833333333333333,
    "median_exchange": 0.25833333333333336,
    "median_mmrv": 0.07083333333333333,
    "median_mmrv_share": 0.26865671641791045,
    "median_r": 0.9505396026174486,
    "median_realised": 0.016666666666666666,
    "mmrv_beats_fixed": 998,
    "mmrv_tighter": 1000,
    "noise": 0.1,
    "only_mmrv_beats_fixed": 517,
    "policies": 5,
    "rank_corr_count": 0.8226125701745154,
    "rank_corr_exchange": 0.22255682275105423,
    "rank_corr_mmrv": 0.49831575423638325,
    "rank_corr_r": 0.1938892212879863,
    "realised_zero": 81,
    "tasks": 12,
    "unique_argmax": 1000
   },
   {
    "boards": 1000,
    "correlation_beats_fixed": 0,
    "count_beats_fixed": 387,
    "count_tighter": 969,
    "median_best_fixed": 0.2625,
    "median_count": 0.3,
    "median_exchange": 0.4791666666666667,
    "median_mmrv": 0.20833333333333334,
    "median_mmrv_share": 0.4319090909090909,
    "median_r": 0.8340086468282577,
    "median_realised": 0.05416666666666667,
    "mmrv_beats_fixed": 768,
    "mmrv_tighter": 1000,
    "noise": 0.2,
    "only_mmrv_beats_fixed": 768,
    "policies": 5,
    "rank_corr_count": 0.7152945951423672,
    "rank_corr_exchange": 0.31877870539229564,
    "rank_corr_mmrv": 0.5058332012082432,
    "rank_corr_r": 0.3453878173452359,
    "realised_zero": 6,
    "tasks": 12,
    "unique_argmax": 1000
   },
   {
    "boards": 1000,
    "correlation_beats_fixed": 0,
    "count_beats_fixed": 140,
    "count_tighter": 987,
    "median_best_fixed": 0.25833333333333336,
    "median_count": 0.3875,
    "median_exchange": 0.6083333333333333,
    "median_mmrv": 0.3125,
    "median_mmrv_share": 0.5133333333333334,
    "median_r": 0.7120893425956416,
    "median_realised": 0.10416666666666667,
    "mmrv_beats_fixed": 224,
    "mmrv_tighter": 1000,
    "noise": 0.3,
    "only_mmrv_beats_fixed": 224,
    "policies": 5,
    "rank_corr_count": 0.7133849647952497,
    "rank_corr_exchange": 0.32689466810568646,
    "rank_corr_mmrv": 0.5360609856542965,
    "rank_corr_r": 0.41415570031888227,
    "realised_zero": 1,
    "tasks": 12,
    "unique_argmax": 1000
   },
   {
    "boards": 1000,
    "correlation_beats_fixed": 923,
    "count_beats_fixed": 858,
    "count_tighter": 625,
    "median_best_fixed": 0.24166666666666667,
    "median_count": 0.0,
    "median_exchange": 0.125,
    "median_mmrv": 0.025,
    "median_mmrv_share": 0.1875,
    "median_r": 0.987119527853346,
    "median_realised": 0.0,
    "mmrv_beats_fixed": 999,
    "mmrv_tighter": 1000,
    "noise": 0.05,
    "only_mmrv_beats_fixed": 76,
    "policies": 6,
    "rank_corr_count": 0.9518047789411743,
    "rank_corr_exchange": 0.20397969429266202,
    "rank_corr_mmrv": 0.45135970205624903,
    "rank_corr_r": 0.15125042205446848,
    "realised_zero": 568,
    "tasks": 6,
    "unique_argmax": 1000
   },
   {
    "boards": 1000,
    "correlation_beats_fixed": 253,
    "count_beats_fixed": 594,
    "count_tighter": 712,
    "median_best_fixed": 0.23333333333333334,
    "median_count": 0.16666666666666666,
    "median_exchange": 0.2833333333333333,
    "median_mmrv": 0.1,
    "median_mmrv_share": 0.35135135135135137,
    "median_r": 0.9513436921695639,
    "median_realised": 0.016666666666666666,
    "mmrv_beats_fixed": 950,
    "mmrv_tighter": 1000,
    "noise": 0.1,
    "only_mmrv_beats_fixed": 697,
    "policies": 6,
    "rank_corr_count": 0.8539689403897379,
    "rank_corr_exchange": 0.19099567662361863,
    "rank_corr_mmrv": 0.4408988874505233,
    "rank_corr_r": 0.18178367409128515,
    "realised_zero": 253,
    "tasks": 6,
    "unique_argmax": 1000
   },
   {
    "boards": 1000,
    "correlation_beats_fixed": 2,
    "count_beats_fixed": 291,
    "count_tighter": 871,
    "median_best_fixed": 0.23333333333333334,
    "median_count": 0.31666666666666665,
    "median_exchange": 0.5083333333333333,
    "median_mmrv": 0.25,
    "median_mmrv_share": 0.5,
    "median_r": 0.8399479763754374,
    "median_realised": 0.058333333333333334,
    "mmrv_beats_fixed": 389,
    "mmrv_tighter": 1000,
    "noise": 0.2,
    "only_mmrv_beats_fixed": 387,
    "policies": 6,
    "rank_corr_count": 0.7276482534223534,
    "rank_corr_exchange": 0.3176555383692389,
    "rank_corr_mmrv": 0.4328630367701195,
    "rank_corr_r": 0.327678762088854,
    "realised_zero": 54,
    "tasks": 6,
    "unique_argmax": 1000
   },
   {
    "boards": 1000,
    "correlation_beats_fixed": 0,
    "count_beats_fixed": 143,
    "count_tighter": 938,
    "median_best_fixed": 0.23333333333333334,
    "median_count": 0.43333333333333335,
    "median_exchange": 0.65,
    "median_mmrv": 0.375,
    "median_mmrv_share": 0.5783132530120483,
    "median_r": 0.7117920424642397,
    "median_realised": 0.1,
    "mmrv_beats_fixed": 61,
    "mmrv_tighter": 1000,
    "noise": 0.3,
    "only_mmrv_beats_fixed": 61,
    "policies": 6,
    "rank_corr_count": 0.6979339117702811,
    "rank_corr_exchange": 0.3431192889317349,
    "rank_corr_mmrv": 0.5122646988786216,
    "rank_corr_r": 0.4196167218198357,
    "realised_zero": 16,
    "tasks": 6,
    "unique_argmax": 1000
   }
  ]
 },
 "mmrv_exact": [
  {
   "any_bound": "1",
   "any_regret": "1",
   "policies": 3,
   "strict_bound": "1",
   "strict_regret": "1"
  },
  {
   "any_bound": "1",
   "any_regret": "1",
   "policies": 5,
   "strict_bound": "1",
   "strict_regret": "1"
  },
  {
   "any_bound": "1",
   "any_regret": "1",
   "policies": 9,
   "strict_bound": "1",
   "strict_regret": "1"
  }
 ],
 "new_tasks": {
  "alpha": 0.05,
  "fewest_tasks_needed": 60,
  "heterogeneous_boards": [
   "AutoEval",
   "AutoEval_SIMPLER",
   "SIMPLER_VA",
   "SIMPLER_VM"
  ],
  "largest_printed_task_count": 17,
  "most_tasks_needed": 693,
  "pairs": [
   {
    "best_certificate": 0.07058823529411765,
    "certificate_on_new_tasks": 0.4833059450610933,
    "exchange_rate": 0.4470588235294118,
    "leaders": 2,
    "mmrv_certificate": 0.07058823529411765,
    "most_led": 15,
    "pair": "WorldGym",
    "policies": 3,
    "several_leaders": false,
    "tasks": 17,
    "tasks_for_target": 693
   },
   {
    "best_certificate": 0.12825,
    "certificate_on_new_tasks": 1.0,
    "exchange_rate": 0.33475,
    "leaders": 4,
    "mmrv_certificate": 0.12825,
    "most_led": 1,
    "pair": "SIMPLER_VM",
    "policies": 6,
    "several_leaders": true,
    "tasks": 4,
    "tasks_for_target": null
   },
   {
    "best_certificate": 0.30975,
    "certificate_on_new_tasks": 1.0,
    "exchange_rate": 0.4975,
    "leaders": 4,
    "mmrv_certificate": 0.30975,
    "most_led": 1,
    "pair": "SIMPLER_VA",
    "policies": 6,
    "several_leaders": true,
    "tasks": 4,
    "tasks_for_target": null
   },
   {
    "best_certificate": 0.04175,
    "certificate_on_new_tasks": 1.0,
    "exchange_rate": 0.16475,
    "leaders": 2,
    "mmrv_certificate": 0.04175,
    "most_led": 3,
    "pair": "SIMPLER_WidowX",
    "policies": 3,
    "several_leaders": false,
    "tasks": 4,
    "tasks_for_target": 177
   },
   {
    "best_certificate": 0.0,
    "certificate_on_new_tasks": 0.8559235067297116,
    "exchange_rate": 0.11428571428571428,
    "leaders": 2,
    "mmrv_certificate": 0.0,
    "most_led": 7,
    "pair": "CtrlWorld_instruction",
    "policies": 3,
    "several_leaders": false,
    "tasks": 7,
    "tasks_for_target": 60
   },
   {
    "best_certificate": 0.05714285714285714,
    "certificate_on_new_tasks": 0.9668318954038364,
    "exchange_rate": 0.29285714285714287,
    "leaders": 2,
    "mmrv_certificate": 0.05714285714285714,
    "most_led": 6,
    "pair": "CtrlWorld_success",
    "policies": 3,
    "several_leaders": false,
    "tasks": 7,
    "tasks_for_target": 327
   },
   {
    "best_certificate": 0.041875,
    "certificate_on_new_tasks": 0.8305718535459604,
    "exchange_rate": 0.13225,
    "leaders": 4,
    "mmrv_certificate": 0.041875,
    "most_led": 5,
    "pair": "WMT23",
    "policies": 9,
    "several_leaders": false,
    "tasks": 8,
    "tasks_for_target": 178
   },
   {
    "best_certificate": 0.044,
    "certificate_on_new_tasks": 1.0,
    "exchange_rate": 0.096,
    "leaders": 3,
    "mmrv_certificate": 0.044,
    "most_led": 2,
    "pair": "AutoEval",
    "policies": 6,
    "several_leaders": true,
    "tasks": 5,
    "tasks_for_target": 192
   },
   {
    "best_certificate": 0.525,
    "certificate_on_new_tasks": 1.0,
    "exchange_rate": 0.87,
    "leaders": 3,
    "mmrv_certificate": 0.525,
    "most_led": 2,
    "pair": "AutoEval_SIMPLER",
    "policies": 6,
    "several_leaders": true,
    "tasks": 4,
    "tasks_for_target": null
   },
   {
    "best_certificate": 0.0435,
    "certificate_on_new_tasks": 1.0,
    "exchange_rate": 0.146,
    "leaders": 2,
    "mmrv_certificate": 0.0435,
    "most_led": 3,
    "pair": "AgentReward_judge",
    "policies": 4,
    "several_leaders": false,
    "tasks": 4,
    "tasks_for_target": 188
   },
   {
    "best_certificate": 0.164,
    "certificate_on_new_tasks": 1.0,
    "exchange_rate": 0.18875,
    "leaders": 2,
    "mmrv_certificate": 0.164,
    "most_led": 3,
    "pair": "AgentReward_rule",
    "policies": 4,
    "several_leaders": false,
    "tasks": 4,
    "tasks_for_target": null
   }
  ],
  "smallest_printed_task_count": 4,
  "target": 0.1
 },
 "not_a_theorem": {
  "correlation": 0.9121779859484778,
  "exchange_rate": "1/5",
  "mmrv": "4/25",
  "mmrv_certificate": "3/8",
  "realised": "0"
 },
 "summary": {
  "boardfree_corpus_bar_max": 0.9978970290297439,
  "boardfree_corpus_bar_min": 0.9789389435830858,
  "boardfree_mmrv_unique_5": 0.02,
  "boardfree_r_necessary_5": 0.9994744448461068,
  "boardfree_r_sufficient_5": 0.9994801143396996,
  "boards": 12000,
  "boards_per_row": 1000,
  "illustration_k3_ties": 0.09,
  "illustration_k3_unique": 0.045,
  "illustration_k9_ties": 0.27,
  "illustration_k9_unique": 0.135,
  "illustration_mmrv": 0.03,
  "largest_ratio_where_informative": 0.9150326797385621,
  "low_correlation_beats_fixed_max": 996,
  "low_correlation_beats_fixed_min": 923,
  "mid_correlation_beats_fixed_max": 524,
  "mid_correlation_beats_fixed_min": 253,
  "mid_mmrv_beats_fixed_max": 998,
  "mid_mmrv_beats_fixed_min": 950,
  "mid_noise_median_r": 0.9505396026174486,
  "mid_only_mmrv_beats_fixed_max": 697,
  "mid_only_mmrv_beats_fixed_min": 474,
  "mmrv_share_max": 0.5783132530120483,
  "mmrv_share_min": 0.09090909090909091,
  "mmrv_tighter": 12000,
  "new_task_certificate_min": 0.4833059450610933,
  "not_a_theorem_exchange": 0.2,
  "not_a_theorem_mmrv": 0.375,
  "not_a_theorem_r": 0.9121779859484778,
  "r_vac_10": 0.8539514223266919,
  "r_vac_4": 0.6333158920043459,
  "r_vac_5": 0.7071067811865476,
  "random_board_cases": 2400,
  "rank_corr_count_max": 0.9600682987074396,
  "rank_corr_count_min": 0.6979339117702811,
  "rank_corr_exchange_max": 0.362718523256819,
  "rank_corr_exchange_min": 0.19099567662361863,
  "rank_corr_mmrv_max": 0.6544152048208518,
  "rank_corr_mmrv_min": 0.4328630367701195,
  "rank_corr_r_max": 0.44526967539921203,
  "rank_corr_r_min": 0.09574350229806881,
  "rank_tables": 16983,
  "spearman_vacuous_10": 0.996,
  "tasks_needed_max": 693,
  "tasks_needed_min": 60,
  "tasks_needed_pairs": 7
 },
 "universal": {
  "boards": {
   "cases": 2400,
   "largest_ratio": 1.0,
   "largest_ratio_where_informative": 0.9150326797385621,
   "violations": 0
  },
  "rank": {
   "largest_ratio_kendall": 0.491,
   "largest_ratio_spearman": 0.6186212354983827,
   "tables": 16983,
   "violations": 0
  },
  "thresholds": [
   {
    "crude_vacuous_at": 0.5773502691896258,
    "kendall_vacuous_at": 0.7777777777777778,
    "policies": 3,
    "r_vac": 0.5096537321044141,
    "spearman_vacuous_at": 0.8518518518518519
   },
   {
    "crude_vacuous_at": 0.7071067811865476,
    "kendall_vacuous_at": 0.875,
    "policies": 4,
    "r_vac": 0.6333158920043459,
    "spearman_vacuous_at": 0.9375
   },
   {
    "crude_vacuous_at": 0.7745966692414834,
    "kendall_vacuous_at": 0.92,
    "policies": 5,
    "r_vac": 0.7071067811865476,
    "spearman_vacuous_at": 0.968
   },
   {
    "crude_vacuous_at": 0.816496580927726,
    "kendall_vacuous_at": 0.9444444444444444,
    "policies": 6,
    "r_vac": 0.7561562432773683,
    "spearman_vacuous_at": 0.9814814814814815
   },
   {
    "crude_vacuous_at": 0.8660254037844386,
    "kendall_vacuous_at": 0.96875,
    "policies": 8,
    "r_vac": 0.8173226989885215,
    "spearman_vacuous_at": 0.9921875
   },
   {
    "crude_vacuous_at": 0.8944271909999159,
    "kendall_vacuous_at": 0.98,
    "policies": 10,
    "r_vac": 0.8539514223266919,
    "spearman_vacuous_at": 0.996
   }
  ]
 }
}


==> anc/code/data/joint_box.json <==
{
 "alpha": 0.05,
 "tolerance": 0.05,
 "pairs": {
  "WorldGym": {
   "K": 3,
   "T": 17,
   "trials": 10,
   "half_credit": true,
   "cells": 102,
   "realised_per_task": 0.0118,
   "realised_ship": 0.0,
   "simultaneous": {
    "per_task_upper": 0.9708,
    "per_task_lower": 0.0,
    "tasks_with_one_candidate": 0,
    "tasks_with_certified_loss": 0,
    "ship_candidates": 3,
    "ship_upper": 0.9512,
    "ship_lower": 0.0
   },
   "per_cell": {
    "per_task_upper": 0.9125,
    "per_task_lower": 0.0,
    "tasks_with_one_candidate": 0,
    "tasks_with_certified_loss": 0,
    "ship_candidates": 3,
    "ship_upper": 0.8763,
    "ship_lower": 0.0
   },
   "depth_for_five_points": 400,
   "lower_at_largest_depth": 0.0088
  },
  "AutoEval, autonomous": {
   "K": 6,
   "T": 5,
   "trials": 50,
   "half_credit": false,
   "cells": 60,
   "realised_per_task": 0.0,
   "realised_ship": 0.004,
   "simultaneous": {
    "per_task_upper": 0.2967,
    "per_task_lower": 0.0,
    "tasks_with_one_candidate": 2,
    "tasks_with_certified_loss": 0,
    "ship_candidates": 3,
    "ship_upper": 0.3911,
    "ship_lower": 0.0
   },
   "per_cell": {
    "per_task_upper": 0.2315,
    "per_task_lower": 0.0,
    "tasks_with_one_candidate": 2,
    "tasks_with_certified_loss": 0,
    "ship_candidates": 3,
    "ship_upper": 0.2823,
    "ship_lower": 0.0
   },
   "depth_for_five_points": 1000,
   "lower_at_largest_depth": 0.0
  },
  "AutoEval, SIMPLER": {
   "K": 6,
   "T": 4,
   "trials": 50,
   "half_credit": false,
   "cells": 48,
   "realised_per_task": 0.415,
   "realised_ship": 0.0,
   "simultaneous": {
    "per_task_upper": 0.8701,
    "per_task_lower": 0.0412,
    "tasks_with_one_candidate": 1,
    "tasks_with_certified_loss": 1,
    "ship_candidates": 3,
    "ship_upper": 0.7397,
    "ship_lower": 0.0
   },
   "per_cell": {
    "per_task_upper": 0.8037,
    "per_task_lower": 0.2102,
    "tasks_with_one_candidate": 2,
    "tasks_with_certified_loss": 2,
    "ship_candidates": 2,
    "ship_upper": 0.2109,
    "ship_lower": 0.0
   },
   "depth_for_five_points": null,
   "lower_at_largest_depth": 0.3144
  }
 }
}


==> anc/code/data/margin_audit.json <==
{
 "adverse": [
  {
   "id": "margin-scope",
   "text": "Every guarantee in this paper applies to the published tables."
  },
  {
   "id": "margin-hypothesis",
   "text": "With four or more policies the two can differ, as on WMT23"
  },
  {
   "id": "margin-direction",
   "text": "The lower endpoint is necessary and the upper endpoint sufficient. Only a correlation above the upper endpoint is guaranteed to be enough."
  },
  {
   "id": "P-M2",
   "text": "The first expected the aggregate decision's guarantee to be strictly smaller than the per-task one on every pair; on two pairs the per-task one is smaller"
  }
 ],
 "aggregate_bars": {
  "below_per_task_bar": 8,
  "cleared": 2,
  "max": 0.9974375597991307,
  "min": 0.7629597257281362,
  "pairs": 11
 },
 "census": {
  "boards": 9,
  "boards_clearing_at_97": 3,
  "boards_with_a_dominant_policy": 5,
  "domains": 3,
  "pairs": 11,
  "robotics_pairs": 8,
  "robotics_suites": 4,
  "source_tables": 8,
  "translation_pairs": 1,
  "web_pairs": 2
 },
 "checks": {
  "P-M2": {
   "aggregate_within_best_fixed": 4,
   "best_fixed_below_a_fortieth": 6,
   "between_share_max": 0.8682108930391088,
   "between_share_min": 0.14876064768628655,
   "bundle_beats_correlation": 10,
   "bundle_within_best_fixed": 4,
   "certify_nothing": 2,
   "joint_equals_rank": 11,
   "per_task_within_best_fixed": 1,
   "realised_worse_than_best_fixed": 4,
   "worse_than_best_fixed": 10,
   "worse_than_random": 9
  },
  "P-M3": {
   "corpus_max_bar": 0.9978970290297439,
   "corpus_min_bar": 0.9789389435830858,
   "law_above_95_floor": 0.9956668634008207,
   "law_above_97_floor": 0.9708726486678384,
   "law_bar_median_max": 0.9939462718320007,
   "law_bar_median_min": 0.989709302389735,
   "law_closed_max_error_max": 0.11129643698279423,
   "law_closed_median_error_max": 0.000572640712293071,
   "law_draws": 20000
  },
  "P-M4": {
   "count_beats_correlation": 10
  },
  "P-M5": {
   "adequate_correlation": 1,
   "adequate_rank": 3,
   "closed_form_loses": 2,
   "median_ratio": 2.8841727037327978,
   "positive_certificates": 10,
   "rank_beats_correlation": 11,
   "unconditional_wins": 11,
   "unique_argmax_boards": 9
  },
  "P-M6": {
   "accuracy_multiple_max": 6.644249146757679,
   "accuracy_multiple_min": 1.240625,
   "smallest_share": 0.5869565217391305,
   "unrestricted_boards": 4
  }
 },
 "conventions": {
  "pairs": 11,
  "per_pair": {
   "AgentReward_judge": {
    "best_fixed": 0.00925,
    "pooled": 0.964774,
    "pooled_certificate_exact": "73/500",
    "pooled_within_best_fixed": false,
    "task_averaged": 0.851359,
    "task_averaged_certificate_exact": "381/4000",
    "task_averaged_tighter": true,
    "task_averaged_within_best_fixed": false,
    "tasks": 4
   },
   "AgentReward_rule": {
    "best_fixed": 0.00925,
    "pooled": 0.931396,
    "pooled_certificate_exact": "151/800",
    "pooled_within_best_fixed": false,
    "task_averaged": 0.15756,
    "task_averaged_certificate_exact": "151/800",
    "task_averaged_tighter": false,
    "task_averaged_within_best_fixed": false,
    "tasks": 4
   },
   "AutoEval": {
    "best_fixed": 0.236,
    "pooled": 0.992404,
    "pooled_certificate_exact": "12/125",
    "pooled_within_best_fixed": true,
    "task_averaged": 0.942138,
    "task_averaged_certificate_exact": "28/125",
    "task_averaged_tighter": false,
    "task_averaged_within_best_fixed": true,
    "tasks": 5
   },
   "AutoEval_SIMPLER": {
    "best_fixed": 0.255,
    "pooled": 0.449994,
    "pooled_certificate_exact": "87/100",
    "pooled_within_best_fixed": false,
    "task_averaged": 0.547514,
    "task_averaged_certificate_exact": "87/100",
    "task_averaged_tighter": false,
    "task_averaged_within_best_fixed": false,
    "tasks": 4
   },
   "CtrlWorld_instruction": {
    "best_fixed": 0.0,
    "pooled": 0.967925,
    "pooled_certificate_exact": "4/35",
    "pooled_within_best_fixed": false,
    "task_averaged": 0.989908,
    "task_averaged_certificate_exact": "1/35",
    "task_averaged_tighter": true,
    "task_averaged_within_best_fixed": false,
    "tasks": 7
   },
   "CtrlWorld_success": {
    "best_fixed": 0.007142857142857143,
    "pooled": 0.831765,
    "pooled_certificate_exact": "41/140",
    "pooled_within_best_fixed": false,
    "task_averaged": 0.948098,
    "task_averaged_certificate_exact": "13/140",
    "task_averaged_tighter": true,
    "task_averaged_within_best_fixed": false,
    "tasks": 7
   },
   "SIMPLER_VA": {
    "best_fixed": 0.09725,
    "pooled": 0.834169,
    "pooled_certificate_exact": "199/400",
    "pooled_within_best_fixed": false,
    "task_averaged": 0.704916,
    "task_averaged_certificate_exact": "51/100",
    "task_averaged_tighter": false,
    "task_averaged_within_best_fixed": false,
    "tasks": 4
   },
   "SIMPLER_VM": {
    "best_fixed": 0.09725,
    "pooled": 0.94149,
    "pooled_certificate_exact": "1339/4000",
    "pooled_within_best_fixed": false,
    "task_averaged": 0.929013,
    "task_averaged_certificate_exact": "527/2000",
    "task_averaged_tighter": true,
    "task_averaged_within_best_fixed": false,
    "tasks": 4
   },
   "SIMPLER_WidowX": {
    "best_fixed": 0.04175,
    "pooled": 0.840803,
    "pooled_certificate_exact": "659/4000",
    "pooled_within_best_fixed": false,
    "task_averaged": 0.842112,
    "task_averaged_certificate_exact": "451/4000",
    "task_averaged_tighter": true,
    "task_averaged_within_best_fixed": false,
    "tasks": 4
   },
   "WMT23": {
    "best_fixed": 0.0055,
    "pooled": 0.780991,
    "pooled_certificate_exact": "529/4000",
    "pooled_within_best_fixed": false,
    "task_averaged": 0.836325,
    "task_averaged_certificate_exact": "759/8000",
    "task_averaged_tighter": true,
    "task_averaged_within_best_fixed": false,
    "tasks": 8
   },
   "WorldGym": {
    "best_fixed": 0.023529411764705882,
    "pooled": 0.784786,
    "pooled_certificate_exact": "38/85",
    "pooled_within_best_fixed": false,
    "task_averaged": 0.843006,
    "task_averaged_certificate_exact": "53/170",
    "task_averaged_tighter": true,
    "task_averaged_within_best_fixed": false,
    "tasks": 17
   }
  },
  "ratio_max": 2.3333333333333335,
  "ratio_min": 0.25,
  "task_averaged_tighter": 7,
  "verdict_change_count": 0,
  "verdict_changes": [],
  "widest_gap_pooled": 0.931396,
  "widest_gap_task_averaged": 0.15756
 },
 "discrete": {
  "boards": 9,
  "correlations_below_necessary": 11,
  "equal_to_necessary": 6,
  "width_max": 0.02562321042642468,
  "width_min": 0.0
 },
 "floor_level": 0.95,
 "ladder": {
  "boards": {
   "AgentReward_judge": {
    "bar_r": 0.9930755693656708,
    "necessary_by_depth": [
     {
      "necessary_r_sq_exact": "11403311/11631887"
     },
     {
      "necessary_r_sq_exact": "34414069/34895661"
     }
    ],
    "necessary_exact_at": 3,
    "policies": 4
   },
   "AutoEval": {
    "bar_r": 0.9978941798627202,
    "necessary_by_depth": [
     {
      "necessary_r_sq_exact": "273374/274529"
     },
     {
      "necessary_r_sq_exact": "273374/274529"
     },
     {
      "necessary_r_sq_exact": "273374/274529"
     },
     {
      "necessary_r_sq_exact": "273374/274529"
     }
    ],
    "necessary_exact_at": 2,
    "policies": 6
   },
   "AutoEval_SIMPLER": {
    "bar_r": 0.9978970290297439,
    "necessary_by_depth": [
     {
      "necessary_r_sq_exact": "51905/52124"
     },
     {
      "necessary_r_sq_exact": "51905/52124"
     },
     {
      "necessary_r_sq_exact": "51905/52124"
     },
     {
      "necessary_r_sq_exact": "51905/52124"
     }
    ],
    "necessary_exact_at": 2,
    "policies": 6
   },
   "CtrlWorld_instruction": {
    "bar_r": 0.9893326588286655,
    "necessary_by_depth": [
     {
      "necessary_r_sq_exact": "7103/7257"
     }
    ],
    "necessary_exact_at": 2,
    "policies": 3
   },
   "CtrlWorld_success": {
    "bar_r": 0.9873160822946296,
    "necessary_by_depth": [
     {
      "necessary_r_sq_exact": "23551/24160"
     }
    ],
    "necessary_exact_at": 2,
    "policies": 3
   },
   "SIMPLER_VM": {
    "bar_r": 0.9978368329414022,
    "necessary_by_depth": [
     {
      "necessary_r_sq_exact": "18800525/18997661"
     },
     {
      "necessary_r_sq_exact": "56746679/56992983"
     },
     {
      "necessary_r_sq_exact": "56746679/56992983"
     },
     {
      "necessary_r_sq_exact": "56746679/56992983"
     }
    ],
    "necessary_exact_at": 3,
    "policies": 6
   },
   "SIMPLER_WidowX": {
    "bar_r": 0.9820591730915871,
    "necessary_by_depth": [
     {
      "necessary_r_sq_exact": "1845439/1913482"
     }
    ],
    "necessary_exact_at": 2,
    "policies": 3
   },
   "WMT23": {
    "bar_r": 0.9789389435830858,
    "necessary_by_depth": [
     {
      "necessary_r_sq_exact": "4011559/4395355"
     },
     {
      "necessary_r_sq_exact": "808331/879071"
     },
     {
      "necessary_r_sq_exact": "20256771/21976775"
     },
     {
      "necessary_r_sq_exact": "20502697/21976775"
     },
     {
      "necessary_r_sq_exact": "104739593/109883875"
     },
     {
      "necessary_r_sq_exact": "21055601/21976775"
     },
     {
      "necessary_r_sq_exact": "4212163/4395355"
     }
    ],
    "necessary_exact_at": 8,
    "policies": 9
   },
   "WorldGym": {
    "bar_r": 0.9887706451159431,
    "necessary_by_depth": [
     {
      "necessary_r_sq_exact": "207637/212380"
     }
    ],
    "necessary_exact_at": 2,
    "policies": 3
   }
  },
  "counts": {
   "2": {
    "boards": 9,
    "gained_below_whole_column_count": 2,
    "gained_count": 6,
    "pinned": 6
   },
   "3": {
    "boards": 9,
    "gained_below_whole_column_count": 1,
    "gained_count": 2,
    "pinned": 8
   },
   "4": {
    "boards": 9,
    "gained_below_whole_column_count": 0,
    "gained_count": 0,
    "pinned": 8
   },
   "5": {
    "boards": 9,
    "gained_below_whole_column_count": 0,
    "gained_count": 0,
    "pinned": 8
   }
  },
  "random_design": {
   "boards": 1200,
   "policies_max": 7,
   "tasks_max": 12,
   "tolerance_count": 4
  },
  "random_rates": {
   "2": {
    "withheld": 973,
    "withheld_exact": 378,
    "withheld_shallower_exact": 378,
    "withheld_worst_ratio": 45.0
   },
   "3": {
    "withheld": 729,
    "withheld_exact": 543,
    "withheld_shallower_exact": 270,
    "withheld_worst_ratio": 4.853260869565218
   },
   "4": {
    "withheld": 477,
    "withheld_exact": 441,
    "withheld_shallower_exact": 334,
    "withheld_worst_ratio": 1.5308285163776494
   },
   "5": {
    "withheld": 251,
    "withheld_exact": 246,
    "withheld_shallower_exact": 228,
    "withheld_worst_ratio": 1.5308285163776494
   }
  }
 },
 "laws": {
  "dominant_policy": {
   "closed_max_error": 0.09487296310721938
  },
  "policy_and_task": {
   "closed_max_error": 0.0640523993951495
  },
  "policy_effect": {
   "closed_max_error": 0.11129643698279423
  },
  "uniform": {
   "closed_max_error": 0.050489668919804664
  }
 },
 "matched": {
  "autonomous": {
   "exchange_rate": 0.06,
   "observed_r": 0.9961961906666004
  },
  "ratio": 14.5,
  "simpler": {
   "exchange_rate": 0.87,
   "observed_r": 0.4499943484830187
  }
 },
 "null": {
  "calibration_probes": 60,
  "calibration_steps": 40,
  "combined_p_value": {
   "pairs": 10,
   "pooled": {
    "large": {
     "draws_per_stream": 4000,
     "p_value": 0.0519625,
     "without_p_value": 0.41267
    },
    "small": {
     "draws_per_stream": 200,
     "p_value": 0.0584122,
     "without_p_value": 0.383147
    }
   }
  },
  "corpus_median_ratio": 2.8841727037327978,
  "count_tighter_mean_floor": 0.753862009629352,
  "drawn_median_r_max_gap": 0.0544,
  "factor_tail": {
   "draws_per_stream": 4000,
   "pairs": 10
  },
  "median_of_median_ratios_max": 2.8583333333333334,
  "median_of_median_ratios_min": 2.643607305936073,
  "pairs_above_their_own_null_max": 7,
  "pairs_above_their_own_null_min": 6,
  "priced_pairs": 10,
  "random_boards": {
   "draws_per_scale": 10000,
   "median_r_max": 0.9949755,
   "median_r_min": 0.450094,
   "rank_tighter_floor": 0.9381838862105346,
   "scale_count": 6,
   "scales": {
    "0.03": {
     "draws": 10000
    },
    "0.06": {
     "draws": 10000
    },
    "0.12": {
     "draws": 10000
    },
    "0.25": {
     "draws": 10000
    },
    "0.4": {
     "draws": 9997
    },
    "0.55": {
     "draws": 9954
    }
   }
  },
  "rank_tighter_mean_floor": 0.9430196495835969,
  "resolves": {
   "corpus_correlation": 1,
   "corpus_rank": 3,
   "draws_per_pair": 4000,
   "null_correlation_expected_floor": 1.0005746737339098,
   "null_rank_expected_floor": 2.2736910244601916,
   "pairs": 11,
   "rank_at_least_corpus_floor": 0.37931059002524486
  },
  "rows": {
   "AgentReward_judge": {
    "correlation_resolve_hits": 0,
    "factor_draws": 19367,
    "factor_hits": 9262,
    "factor_low_hits": 10299,
    "factor_low_hits_unconditional": null,
    "factor_low_p_bonferroni": 1.0,
    "factor_p_bonferroni": 1.0,
    "factor_p_value_exact": "9263/19368",
    "resolve_draws": 20000
   },
   "AgentReward_rule": {
    "correlation_resolve_hits": 0,
    "factor_draws": 19855,
    "factor_hits": 19846,
    "factor_low_hits": 16,
    "factor_low_hits_unconditional": 1617,
    "factor_low_p_bonferroni": 0.00856164,
    "factor_low_p_bonferroni_unconditional": 0.814867,
    "factor_p_bonferroni": 1.0,
    "factor_p_value_exact": "19847/19856",
    "resolve_draws": 20000
   },
   "AutoEval": {
    "correlation_resolve_hits": 20000,
    "factor_draws": 19468,
    "factor_hits": 14446,
    "factor_low_hits": 5791,
    "factor_low_hits_unconditional": null,
    "factor_low_p_bonferroni": 1.0,
    "factor_p_bonferroni": 1.0,
    "factor_p_value_exact": "14447/19469",
    "resolve_draws": 20000
   },
   "AutoEval_SIMPLER": {
    "correlation_resolve_hits": 0,
    "factor_draws": 19708,
    "factor_hits": 1501,
    "factor_low_hits": 18945,
    "factor_low_hits_unconditional": null,
    "factor_low_p_bonferroni": 1.0,
    "factor_p_bonferroni": 0.762088,
    "factor_p_value_exact": "1502/19709",
    "resolve_draws": 19709
   },
   "CtrlWorld_instruction": {
    "correlation_resolve_hits": 0,
    "factor_draws": 10142,
    "factor_hits": null,
    "factor_low_hits": null,
    "factor_low_hits_unconditional": null,
    "resolve_draws": 20000
   },
   "CtrlWorld_success": {
    "correlation_resolve_hits": 0,
    "factor_draws": 19724,
    "factor_hits": 6425,
    "factor_low_hits": 13428,
    "factor_low_hits_unconditional": 17956,
    "factor_low_p_bonferroni": 1.0,
    "factor_low_p_bonferroni_unconditional": 1.0,
    "factor_p_bonferroni": 1.0,
    "factor_p_value_exact": "2142/6575",
    "resolve_draws": 20000
   },
   "SIMPLER_VA": {
    "correlation_resolve_hits": 0,
    "factor_draws": 20000,
    "factor_hits": 15262,
    "factor_low_hits": 4774,
    "factor_low_hits_unconditional": null,
    "factor_low_p_bonferroni": 1.0,
    "factor_p_bonferroni": 1.0,
    "factor_p_value_exact": "15263/20001",
    "resolve_draws": 20000
   },
   "SIMPLER_VM": {
    "correlation_resolve_hits": 0,
    "factor_draws": 19991,
    "factor_hits": 6322,
    "factor_low_hits": 14000,
    "factor_low_hits_unconditional": null,
    "factor_low_p_bonferroni": 1.0,
    "factor_p_bonferroni": 1.0,
    "factor_p_value_exact": "6323/19992",
    "resolve_draws": 20000
   },
   "SIMPLER_WidowX": {
    "correlation_resolve_hits": 29,
    "factor_draws": 15347,
    "factor_hits": 5039,
    "factor_low_hits": 11157,
    "factor_low_hits_unconditional": null,
    "factor_low_p_bonferroni": 1.0,
    "factor_p_bonferroni": 1.0,
    "factor_p_value_exact": "420/1279",
    "resolve_draws": 20000
   },
   "WMT23": {
    "correlation_resolve_hits": 0,
    "factor_draws": 20000,
    "factor_hits": 36,
    "factor_hits_by_stream": [
     1,
     0,
     0,
     0,
     1
    ],
    "factor_low_hits": 19965,
    "factor_low_hits_unconditional": null,
    "factor_low_p_bonferroni": 1.0,
    "factor_p_bonferroni": 0.0184991,
    "factor_p_value_exact": "37/20001",
    "factors_by_stream": [
     200,
     200,
     200,
     200,
     200
    ],
    "resolve_draws": 20000
   },
   "WorldGym": {
    "correlation_resolve_hits": 0,
    "factor_draws": 19985,
    "factor_hits": 2532,
    "factor_low_hits": 17471,
    "factor_low_hits_unconditional": null,
    "factor_low_p_bonferroni": 1.0,
    "factor_p_bonferroni": 1.0,
    "factor_p_value_exact": "2533/19986",
    "resolve_draws": 20000
   }
  },
  "streams": 5
 },
 "rows": {
  "AgentReward_judge": {
   "accuracy_needed": 0.0555,
   "aggregate_exchange_exact": "619/4000",
   "aggregate_realised_exact": "0",
   "agreement": 4,
   "agreement_certificate_exact": "0",
   "bar": 0.9930755693656708,
   "bar_r2": "34414069/34895661",
   "best_fixed": 0.00925,
   "best_fixed_exact": "37/4000",
   "boardfree_delta_certificate_exact": "15849/94000",
   "bracket_width": 0.0033171249377879075,
   "calibrated_accuracy": 0.1232127659574468,
   "cell_variance": 0.04543705859375,
   "closed_form_r": 0.9912263597715317,
   "exchange_rate": 0.146,
   "exchange_rate_exact": "73/500",
   "margin_mass": "291/1000",
   "matching_correlation": 0.9990293223099939,
   "mmrv": 0.028625,
   "mmrv_certificate": 0.0435,
   "mmrv_certificate_exact": "87/2000",
   "mmrv_closed_form_exact": "229/4000",
   "mmrv_exact": "229/8000",
   "mmrv_unconditional": 0.09125,
   "mmrv_unique_argmax": true,
   "observed_r": 0.9647737301156888,
   "r_lower_sq_exact": "11403311/11631887",
   "r_sufficient_sq_exact": "80358921/81423209",
   "random_policy_exact": "1547/16000",
   "realised": {
    "worst": 0.0
   },
   "realised_exact": {
    "worst": "0"
   },
   "shape": [
    4,
    4
   ],
   "shortlist": {
    "2": {
     "exchange_exact": "279/4000",
     "realised_exact": "0"
    }
   },
   "shortlist_bar": {
    "3": {
     "bar_r2_exact": "32303317/34895661"
    }
   },
   "shortlist_size": 3,
   "tail_mean": 0.12700787401574803,
   "ties": 0,
   "trivial_exact": "151/800",
   "vacuity_threshold_r": 0.9317783497372693,
   "zero_margin_tasks": 1
  },
  "AgentReward_rule": {
   "accuracy_needed": 0.0555,
   "aggregate_exchange_exact": "619/4000",
   "aggregate_realised_exact": "501/4000",
   "agreement": 1,
   "agreement_certificate_exact": "663/4000",
   "bar": 0.9930755693656708,
   "bar_r2": "34414069/34895661",
   "best_fixed": 0.00925,
   "best_fixed_exact": "37/4000",
   "boardfree_delta_certificate_exact": "45991/270000",
   "bracket_width": 0.0033171249377879075,
   "calibrated_accuracy": 0.12667407407407408,
   "cell_variance": 0.04543705859375,
   "closed_form_r": 0.9912263597715317,
   "exchange_rate": 0.18875,
   "exchange_rate_exact": "151/800",
   "margin_mass": "291/1000",
   "matching_correlation": 0.9990293223099939,
   "mmrv": 0.075125,
   "mmrv_certificate": 0.164,
   "mmrv_certificate_exact": "41/250",
   "mmrv_closed_form_exact": "601/2000",
   "mmrv_exact": "601/8000",
   "mmrv_unconditional": 0.164,
   "mmrv_unique_argmax": false,
   "observed_r": 0.9313959161243073,
   "r_lower_sq_exact": "11403311/11631887",
   "r_sufficient_sq_exact": "80358921/81423209",
   "random_policy_exact": "1547/16000",
   "realised": {
    "worst": 0.07075
   },
   "realised_exact": {
    "worst": "283/4000"
   },
   "shape": [
    4,
    4
   ],
   "shortlist": {
    "2": {
     "exchange_exact": "501/4000",
     "realised_exact": "0"
    }
   },
   "shortlist_bar": {
    "4": {
     "bar_r2_exact": "0"
    }
   },
   "shortlist_size": 4,
   "tail_mean": 0.12700787401574803,
   "ties": 1,
   "trivial_exact": "151/800",
   "vacuity_threshold_r": 0.9317783497372693,
   "zero_margin_tasks": 1
  },
  "AutoEval": {
   "accuracy_needed": 0.08,
   "aggregate_exchange_exact": "14/125",
   "aggregate_realised_exact": "1/250",
   "agreement": 5,
   "agreement_certificate_exact": "0",
   "bar": 0.9978941798627202,
   "bar_r2": "273374/274529",
   "best_fixed": 0.236,
   "best_fixed_exact": "59/250",
   "boardfree_delta_certificate_exact": "1191/10000",
   "bracket_width": 0.0,
   "calibrated_accuracy": 0.09925,
   "cell_variance": 0.12201288888888889,
   "closed_form_r": 0.9979752551097816,
   "exchange_rate": 0.096,
   "exchange_rate_exact": "12/125",
   "margin_mass": "91/50",
   "matching_correlation": 0.9631972700241487,
   "mmrv": 0.014666666666666666,
   "mmrv_certificate": 0.044,
   "mmrv_certificate_exact": "11/250",
   "mmrv_closed_form_exact": "11/250",
   "mmrv_exact": "11/750",
   "mmrv_unconditional": 0.064,
   "mmrv_unique_argmax": true,
   "observed_r": 0.9924038611280498,
   "r_lower_sq_exact": "273374/274529",
   "r_sufficient_sq_exact": "273374/274529",
   "random_policy_exact": "737/1500",
   "realised": {
    "worst": 0.0
   },
   "realised_exact": {
    "worst": "0"
   },
   "shape": [
    6,
    5
   ],
   "shortlist": {
    "2": {
     "exchange_exact": "1/250",
     "realised_exact": "0"
    }
   },
   "shortlist_bar": {
    "2": {
     "bar_r2_exact": "233317/274529"
    }
   },
   "shortlist_size": 2,
   "tail_mean": 0.11846153846153847,
   "ties": 0,
   "trivial_exact": "93/125",
   "vacuity_threshold_r": 0.4232272810725189,
   "zero_margin_tasks": 0
  },
  "AutoEval_SIMPLER": {
   "accuracy_needed": 0.08,
   "aggregate_exchange_exact": "123/200",
   "aggregate_realised_exact": "0",
   "agreement": 1,
   "agreement_certificate_exact": "17/25",
   "bar": 0.9978970290297439,
   "bar_r2": "51905/52124",
   "best_fixed": 0.255,
   "best_fixed_exact": "51/200",
   "boardfree_delta_certificate_exact": "1463/1700",
   "bracket_width": 0.0,
   "calibrated_accuracy": 0.4711764705882353,
   "cell_variance": 0.14478888888888888,
   "closed_form_r": 0.998088391306278,
   "exchange_rate": 0.87,
   "exchange_rate_exact": "87/100",
   "margin_mass": "89/50",
   "matching_correlation": 0.9520887699481637,
   "mmrv": 0.20666666666666667,
   "mmrv_certificate": 0.525,
   "mmrv_certificate_exact": "21/40",
   "mmrv_closed_form_exact": "31/50",
   "mmrv_exact": "31/150",
   "mmrv_unconditional": 0.685,
   "mmrv_unique_argmax": true,
   "observed_r": 0.4499943484830187,
   "r_lower_sq_exact": "51905/52124",
   "r_sufficient_sq_exact": "51905/52124",
   "random_policy_exact": "7/12",
   "realised": {
    "worst": 0.415
   },
   "realised_exact": {
    "worst": "83/200"
   },
   "shape": [
    6,
    4
   ],
   "shortlist": {
    "2": {
     "exchange_exact": "123/200",
     "realised_exact": "0"
    }
   },
   "shortlist_bar": {
    "5": {
     "bar_r2_exact": "0"
    }
   },
   "shortlist_size": 5,
   "tail_mean": 0.13272727272727272,
   "ties": 0,
   "trivial_exact": "87/100",
   "vacuity_threshold_r": 0.3856950190063213,
   "zero_margin_tasks": 0
  },
  "CtrlWorld_instruction": {
   "accuracy_needed": 0.1,
   "aggregate_exchange_exact": "0",
   "aggregate_realised_exact": "0",
   "agreement": 7,
   "agreement_certificate_exact": "0",
   "bar": 0.9893326588286655,
   "bar_r2": "7103/7257",
   "best_fixed": 0.0,
   "best_fixed_exact": "0",
   "boardfree_delta_certificate_exact": "7/44",
   "bracket_width": 0.0,
   "calibrated_accuracy": 0.15227272727272728,
   "cell_variance": 0.08227891156462586,
   "closed_form_r": 0.9883978551932714,
   "exchange_rate": 0.11428571428571428,
   "exchange_rate_exact": "4/35",
   "margin_mass": "19/10",
   "matching_correlation": 0.9995175906821022,
   "mmrv": 0.0,
   "mmrv_certificate": 0.0,
   "mmrv_certificate_exact": "0",
   "mmrv_closed_form_exact": "0",
   "mmrv_exact": "0",
   "mmrv_unconditional": 0.0,
   "mmrv_unique_argmax": true,
   "observed_r": 0.9679250473527372,
   "r_lower_sq_exact": "7103/7257",
   "r_sufficient_sq_exact": "7103/7257",
   "random_policy_exact": "1/4",
   "realised": {
    "worst": 0.0
   },
   "realised_exact": {
    "worst": "0"
   },
   "shape": [
    3,
    7
   ],
   "shortlist": {
    "2": {
     "exchange_exact": "0",
     "realised_exact": "0"
    }
   },
   "shortlist_bar": {
    "1": {
     "bar_r2_exact": "1978/2419"
    }
   },
   "shortlist_size": 1,
   "tail_mean": 0.22777777777777777,
   "ties": 0,
   "trivial_exact": "67/140",
   "vacuity_threshold_r": 0.5947498932992259,
   "zero_margin_tasks": 2
  },
  "CtrlWorld_success": {
   "accuracy_needed": 0.1,
   "aggregate_exchange_exact": "39/140",
   "aggregate_realised_exact": "0",
   "agreement": 6,
   "agreement_certificate_exact": "3/28",
   "bar": 0.9873160822946296,
   "bar_r2": "23551/24160",
   "best_fixed": 0.007142857142857143,
   "best_fixed_exact": "1/140",
   "boardfree_delta_certificate_exact": "87/260",
   "bracket_width": 0.0,
   "calibrated_accuracy": 0.2980769230769231,
   "cell_variance": 0.06848072562358276,
   "closed_form_r": 0.9877561701430314,
   "exchange_rate": 0.29285714285714287,
   "exchange_rate_exact": "41/140",
   "margin_mass": "37/20",
   "matching_correlation": 0.9982600757357508,
   "mmrv": 0.01904761904761905,
   "mmrv_certificate": 0.05714285714285714,
   "mmrv_certificate_exact": "2/35",
   "mmrv_closed_form_exact": "2/35",
   "mmrv_exact": "2/105",
   "mmrv_unconditional": 0.05714285714285714,
   "mmrv_unique_argmax": false,
   "observed_r": 0.831765063033268,
   "r_lower_sq_exact": "23551/24160",
   "r_sufficient_sq_exact": "23551/24160",
   "random_policy_exact": "5/21",
   "realised": {
    "worst": 0.007142857142857143
   },
   "realised_exact": {
    "worst": "1/140"
   },
   "shape": [
    3,
    7
   ],
   "shortlist": {
    "2": {
     "exchange_exact": "0",
     "realised_exact": "0"
    }
   },
   "shortlist_bar": {
    "2": {
     "bar_r2_exact": "3417/6040"
    }
   },
   "shortlist_size": 2,
   "tail_mean": 0.2,
   "ties": 2,
   "trivial_exact": "9/20",
   "vacuity_threshold_r": 0.5705231710822285,
   "zero_margin_tasks": 1
  },
  "SIMPLER_VA": {
   "accuracy_needed": 0.05,
   "aggregate_exchange_exact": "313/800",
   "aggregate_realised_exact": "173/2000",
   "agreement": 1,
   "agreement_certificate_exact": "2373/4000",
   "bar": 0.9978368329414022,
   "bar_r2": "56746679/56992983",
   "best_fixed": 0.09725,
   "best_fixed_exact": "389/4000",
   "boardfree_delta_certificate_exact": "1406561/2344000",
   "bracket_width": 0.0035000903476538614,
   "calibrated_accuracy": 0.33221245733788396,
   "cell_variance": 0.09894615104166667,
   "closed_form_r": 0.995314764648361,
   "exchange_rate": 0.4975,
   "exchange_rate_exact": "199/400",
   "margin_mass": "409/1000",
   "matching_correlation": 0.9931589184035697,
   "mmrv": 0.166125,
   "mmrv_certificate": 0.30975,
   "mmrv_certificate_exact": "1239/4000",
   "mmrv_closed_form_exact": "3987/8000",
   "mmrv_exact": "1329/8000",
   "mmrv_unconditional": 0.38025,
   "mmrv_unique_argmax": true,
   "observed_r": 0.8341686657089094,
   "r_lower_sq_exact": "18800525/18997661",
   "r_sufficient_sq_exact": "18933053/18997661",
   "random_policy_exact": "2329/8000",
   "realised": {
    "worst": 0.19725
   },
   "realised_exact": {
    "worst": "789/4000"
   },
   "shape": [
    6,
    4
   ],
   "shortlist": {
    "2": {
     "exchange_exact": "173/2000",
     "realised_exact": "0"
    }
   },
   "shortlist_bar": {
    "4": {
     "bar_r2_exact": "21422071/37995322"
    }
   },
   "shortlist_size": 4,
   "tail_mean": 0.222,
   "ties": 0,
   "trivial_exact": "139/200",
   "vacuity_threshold_r": 0.5888263066967744,
   "zero_margin_tasks": 0
  },
  "SIMPLER_VM": {
   "accuracy_needed": 0.05,
   "aggregate_exchange_exact": "173/2000",
   "aggregate_realised_exact": "0",
   "agreement": 3,
   "agreement_certificate_exact": "87/400",
   "bar": 0.9978368329414022,
   "bar_r2": "56746679/56992983",
   "best_fixed": 0.09725,
   "best_fixed_exact": "389/4000",
   "boardfree_delta_certificate_exact": "569573/1336000",
   "bracket_width": 0.0035000903476538614,
   "calibrated_accuracy": 0.21638473053892215,
   "cell_variance": 0.09894615104166667,
   "closed_form_r": 0.995314764648361,
   "exchange_rate": 0.33475,
   "exchange_rate_exact": "1339/4000",
   "margin_mass": "409/1000",
   "matching_correlation": 0.9931589184035697,
   "mmrv": 0.049416666666666664,
   "mmrv_certificate": 0.12825,
   "mmrv_certificate_exact": "513/4000",
   "mmrv_closed_form_exact": "593/4000",
   "mmrv_exact": "593/12000",
   "mmrv_unconditional": 0.185,
   "mmrv_unique_argmax": true,
   "observed_r": 0.941490027247899,
   "r_lower_sq_exact": "18800525/18997661",
   "r_sufficient_sq_exact": "18933053/18997661",
   "random_policy_exact": "2329/8000",
   "realised": {
    "worst": 0.01675
   },
   "realised_exact": {
    "worst": "67/4000"
   },
   "shape": [
    6,
    4
   ],
   "shortlist": {
    "2": {
     "exchange_exact": "147/2000",
     "realised_exact": "0"
    }
   },
   "shortlist_bar": {
    "3": {
     "bar_r2_exact": "47539907/56992983"
    }
   },
   "shortlist_size": 3,
   "tail_mean": 0.222,
   "ties": 0,
   "trivial_exact": "139/200",
   "vacuity_threshold_r": 0.5888263066967744,
   "zero_margin_tasks": 0
  },
  "SIMPLER_WidowX": {
   "accuracy_needed": 0.0625,
   "aggregate_exchange_exact": "121/2000",
   "aggregate_realised_exact": "0",
   "agreement": 3,
   "agreement_certificate_exact": "433/4000",
   "bar": 0.9820591730915871,
   "bar_r2": "1845439/1913482",
   "best_fixed": 0.04175,
   "best_fixed_exact": "167/4000",
   "boardfree_delta_certificate_exact": "366271/1556000",
   "bracket_width": 0.0,
   "calibrated_accuracy": 0.1416426735218509,
   "cell_variance": 0.02657613888888889,
   "closed_form_r": 0.9828384922606648,
   "exchange_rate": 0.16475,
   "exchange_rate_exact": "659/4000",
   "margin_mass": "72/125",
   "matching_correlation": 0.9820591730915871,
   "mmrv": 0.027833333333333335,
   "mmrv_certificate": 0.04175,
   "mmrv_certificate_exact": "167/4000",
   "mmrv_closed_form_exact": "167/4000",
   "mmrv_exact": "167/6000",
   "mmrv_unconditional": 0.08125,
   "mmrv_unique_argmax": true,
   "observed_r": 0.8408029286250301,
   "r_lower_sq_exact": "1845439/1913482",
   "r_sufficient_sq_exact": "1845439/1913482",
   "random_policy_exact": "1801/12000",
   "realised": {
    "worst": 0.04175
   },
   "realised_exact": {
    "worst": "167/4000"
   },
   "shape": [
    3,
    4
   ],
   "shortlist": {
    "2": {
     "exchange_exact": "0",
     "realised_exact": "0"
    }
   },
   "shortlist_bar": {
    "2": {
     "bar_r2_exact": "1073959/1913482"
    }
   },
   "shortlist_size": 2,
   "tail_mean": 0.10852153110047846,
   "ties": 0,
   "trivial_exact": "49/160",
   "vacuity_threshold_r": 0.5158611949179861,
   "zero_margin_tasks": 0
  },
  "WMT23": {
   "accuracy_needed": 0.0325,
   "aggregate_exchange_exact": "119/1000",
   "aggregate_realised_exact": "57/8000",
   "agreement": 1,
   "agreement_certificate_exact": "51/400",
   "bar": 0.9789389435830858,
   "bar_by_tolerance": {
    ".005": {
     "bar": 0.9996936296885933,
     "necessary": 0.9994814091158265,
     "sufficient": 0.9997378707735266
    },
    ".01": {
     "bar": 0.9990674903292582
    },
    ".02": {
     "bar": 0.9967067883375424
    }
   },
   "bar_r2": "4212163/4395355",
   "best_fixed": 0.0055,
   "best_fixed_exact": "11/2000",
   "boardfree_delta_certificate_exact": "2224403/17392000",
   "bracket_width": 0.02562321042642468,
   "calibrated_accuracy": 0.09109222631094756,
   "cell_variance": 0.0042393470293209876,
   "closed_form_r": null,
   "exchange_rate": 0.13225,
   "exchange_rate_exact": "529/4000",
   "margin_mass": "79/1000",
   "matching_correlation": 0.9996234407405536,
   "mmrv": 0.01959722222222222,
   "mmrv_certificate": 0.041875,
   "mmrv_certificate_exact": "67/1600",
   "mmrv_closed_form_exact": "1411/16000",
   "mmrv_exact": "1411/72000",
   "mmrv_unconditional": 0.049125,
   "mmrv_unique_argmax": true,
   "observed_r": 0.780991315231731,
   "r_lower_sq_exact": "4011559/4395355",
   "r_sufficient_sq_exact": "42296323/43953550",
   "random_policy_exact": "1769/36000",
   "realised": {
    "worst": 0.011125
   },
   "realised_exact": {
    "worst": "89/8000"
   },
   "shape": [
    9,
    8
   ],
   "shortlist": {
    "2": {
     "exchange_exact": "391/8000",
     "realised_exact": "57/8000"
    }
   },
   "shortlist_bar": {
    "2": {
     "bar_r2_exact": "89275097/153837425"
    }
   },
   "shortlist_size": 2,
   "tail_mean": null,
   "ties": 0,
   "trivial_exact": "109/800",
   "vacuity_threshold_r": 0.6143717166481911,
   "zero_margin_tasks": 0
  },
  "WorldGym": {
   "accuracy_needed": 0.15,
   "aggregate_exchange_exact": "0",
   "aggregate_realised_exact": "0",
   "agreement": 16,
   "agreement_certificate_exact": "1/17",
   "bar": 0.9887706451159431,
   "bar_r2": "207637/212380",
   "best_fixed": 0.023529411764705882,
   "best_fixed_exact": "2/85",
   "boardfree_delta_certificate_exact": "213/340",
   "bracket_width": 0.0,
   "calibrated_accuracy": 0.45,
   "cell_variance": 0.10206651287966167,
   "closed_form_r": 0.9895245106329367,
   "exchange_rate": 0.4470588235294118,
   "exchange_rate_exact": "38/85",
   "margin_mass": "79/10",
   "matching_correlation": 0.9950650431778016,
   "mmrv": 0.04803921568627451,
   "mmrv_certificate": 0.07058823529411765,
   "mmrv_certificate_exact": "6/85",
   "mmrv_closed_form_exact": "49/680",
   "mmrv_exact": "49/1020",
   "mmrv_unconditional": 0.14411764705882352,
   "mmrv_unique_argmax": true,
   "observed_r": 0.7847863229087226,
   "r_lower_sq_exact": "207637/212380",
   "r_sufficient_sq_exact": "207637/212380",
   "random_policy_exact": "373/1020",
   "realised": {
    "worst": 0.011764705882352941
   },
   "realised_exact": {
    "worst": "1/85"
   },
   "shape": [
    3,
    17
   ],
   "shortlist": {
    "2": {
     "exchange_exact": "0",
     "realised_exact": "0"
    }
   },
   "shortlist_bar": {
    "1": {
     "bar_r2_exact": "30907/53095"
    }
   },
   "shortlist_size": 1,
   "tail_mean": 0.25526315789473686,
   "ties": 0,
   "trivial_exact": "43/68",
   "vacuity_threshold_r": 0.4427482254599586,
   "zero_margin_tasks": 0
  }
 },
 "scan": {
  "above_97": 0.9979959919839679,
  "above_97_with_silent": 0.998,
  "bracket_width_median": 0.0007970692029298787,
  "closed_max_error": 0.029252785617375432,
  "closed_median_error": 0.0003070502618195414,
  "corr_bar_K": 0.661262,
  "corr_bar_T": 0.324794,
  "corr_residual_K": 0.0678119,
  "corr_residual_T": -0.0746706,
  "draws": 499,
  "silent": 1,
  "silent_bar_min": 0.9765882742308075,
  "three_policy_pinned": 123
 },
 "shortlist": {
  "1": {
   "zero": 2
  },
  "2": {
   "holds": 3,
   "improves": 8,
   "larger_boards": 7,
   "zero": 4
  },
  "certified_size": {
   "max": 5,
   "median": 2.0,
   "min": 1
  }
 },
 "task_steps": {
  "K3": {
   "steps": [
    {
     "boards": 400,
     "rose_on": 319,
     "step": 0.0069198347178023156
    },
    {
     "boards": 400,
     "rose_on": 307,
     "step": 0.001970633513778243
    },
    {
     "boards": 400,
     "rose_on": 276,
     "step": 0.0006698333997756537
    },
    {
     "boards": 400,
     "rose_on": 246,
     "step": 0.0001969441716471901
    }
   ]
  },
  "K5": {
   "steps": [
    {
     "boards": 400,
     "rose_on": 311,
     "step": 0.0019356917435622415
    },
    {
     "boards": 400,
     "rose_on": 306,
     "step": 0.0006705783986121239
    },
    {
     "boards": 400,
     "rose_on": 267,
     "step": 0.0002180480020487402
    }
   ]
  },
  "smallest_rise_share": 0.615,
  "smallest_step_in_standard_errors_floor": 4.356209431009563,
  "step_families": 7
 },
 "tasks": {
  "K3_T16": {
   "K": 3,
   "T": 16,
   "bar_mean": 0.9922230202281006,
   "bar_se": 7.946129960905156e-05,
   "closed_mean": 0.9918667329535851
  },
  "K3_T32": {
   "K": 3,
   "T": 32,
   "bar_mean": 0.992892853627876,
   "bar_se": 4.821661684301655e-05,
   "closed_mean": 0.9925982806264895
  },
  "K3_T4": {
   "K": 3,
   "T": 4,
   "bar_mean": 0.98333255199652,
   "bar_se": 0.0005496316104438389,
   "closed_mean": 0.9859744606319804
  },
  "K3_T48": {
   "K": 3,
   "T": 48,
   "bar_mean": 0.9930897977995236,
   "bar_se": 3.877744389164204e-05,
   "closed_mean": 0.9928500477281106
  },
  "K3_T8": {
   "K": 3,
   "T": 8,
   "bar_mean": 0.9902523867143224,
   "bar_se": 0.00016349078757855293,
   "closed_mean": 0.9899415973971162
  },
  "K5_T16": {
   "K": 5,
   "T": 16,
   "bar_mean": 0.9963651449005394,
   "bar_se": 3.220212930023814e-05,
   "closed_mean": 0.9960124585805882
  },
  "K5_T32": {
   "K": 5,
   "T": 32,
   "bar_mean": 0.9965831929025881,
   "bar_se": 2.1673269441550655e-05,
   "closed_mean": 0.9963574985678468
  },
  "K5_T4": {
   "K": 5,
   "T": 4,
   "bar_mean": 0.9937588747583652,
   "bar_se": 0.0001675968480759418,
   "closed_mean": 0.9935215818916785
  },
  "K5_T8": {
   "K": 5,
   "T": 8,
   "bar_mean": 0.9956945665019273,
   "bar_se": 6.0323452303464917e-05,
   "closed_mean": 0.9951083386557344
  }
 },
 "tolerance": 0.05
}

==> anc/code/data/menus.json <==
{
 "brute_force_tables": 3000,
 "pairs": {
  "WorldGym": {
   "K": 3,
   "realised": 0.0118,
   "wrv": 0.0912,
   "mmrv": 0.048,
   "mmrv_guarantee": 0.0721,
   "unique_top": true,
   "realised_ship": 0.0,
   "wrv_ship": 0.0
  },
  "SIMPLER_VM": {
   "K": 6,
   "realised": 0.0168,
   "wrv": 0.1415,
   "mmrv": 0.0494,
   "mmrv_guarantee": 0.1482,
   "unique_top": true,
   "realised_ship": 0.0,
   "wrv_ship": 0.0722
  },
  "SIMPLER_VA": {
   "K": 6,
   "realised": 0.1973,
   "wrv": 0.3038,
   "mmrv": 0.1661,
   "mmrv_guarantee": 0.4984,
   "unique_top": true,
   "realised_ship": 0.0865,
   "wrv_ship": 0.2065
  },
  "SIMPLER_WidowX": {
   "K": 3,
   "realised": 0.0418,
   "wrv": 0.0418,
   "mmrv": 0.0278,
   "mmrv_guarantee": 0.0418,
   "unique_top": true,
   "realised_ship": 0.0,
   "wrv_ship": 0.0
  },
  "CtrlWorld_instruction": {
   "K": 3,
   "realised": 0.0,
   "wrv": 0.0,
   "mmrv": 0.0,
   "mmrv_guarantee": 0.0,
   "unique_top": true,
   "realised_ship": 0.0,
   "wrv_ship": 0.0
  },
  "CtrlWorld_success": {
   "K": 3,
   "realised": 0.0071,
   "wrv": 0.0571,
   "mmrv": 0.019,
   "mmrv_guarantee": 0.0571,
   "unique_top": false,
   "realised_ship": 0.0,
   "wrv_ship": 0.0
  },
  "AutoEval": {
   "K": 6,
   "realised": 0.0,
   "wrv": 0.04,
   "mmrv": 0.0147,
   "mmrv_guarantee": 0.044,
   "unique_top": true,
   "realised_ship": 0.004,
   "wrv_ship": 0.004
  },
  "AutoEval_SIMPLER": {
   "K": 6,
   "realised": 0.415,
   "wrv": 0.415,
   "mmrv": 0.2067,
   "mmrv_guarantee": 0.62,
   "unique_top": true,
   "realised_ship": 0.0,
   "wrv_ship": 0.36
  },
  "AgentReward_judge": {
   "K": 4,
   "realised": 0.0,
   "wrv": 0.0495,
   "mmrv": 0.0286,
   "mmrv_guarantee": 0.0573,
   "unique_top": true,
   "realised_ship": 0.0,
   "wrv_ship": 0.0
  },
  "AgentReward_rule": {
   "K": 4,
   "realised": 0.0707,
   "wrv": 0.1087,
   "mmrv": 0.0751,
   "mmrv_guarantee": 0.3005,
   "unique_top": false,
   "realised_ship": 0.1253,
   "wrv_ship": 0.1253
  },
  "WMT23": {
   "K": 9,
   "realised": 0.0111,
   "wrv": 0.0395,
   "mmrv": 0.0196,
   "mmrv_guarantee": 0.0882,
   "unique_top": true,
   "realised_ship": 0.0071,
   "wrv_ship": 0.0213
  }
 }
}


==> anc/code/data/nas_audit.json <==
{
 "adverse": [
  {
   "id": "N-H4",
   "text": "N-H4 failed: Precision@100 orders the proxies by their shortlist regret better than Spearman's coefficient."
  }
 ],
 "datasets": [
  "cifar10",
  "cifar100",
  "ImageNet16-120"
 ],
 "proxies": [
  "epe_nas",
  "fisher",
  "flops",
  "grad_norm",
  "grasp",
  "jacov",
  "l2_norm",
  "nwot",
  "params",
  "plain",
  "snip",
  "synflow",
  "zen"
 ],
 "rows": {
  "epe_nas": {
   "corr_flagged": false,
   "free_corr": [
    1.0,
    1.0
   ],
   "free_spearman": 1.0,
   "g_corr": 0.6696333333333334,
   "g_mmrv": 0.3737333333333333,
   "g_pairacc": 0.6696333333333334,
   "mmrv": 0.26760185599999997,
   "pairacc": 0.6989614381139956,
   "precision_10": 0.0,
   "precision_100": 0.013333333333333334,
   "r": 0.35330483705671023,
   "realised": 0.0923,
   "ship_corr": 0.6647666666666667,
   "ship_corr_flagged": false,
   "ship_realised": 0.09560000000000002,
   "short_100_realised": 0.012499999999999992,
   "short_10_realised": 0.026900000000000035,
   "spearman": 0.9417872286529371,
   "spearman_within": 0.5517497680205916,
   "unique": true
  },
  "fisher": {
   "corr_flagged": false,
   "free_corr": [
    1.0,
    1.0
   ],
   "free_spearman": 1.0,
   "g_corr": 0.6696333333333334,
   "g_mmrv": 0.39189999999999997,
   "g_pairacc": 0.6696333333333334,
   "mmrv": 0.2852590293333333,
   "pairacc": 0.6903209222313167,
   "precision_10": 0.0,
   "precision_100": 0.0,
   "r": -0.01899606492989819,
   "realised": 0.19053333333333333,
   "ship_corr": 0.6647666666666667,
   "ship_corr_flagged": false,
   "ship_realised": 0.27120000000000005,
   "short_100_realised": 0.022133333333333338,
   "short_10_realised": 0.08713333333333333,
   "spearman": 0.09615786712907048,
   "spearman_within": 0.5144009753440898,
   "unique": true
  },
  "flops": {
   "corr_flagged": false,
   "free_corr": [
    1.0,
    1.0
   ],
   "free_spearman": 1.0,
   "g_corr": 0.6696333333333334,
   "g_mmrv": 0.6378333333333334,
   "g_pairacc": 0.6696333333333334,
   "mmrv": 0.5255062848000001,
   "pairacc": 0.7340360151110021,
   "precision_10": 0.0,
   "precision_100": 0.06666666666666667,
   "r": 0.6065338285153319,
   "realised": 0.030766666666666664,
   "ship_corr": 0.6647666666666667,
   "ship_corr_flagged": false,
   "ship_realised": 0.027766666666666717,
   "short_100_realised": 0.001333333333333316,
   "short_10_realised": 0.014499999999999994,
   "spearman": 0.7041819429533828,
   "spearman_within": 0.6891018154246727,
   "unique": true
  },
  "grad_norm": {
   "corr_flagged": false,
   "free_corr": [
    1.0,
    1.0
   ],
   "free_spearman": 1.0,
   "g_corr": 0.6696333333333334,
   "g_mmrv": 0.3919333333333333,
   "g_pairacc": 0.6696333333333334,
   "mmrv": 0.2852877952,
   "pairacc": 0.7217807601033758,
   "precision_10": 0.0,
   "precision_100": 0.0,
   "r": -0.01728793606249859,
   "realised": 0.20806666666666665,
   "ship_corr": 0.6647666666666667,
   "ship_corr_flagged": false,
   "ship_realised": 0.27120000000000005,
   "short_100_realised": 0.019699999999999978,
   "short_10_realised": 0.09443333333333331,
   "spearman": 0.16354769256094387,
   "spearman_within": 0.6014918412091018,
   "unique": true
  },
  "grasp": {
   "corr_flagged": false,
   "free_corr": [
    1.0,
    1.0
   ],
   "free_spearman": 1.0,
   "g_corr": 0.6696333333333334,
   "g_mmrv": 0.43696666666666667,
   "g_pairacc": 0.6696333333333334,
   "mmrv": 0.3291555797333333,
   "pairacc": 0.6891968328329356,
   "precision_10": 0.0,
   "precision_100": 0.0,
   "r": 0.0009595000378976992,
   "realised": 0.18496666666666664,
   "ship_corr": 0.6647666666666667,
   "ship_corr_flagged": false,
   "ship_realised": 0.27120000000000005,
   "short_100_realised": 0.018133333333333317,
   "short_10_realised": 0.07126666666666669,
   "spearman": 0.06636543364455427,
   "spearman_within": 0.5371171964469408,
   "unique": true
  },
  "jacov": {
   "corr_flagged": false,
   "free_corr": [
    1.0,
    1.0
   ],
   "free_spearman": 1.0,
   "g_corr": 0.6696333333333334,
   "g_mmrv": 0.33616666666666667,
   "g_pairacc": 0.6696333333333334,
   "mmrv": 0.23123026986666667,
   "pairacc": 0.7787545295507551,
   "precision_10": 0.0,
   "precision_100": 0.03333333333333333,
   "r": 0.35336203822848916,
   "realised": 0.03283333333333333,
   "ship_corr": 0.6647666666666667,
   "ship_corr_flagged": false,
   "ship_realised": 0.04940000000000011,
   "short_100_realised": 0.006466666666666658,
   "short_10_realised": 0.018299999999999983,
   "spearman": 0.5573629871295213,
   "spearman_within": 0.7290571561917168,
   "unique": true
  },
  "l2_norm": {
   "corr_flagged": false,
   "free_corr": [
    1.0,
    1.0
   ],
   "free_spearman": 1.0,
   "g_corr": 0.6696333333333334,
   "g_mmrv": 0.5932000000000001,
   "g_pairacc": 0.6696333333333334,
   "mmrv": 0.48167801173333324,
   "pairacc": 0.7517321665622453,
   "precision_10": 0.0,
   "precision_100": 0.08666666666666667,
   "r": 0.2327864004267619,
   "realised": 0.019866666666666668,
   "ship_corr": 0.6647666666666667,
   "ship_corr_flagged": false,
   "ship_realised": 0.023566666666666736,
   "short_100_realised": 0.006433333333333328,
   "short_10_realised": 0.009966666666666643,
   "spearman": 0.08870753749060863,
   "spearman_within": 0.6943107803821306,
   "unique": true
  },
  "nwot": {
   "corr_flagged": false,
   "free_corr": [
    1.0,
    1.0
   ],
   "free_spearman": 1.0,
   "g_corr": 0.6696333333333334,
   "g_mmrv": 0.33546666666666664,
   "g_pairacc": 0.6696333333333334,
   "mmrv": 0.2305522496,
   "pairacc": 0.8003290423279941,
   "precision_10": 0.0,
   "precision_100": 0.08,
   "r": 0.26999481340709164,
   "realised": 0.021133333333333334,
   "ship_corr": 0.6647666666666667,
   "ship_corr_flagged": false,
   "ship_realised": 0.023433333333333417,
   "short_100_realised": 0.00786666666666667,
   "short_10_realised": 0.012933333333333352,
   "spearman": 0.7732419571283699,
   "spearman_within": 0.7864628614001692,
   "unique": true
  },
  "params": {
   "corr_flagged": false,
   "free_corr": [
    1.0,
    1.0
   ],
   "free_spearman": 1.0,
   "g_corr": 0.6696333333333334,
   "g_mmrv": 0.6406333333333333,
   "g_pairacc": 0.6696333333333334,
   "mmrv": 0.5327910656,
   "pairacc": 0.7140373076035833,
   "precision_10": 0.0,
   "precision_100": 0.08333333333333333,
   "r": 0.1958940218074641,
   "realised": 0.030766666666666664,
   "ship_corr": 0.6647666666666667,
   "ship_corr_flagged": false,
   "ship_realised": 0.027766666666666717,
   "short_100_realised": 0.001333333333333316,
   "short_10_realised": 0.014499999999999994,
   "spearman": 0.2095708443477385,
   "spearman_within": 0.7103402025233697,
   "unique": true
  },
  "plain": {
   "corr_flagged": false,
   "free_corr": [
    1.0,
    1.0
   ],
   "free_spearman": 1.0,
   "g_corr": 0.6696333333333334,
   "g_mmrv": 0.6086,
   "g_pairacc": 0.6696333333333334,
   "mmrv": 0.49674465279999996,
   "pairacc": 0.41822818963085245,
   "precision_10": 0.0,
   "precision_100": 0.0033333333333333335,
   "r": -0.09860867205861391,
   "realised": 0.17903333333333335,
   "ship_corr": 0.6647666666666667,
   "ship_corr_flagged": false,
   "ship_realised": 0.11483333333333334,
   "short_100_realised": 0.017299999999999982,
   "short_10_realised": 0.03739999999999997,
   "spearman": -0.1314151059609001,
   "spearman_within": -0.23928184809430267,
   "unique": true
  },
  "snip": {
   "corr_flagged": false,
   "free_corr": [
    1.0,
    1.0
   ],
   "free_spearman": 1.0,
   "g_corr": 0.6696333333333334,
   "g_mmrv": 0.3873,
   "g_pairacc": 0.6696333333333334,
   "mmrv": 0.2807622698666667,
   "pairacc": 0.7232815456548056,
   "precision_10": 0.0,
   "precision_100": 0.0,
   "r": -0.022622665390018965,
   "realised": 0.19896666666666665,
   "ship_corr": 0.6647666666666667,
   "ship_corr_flagged": false,
   "ship_realised": 0.27120000000000005,
   "short_100_realised": 0.017233333333333323,
   "short_10_realised": 0.08596666666666664,
   "spearman": 0.12883284015443433,
   "spearman_within": 0.6027900995417664,
   "unique": true
  },
  "synflow": {
   "corr_flagged": false,
   "free_corr": [
    1.0,
    1.0
   ],
   "free_spearman": 1.0,
   "g_corr": 0.6696333333333334,
   "g_mmrv": 0.34650000000000003,
   "g_pairacc": 0.6696333333333334,
   "mmrv": 0.24120179626666666,
   "pairacc": 0.7773883439928956,
   "precision_10": 0.03333333333333333,
   "precision_100": 0.16666666666666666,
   "r": 0.3096960448575784,
   "realised": 0.030766666666666664,
   "ship_corr": 0.6647666666666667,
   "ship_corr_flagged": false,
   "ship_realised": 0.027766666666666717,
   "short_100_realised": 0.0007000000000000154,
   "short_10_realised": 0.004966666666666675,
   "spearman": 0.290221733959912,
   "spearman_within": 0.7483292609292566,
   "unique": true
  },
  "zen": {
   "corr_flagged": false,
   "free_corr": [
    1.0,
    1.0
   ],
   "free_spearman": 1.0,
   "g_corr": 0.6696333333333334,
   "g_mmrv": 0.4781666666666667,
   "g_pairacc": 0.6696333333333334,
   "mmrv": 0.3692897301333334,
   "pairacc": 0.6415581408398046,
   "precision_10": 0.0,
   "precision_100": 0.0,
   "r": 0.3532707636903132,
   "realised": 0.05446666666666666,
   "ship_corr": 0.6647666666666667,
   "ship_corr_flagged": false,
   "ship_realised": 0.05146666666666666,
   "short_100_realised": 0.0497,
   "short_10_realised": 0.05056666666666665,
   "spearman": 0.18914303819779626,
   "spearman_within": 0.3719756503780048,
   "unique": true
  }
 },
 "summary": {
  "K": 15625,
  "T": 3,
  "best_fixed": 0.0029999999999998916,
  "best_realised": 0.019866666666666668,
  "dropped": 0,
  "flagged": 0,
  "free_any": 0,
  "g_mmrv_max": 0.6406333333333333,
  "g_mmrv_min": 0.33546666666666664,
  "h1": true,
  "h2": true,
  "h3": true,
  "h4": false,
  "max_r": 0.6065338285153319,
  "max_spearman": 0.9417872286529371,
  "median_realised": 0.05446666666666666,
  "mmrv_tighter": 13,
  "per_task_certified_1": 0,
  "proxies": 13,
  "r_vac": 0.9999067450379979,
  "ship_certified_1": 0,
  "spread_means": 0.6647666666666667,
  "tau_corr": 0.35300904324873117,
  "tau_mmrv": -0.0392232270276368,
  "tau_pairacc": 0.35300904324873117,
  "tau_precision100": 0.7877257397724644,
  "tau_spearman": 0.21935940398931636,
  "worst_possible": 0.6696333333333334
 }
}


==> anc/code/data/needed.json <==
{
 "census_correlations": 51,
 "census_reaching_five_points": 0,
 "five_points_five_policies": {
  "kendall_at_least": 0.9998,
  "mmrv_unique_at_most": 0.02,
  "pearson_about": 0.99949,
  "spearman_at_least": 0.999996
 },
 "min_entry": 0.99389,
 "policies": [
  2,
  3,
  4,
  5,
  6,
  8,
  10
 ],
 "printed_minus_necessary_max": 8.217066749038882e-05,
 "rows": {
  "10": {
   ".02": {
    "necessary": 0.9999591903362547,
    "printed": 0.99996,
    "sufficient": 0.9999596831092222
   },
   ".05": {
    "necessary": 0.99973711881775,
    "printed": 0.99975,
    "sufficient": 0.9997451255215388
   },
   ".10": {
    "necessary": 0.9988938049711437,
    "printed": 0.99897,
    "sufficient": 0.9989621170011
   }
  },
  "2": {
   ".02": {
    "necessary": 0.9997918184634462,
    "printed": 0.9998,
    "sufficient": 0.9997918184634462
   },
   ".05": {
    "necessary": 0.9986178293325096,
    "printed": 0.99862,
    "sufficient": 0.9986178293325096
   },
   ".10": {
    "necessary": 0.9938837346736189,
    "printed": 0.99389,
    "sufficient": 0.9938837346736189
   }
  },
  "3": {
   ".02": {
    "necessary": 0.9998630793448775,
    "printed": 0.99987,
    "sufficient": 0.9998630793448775
   },
   ".05": {
    "necessary": 0.9991099241672035,
    "printed": 0.99911,
    "sufficient": 0.9991099241672035
   },
   ".10": {
    "necessary": 0.9962049198956219,
    "printed": 0.99621,
    "sufficient": 0.9962049198956219
   }
  },
  "4": {
   ".02": {
    "necessary": 0.9998979852075898,
    "printed": 0.9999,
    "sufficient": 0.999897995613546
   },
   ".05": {
    "necessary": 0.9993431854792205,
    "printed": 0.99935,
    "sufficient": 0.9993436166014144
   },
   ".10": {
    "necessary": 0.9972413740548081,
    "printed": 0.99725,
    "sufficient": 0.9972489631508746
   }
  },
  "5": {
   ".02": {
    "necessary": 0.9999183856683875,
    "printed": 0.99992,
    "sufficient": 0.9999187223146543
   },
   ".05": {
    "necessary": 0.9994744448461068,
    "printed": 0.99949,
    "sufficient": 0.9994801143396996
   },
   ".10": {
    "necessary": 0.9977912728415962,
    "printed": 0.99785,
    "sufficient": 0.9978425001834778
   }
  },
  "6": {
   ".02": {
    "necessary": 0.9999319866693086,
    "printed": 0.99994,
    "sufficient": 0.9999324484073941
   },
   ".05": {
    "necessary": 0.9995619798300587,
    "printed": 0.99957,
    "sufficient": 0.9995696147853161
   },
   ".10": {
    "necessary": 0.9981583778109124,
    "printed": 0.99823,
    "sufficient": 0.9982253757089227
   }
  },
  "8": {
   ".02": {
    "necessary": 0.999948988700964,
    "printed": 0.99995,
    "sufficient": 0.9999495038755454
   },
   ".05": {
    "necessary": 0.9996714309094813,
    "printed": 0.99968,
    "sufficient": 0.9996798463180315
   },
   ".10": {
    "necessary": 0.9986178293325096,
    "printed": 0.9987,
    "sufficient": 0.9986902417430941
   }
  }
 },
 "tolerances": [
  0.02,
  0.05,
  0.1
 ]
}

==> anc/code/data/noise_scale.json <==
{
 "model": "y = p + sigma Z, Z iid N(0,1); means over the nine distinct corpus outcome tables",
 "seed": 20271113,
 "sigmas": [
  0.08,
  0.04,
  0.02,
  0.01
 ],
 "rows": [
  {
   "sigma": 0.08,
   "mean": {
    "correlation": 0.3945559091884301,
    "mmrv": 0.05911491436157796,
    "regret": 0.0128689186364167
   },
   "tables": [
    {
     "table": "WorldGym",
     "K": 3,
     "T": 17,
     "correlation": 0.25119623784187456,
     "mmrv": 0.011519117647058824,
     "regret": 0.0016654167115087667,
     "mmrv_positive_share": 0.90675,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "SIMPLER_VM",
     "K": 6,
     "T": 4,
     "correlation": 0.3445048137263367,
     "mmrv": 0.08422821875000001,
     "regret": 0.018945050490018055,
     "mmrv_positive_share": 0.98825,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "SIMPLER_WidowX",
     "K": 3,
     "T": 4,
     "correlation": 0.39722109140499295,
     "mmrv": 0.02314884375,
     "regret": 0.017067536090041958,
     "mmrv_positive_share": 0.5885,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "CtrlWorld_instruction",
     "K": 3,
     "T": 7,
     "correlation": 0.2656213809791489,
     "mmrv": 0.014215178571428575,
     "regret": 0.003669530928290666,
     "mmrv_positive_share": 0.66725,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "CtrlWorld_success",
     "K": 3,
     "T": 7,
     "correlation": 0.28796574185810003,
     "mmrv": 0.01827321428571428,
     "regret": 0.006724596615819388,
     "mmrv_positive_share": 0.78475,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "WMT23",
     "K": 9,
     "T": 8,
     "correlation": 1.0,
     "mmrv": 0.20805024999999994,
     "regret": 0.020789930686005,
     "mmrv_positive_share": 1.0,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "AutoEval",
     "K": 6,
     "T": 5,
     "correlation": 0.31858253404769166,
     "mmrv": 0.06313350000000001,
     "regret": 0.013787347991572042,
     "mmrv_positive_share": 0.99825,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "AutoEval_SIMPLER",
     "K": 6,
     "T": 4,
     "correlation": 0.2938772192381043,
     "mmrv": 0.040799999999999996,
     "regret": 0.010163009605151915,
     "mmrv_positive_share": 0.97225,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "AgentReward_judge",
     "K": 4,
     "T": 4,
     "correlation": 0.3920341635996222,
     "mmrv": 0.06866590624999999,
     "regret": 0.02300784860934252,
     "mmrv_positive_share": 0.99125,
     "mmrv_positive_bound": 1.0
    }
   ]
  },
  {
   "sigma": 0.04,
   "mean": {
    "correlation": 0.24673690490396347,
    "mmrv": 0.022516298406862745,
    "regret": 0.0040211446861254455
   },
   "tables": [
    {
     "table": "WorldGym",
     "K": 3,
     "T": 17,
     "correlation": 0.13634547330351193,
     "mmrv": 0.002486029411764707,
     "regret": 7.255127239852706e-06,
     "mmrv_positive_share": 0.479,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "SIMPLER_VM",
     "K": 6,
     "T": 4,
     "correlation": 0.18845866878794926,
     "mmrv": 0.017475937500000004,
     "regret": 0.004978308946406806,
     "mmrv_positive_share": 0.77875,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "SIMPLER_WidowX",
     "K": 3,
     "T": 4,
     "correlation": 0.22784779761005364,
     "mmrv": 0.0038930625000000003,
     "regret": 0.0023066815850893477,
     "mmrv_positive_share": 0.16025,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "CtrlWorld_instruction",
     "K": 3,
     "T": 7,
     "correlation": 0.1450973489819596,
     "mmrv": 0.002713392857142859,
     "regret": 0.0005849930772114122,
     "mmrv_positive_share": 0.308,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "CtrlWorld_success",
     "K": 3,
     "T": 7,
     "correlation": 0.15784651186260812,
     "mmrv": 0.003961607142857142,
     "regret": 0.0016403856064075627,
     "mmrv_positive_share": 0.40375,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "WMT23",
     "K": 9,
     "T": 8,
     "correlation": 0.8158635544725218,
     "mmrv": 0.11254203124999998,
     "regret": 0.013246633809101346,
     "mmrv_positive_share": 1.0,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "AutoEval",
     "K": 6,
     "T": 5,
     "correlation": 0.17322312361228304,
     "mmrv": 0.022471,
     "regret": 0.005119167444126837,
     "mmrv_positive_share": 0.9745,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "AutoEval_SIMPLER",
     "K": 6,
     "T": 4,
     "correlation": 0.15863804579934684,
     "mmrv": 0.01464625,
     "regret": 0.003210369224394908,
     "mmrv_positive_share": 0.877,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "AgentReward_judge",
     "K": 4,
     "T": 4,
     "correlation": 0.21731161970543683,
     "mmrv": 0.022457375,
     "regret": 0.005096507355150935,
     "mmrv_positive_share": 0.84375,
     "mmrv_positive_bound": 1.0
    }
   ]
  },
  {
   "sigma": 0.02,
   "mean": {
    "correlation": 0.13603805707849503,
    "mmrv": 0.008191055278361344,
    "regret": 0.0012142842487662757
   },
   "tables": [
    {
     "table": "WorldGym",
     "K": 3,
     "T": 17,
     "correlation": 0.07125637274186482,
     "mmrv": 0.0002176470588235295,
     "regret": 2.71316505429977e-14,
     "mmrv_positive_share": 0.0725,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "SIMPLER_VM",
     "K": 6,
     "T": 4,
     "correlation": 0.09937594169189563,
     "mmrv": 0.0023444375000000015,
     "regret": 0.0011728754950586194,
     "mmrv_positive_share": 0.38725,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "SIMPLER_WidowX",
     "K": 3,
     "T": 4,
     "correlation": 0.1225935428150858,
     "mmrv": 2.60625e-05,
     "regret": 3.15925245750315e-05,
     "mmrv_positive_share": 0.00125,
     "mmrv_positive_bound": 0.07420847568574591
    },
    {
     "table": "CtrlWorld_instruction",
     "K": 3,
     "T": 7,
     "correlation": 0.07541133389588953,
     "mmrv": 0.0004544642857142861,
     "regret": 6.046509489119146e-05,
     "mmrv_positive_share": 0.05975,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "CtrlWorld_success",
     "K": 3,
     "T": 7,
     "correlation": 0.08298163803345657,
     "mmrv": 0.0005669642857142856,
     "regret": 0.0002768100868881905,
     "mmrv_positive_share": 0.079,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "WMT23",
     "K": 9,
     "T": 8,
     "correlation": 0.4843555538122792,
     "mmrv": 0.05220698437499999,
     "regret": 0.007185575375721011,
     "mmrv_positive_share": 1.0,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "AutoEval",
     "K": 6,
     "T": 5,
     "correlation": 0.09076755736875163,
     "mmrv": 0.007961500000000002,
     "regret": 0.0008798161215306084,
     "mmrv_positive_share": 0.80175,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "AutoEval_SIMPLER",
     "K": 6,
     "T": 4,
     "correlation": 0.08251342277198875,
     "mmrv": 0.005876875000000001,
     "regret": 0.0002898854416860104,
     "mmrv_positive_share": 0.6405,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "AgentReward_judge",
     "K": 4,
     "T": 4,
     "correlation": 0.11508715057524353,
     "mmrv": 0.0040645625,
     "regret": 0.0010315380985186859,
     "mmrv_positive_share": 0.32375,
     "mmrv_positive_bound": 1.0
    }
   ]
  },
  {
   "sigma": 0.01,
   "mean": {
    "correlation": 0.07302195077331158,
    "mmrv": 0.0026266688550420168,
    "regret": 0.00040620534690830225
   },
   "tables": [
    {
     "table": "WorldGym",
     "K": 3,
     "T": 17,
     "correlation": 0.036508447379011114,
     "mmrv": 1.4705882352941184e-06,
     "regret": 3.6855663242869477e-47,
     "mmrv_positive_share": 0.0005,
     "mmrv_positive_bound": 0.047296126337578834
    },
    {
     "table": "SIMPLER_VM",
     "K": 6,
     "T": 4,
     "correlation": 0.05082214864871166,
     "mmrv": 0.0006320000000000005,
     "regret": 0.0005817049039619089,
     "mmrv_positive_share": 0.19375,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "SIMPLER_WidowX",
     "K": 3,
     "T": 4,
     "correlation": 0.06392517470250755,
     "mmrv": 0.0,
     "regret": 2.9982688915943726e-11,
     "mmrv_positive_share": 0.0,
     "mmrv_positive_bound": 1.8227452489943586e-07
    },
    {
     "table": "CtrlWorld_instruction",
     "K": 3,
     "T": 7,
     "correlation": 0.03903076212645082,
     "mmrv": 5.357142857142861e-06,
     "regret": 4.388669208078012e-08,
     "mmrv_positive_share": 0.00075,
     "mmrv_positive_bound": 0.018339314294163044
    },
    {
     "table": "CtrlWorld_success",
     "K": 3,
     "T": 7,
     "correlation": 0.04261108865576384,
     "mmrv": 1.7857142857142872e-06,
     "regret": 1.4534000677943764e-06,
     "mmrv_positive_share": 0.00025,
     "mmrv_positive_bound": 0.019304541362277418
    },
    {
     "table": "WMT23",
     "K": 9,
     "T": 8,
     "correlation": 0.2762375610852002,
     "mmrv": 0.019779906249999996,
     "regret": 0.003012234948904494,
     "mmrv_positive_share": 1.0,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "AutoEval",
     "K": 6,
     "T": 5,
     "correlation": 0.04631312369111045,
     "mmrv": 0.0015255000000000004,
     "regret": 1.8843660767649115e-05,
     "mmrv_positive_share": 0.30675,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "AutoEval_SIMPLER",
     "K": 6,
     "T": 4,
     "correlation": 0.042219670129554784,
     "mmrv": 0.0015762500000000004,
     "regret": 1.658239680354691e-07,
     "mmrv_positive_share": 0.264,
     "mmrv_positive_bound": 1.0
    },
    {
     "table": "AgentReward_judge",
     "K": 4,
     "T": 4,
     "correlation": 0.059529580541493855,
     "mmrv": 0.00011774999999999999,
     "regret": 4.140146783006907e-05,
     "mmrv_positive_share": 0.012,
     "mmrv_positive_bound": 0.35893831592185704
    }
   ]
  }
 ],
 "summary": {
  "tables": 9,
  "draws": 4000,
  "sigma_max": 0.08,
  "sigma_min": 0.01,
  "correlation_factor_per_halving": 1.7547626170075674,
  "mmrv_factor_per_halving": 2.8233447606215,
  "regret_factor_per_halving": 3.16421127050708,
  "correlation_over_regret_max_sigma": 30.65960088300726,
  "correlation_over_regret_min_sigma": 179.76609941029588,
  "mmrv_over_regret_max_sigma": 4.593619404375866,
  "mmrv_over_regret_min_sigma": 6.4663571640157835,
  "k3_quarter_lower": 0.5
 }
}


==> anc/code/data/ppe_audit.json <==
{
 "adverse": [
  {
   "id": "R-H2",
   "text": "R-H2 failed: the MMRV's exact guarantee is below the correlation's on $1$ of the $70$ pairs, not on three quarters."
  }
 ],
 "benchmarks": [
  "gpqa",
  "ifeval",
  "math",
  "mbpp_plus",
  "mmlu_pro"
 ],
 "eps": 0.05,
 "evaluators": [
  "ArmoRM-Llama3-8B-v0.1",
  "Athene-RM-70B",
  "Athene-RM-8B",
  "Eurus-RM-7b",
  "Llama-3-OffsetBias-RM-8B",
  "NaiveVerbosityModel",
  "Skywork-Reward-Gemma-2-27B",
  "Skywork-Reward-Llama-3.1-8B",
  "Starling-RM-34B",
  "Starling-RM-7B-alpha",
  "internlm2-1_8b-reward",
  "internlm2-20b-reward",
  "internlm2-7b-reward",
  "nemotron-4-340b-reward"
 ],
 "summary": {
  "K": 32,
  "T_max": 510,
  "T_min": 489,
  "certified": 0,
  "dropped_items": 31,
  "error_scores": 64,
  "evaluators": 14,
  "h1": true,
  "h2": false,
  "h3": true,
  "h4": true,
  "h5": true,
  "median_tau_corr": 0.6408937593274027,
  "median_tau_mmrv": 0.6629935441317959,
  "median_tau_pairacc": 0.8618916073713346,
  "mmrv_tighter": 1,
  "pairacc_tighter": 0,
  "pairs": 70,
  "r_max": 0.4731234442208262,
  "r_vac": 0.9544341625879044,
  "realised_above_fixed": 30,
  "tables": 5,
  "vacuous": 70
 },
 "tables": {
  "gpqa": {
   "K": 32,
   "T": 508,
   "best_fixed": 0.5551181102362205,
   "dropped_items": 4,
   "evaluators": {
    "ArmoRM-Llama3-8B-v0.1": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.7777436023622047,
     "pairacc": 0.5462545149440812,
     "r": 0.14784895689820807,
     "realised": 0.5570866141732284,
     "unique": false,
     "vacuous": true
    },
    "Athene-RM-70B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.717888779527559,
     "pairacc": 0.5930462187023565,
     "r": 0.21502315071317793,
     "realised": 0.5216535433070866,
     "unique": false,
     "vacuous": true
    },
    "Athene-RM-8B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.789185531496063,
     "pairacc": 0.5510124730126572,
     "r": 0.1512805813724373,
     "realised": 0.5826771653543307,
     "unique": false,
     "vacuous": true
    },
    "Eurus-RM-7b": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.7764517716535433,
     "pairacc": 0.5288086686926359,
     "r": 0.11450324130023619,
     "realised": 0.6003937007874016,
     "unique": false,
     "vacuous": true
    },
    "Llama-3-OffsetBias-RM-8B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.7929995078740157,
     "pairacc": 0.5454564058487071,
     "r": 0.14915951092239949,
     "realised": 0.5708661417322834,
     "unique": false,
     "vacuous": true
    },
    "NaiveVerbosityModel": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.8852731299212598,
     "pairacc": 0.4886167132230306,
     "r": -0.012293344915629143,
     "realised": 0.6279527559055118,
     "unique": false,
     "vacuous": true
    },
    "Skywork-Reward-Gemma-2-27B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.8634965551181102,
     "pairacc": 0.5102372839733554,
     "r": 0.09354477891315797,
     "realised": 0.5748031496062992,
     "unique": false,
     "vacuous": true
    },
    "Skywork-Reward-Llama-3.1-8B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.7995201771653543,
     "pairacc": 0.5586252059223787,
     "r": 0.14136922674205826,
     "realised": 0.5688976377952756,
     "unique": false,
     "vacuous": true
    },
    "Starling-RM-34B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.7880782480314961,
     "pairacc": 0.5413123778534958,
     "r": 0.1490876432812479,
     "realised": 0.5905511811023622,
     "unique": false,
     "vacuous": true
    },
    "Starling-RM-7B-alpha": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.8467642716535433,
     "pairacc": 0.5157933511373055,
     "r": 0.09004614282486362,
     "realised": 0.6220472440944882,
     "unique": false,
     "vacuous": true
    },
    "internlm2-1_8b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.8237573818897638,
     "pairacc": 0.5400845177067666,
     "r": 0.11787322637889,
     "realised": 0.5669291338582677,
     "unique": false,
     "vacuous": true
    },
    "internlm2-20b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.7778666338582677,
     "pairacc": 0.5662481709999898,
     "r": 0.15891793713791474,
     "realised": 0.5413385826771654,
     "unique": false,
     "vacuous": true
    },
    "internlm2-7b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.7801427165354331,
     "pairacc": 0.5498460058732644,
     "r": 0.14340905337149912,
     "realised": 0.562992125984252,
     "unique": false,
     "vacuous": true
    },
    "nemotron-4-340b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.8022883858267716,
     "pairacc": 0.5594847080250893,
     "r": 0.15676511215276326,
     "realised": 0.5295275590551181,
     "unique": true,
     "vacuous": true
    }
   },
   "tied_items": 0,
   "worst_possible": 1.0
  },
  "ifeval": {
   "K": 32,
   "T": 510,
   "best_fixed": 0.4411764705882353,
   "dropped_items": 2,
   "evaluators": {
    "ArmoRM-Llama3-8B-v0.1": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.7270833333333333,
     "pairacc": 0.5770930414574529,
     "r": 0.06486640625133706,
     "realised": 0.43333333333333335,
     "unique": false,
     "vacuous": true
    },
    "Athene-RM-70B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.7147058823529412,
     "pairacc": 0.6172741393635083,
     "r": 0.13197282468975965,
     "realised": 0.3764705882352941,
     "unique": false,
     "vacuous": true
    },
    "Athene-RM-8B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.7582107843137255,
     "pairacc": 0.5653891076352515,
     "r": 0.09643061050948584,
     "realised": 0.4411764705882353,
     "unique": false,
     "vacuous": true
    },
    "Eurus-RM-7b": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.7474877450980392,
     "pairacc": 0.5770087538681983,
     "r": 0.02825145550219934,
     "realised": 0.42549019607843136,
     "unique": false,
     "vacuous": true
    },
    "Llama-3-OffsetBias-RM-8B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6957720588235294,
     "pairacc": 0.6220905730351961,
     "r": 0.08432398091833361,
     "realised": 0.3588235294117647,
     "unique": false,
     "vacuous": true
    },
    "NaiveVerbosityModel": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.7732843137254902,
     "pairacc": 0.5045334681934761,
     "r": -0.0580689256516238,
     "realised": 0.5019607843137255,
     "unique": false,
     "vacuous": true
    },
    "Skywork-Reward-Gemma-2-27B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.7935661764705882,
     "pairacc": 0.5413069392768125,
     "r": 0.08074082981834883,
     "realised": 0.43333333333333335,
     "unique": false,
     "vacuous": true
    },
    "Skywork-Reward-Llama-3.1-8B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.707046568627451,
     "pairacc": 0.6258233091307541,
     "r": 0.1401084329136024,
     "realised": 0.37058823529411766,
     "unique": false,
     "vacuous": true
    },
    "Starling-RM-34B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.7737745098039216,
     "pairacc": 0.544353333574155,
     "r": -0.002294055694972962,
     "realised": 0.4843137254901961,
     "unique": false,
     "vacuous": true
    },
    "Starling-RM-7B-alpha": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.8018995098039216,
     "pairacc": 0.5361172319955689,
     "r": -0.024576773946157638,
     "realised": 0.4627450980392157,
     "unique": false,
     "vacuous": true
    },
    "internlm2-1_8b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.765563725490196,
     "pairacc": 0.5489048633939,
     "r": 0.07582193852926139,
     "realised": 0.4294117647058823,
     "unique": false,
     "vacuous": true
    },
    "internlm2-20b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.7151348039215686,
     "pairacc": 0.6148177581909475,
     "r": 0.14130467450103706,
     "realised": 0.3509803921568627,
     "unique": false,
     "vacuous": true
    },
    "internlm2-7b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6871936274509803,
     "pairacc": 0.6115185011258414,
     "r": 0.1749957876129755,
     "realised": 0.34509803921568627,
     "unique": false,
     "vacuous": true
    },
    "nemotron-4-340b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6890318627450981,
     "pairacc": 0.6297366614890004,
     "r": 0.17066273378670446,
     "realised": 0.39215686274509803,
     "unique": false,
     "vacuous": true
    }
   },
   "tied_items": 0,
   "worst_possible": 1.0
  },
  "math": {
   "K": 32,
   "T": 489,
   "best_fixed": 0.6094069529652352,
   "dropped_items": 23,
   "evaluators": {
    "ArmoRM-Llama3-8B-v0.1": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6129856850715747,
     "pairacc": 0.7025551192993054,
     "r": 0.34589758741990345,
     "realised": 0.5051124744376279,
     "unique": false,
     "vacuous": true
    },
    "Athene-RM-70B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.48964723926380366,
     "pairacc": 0.7816369676834793,
     "r": 0.4731234442208262,
     "realised": 0.39263803680981596,
     "unique": false,
     "vacuous": true
    },
    "Athene-RM-8B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6153502044989775,
     "pairacc": 0.6974327997583811,
     "r": 0.3810943999226515,
     "realised": 0.49284253578732107,
     "unique": false,
     "vacuous": true
    },
    "Eurus-RM-7b": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6285148261758691,
     "pairacc": 0.7034491090305044,
     "r": 0.37867187860290624,
     "realised": 0.48466257668711654,
     "unique": false,
     "vacuous": true
    },
    "Llama-3-OffsetBias-RM-8B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6561221881390593,
     "pairacc": 0.6674116581093326,
     "r": 0.28958963220760264,
     "realised": 0.5214723926380368,
     "unique": false,
     "vacuous": true
    },
    "NaiveVerbosityModel": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.8229166666666666,
     "pairacc": 0.4893989731199034,
     "r": 0.017978592960427572,
     "realised": 0.7464212678936605,
     "unique": false,
     "vacuous": true
    },
    "Skywork-Reward-Gemma-2-27B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.738049591002045,
     "pairacc": 0.6175536091815161,
     "r": 0.21519147729172422,
     "realised": 0.5378323108384458,
     "unique": false,
     "vacuous": true
    },
    "Skywork-Reward-Llama-3.1-8B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6173312883435583,
     "pairacc": 0.6969616430081547,
     "r": 0.3503682271882697,
     "realised": 0.5010224948875256,
     "unique": false,
     "vacuous": true
    },
    "Starling-RM-34B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6557387525562373,
     "pairacc": 0.6545575354877681,
     "r": 0.28679842589997556,
     "realised": 0.5357873210633947,
     "unique": false,
     "vacuous": true
    },
    "Starling-RM-7B-alpha": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.783997955010225,
     "pairacc": 0.5607127755964966,
     "r": 0.151818278526831,
     "realised": 0.588957055214724,
     "unique": false,
     "vacuous": true
    },
    "internlm2-1_8b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.7572213701431493,
     "pairacc": 0.5891996375717306,
     "r": 0.17773213135177282,
     "realised": 0.623721881390593,
     "unique": false,
     "vacuous": true
    },
    "internlm2-20b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.5877428425357873,
     "pairacc": 0.7222228933856841,
     "r": 0.39382313359891463,
     "realised": 0.4539877300613497,
     "unique": false,
     "vacuous": true
    },
    "internlm2-7b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.5599437627811861,
     "pairacc": 0.7368287526427061,
     "r": 0.4105015178179657,
     "realised": 0.44171779141104295,
     "unique": true,
     "vacuous": true
    },
    "nemotron-4-340b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6936988752556237,
     "pairacc": 0.6604409543944427,
     "r": 0.3218955191444273,
     "realised": 0.49693251533742333,
     "unique": true,
     "vacuous": true
    }
   },
   "tied_items": 0,
   "worst_possible": 1.0
  },
  "mbpp_plus": {
   "K": 32,
   "T": 507,
   "best_fixed": 0.3037475345167653,
   "dropped_items": 0,
   "evaluators": {
    "ArmoRM-Llama3-8B-v0.1": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.8072608481262328,
     "pairacc": 0.5075571142484233,
     "r": 0.10594502431515448,
     "realised": 0.4536489151873767,
     "unique": false,
     "vacuous": true
    },
    "Athene-RM-70B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6855276134122288,
     "pairacc": 0.6764140322211041,
     "r": 0.24188179164254703,
     "realised": 0.26232741617357,
     "unique": false,
     "vacuous": true
    },
    "Athene-RM-8B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.7698471400394478,
     "pairacc": 0.6042802060397134,
     "r": 0.17595899019518882,
     "realised": 0.34122287968441817,
     "unique": false,
     "vacuous": true
    },
    "Eurus-RM-7b": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.8117603550295858,
     "pairacc": 0.5165339895784555,
     "r": 0.07955512327523076,
     "realised": 0.4990138067061144,
     "unique": false,
     "vacuous": true
    },
    "Llama-3-OffsetBias-RM-8B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6098989151873767,
     "pairacc": 0.7450706891570106,
     "r": 0.18575588381523744,
     "realised": 0.1873767258382643,
     "unique": false,
     "vacuous": true
    },
    "NaiveVerbosityModel": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.9377465483234714,
     "pairacc": 0.3115503791011169,
     "r": -0.14766109690657034,
     "realised": 0.6272189349112426,
     "unique": false,
     "vacuous": true
    },
    "Skywork-Reward-Gemma-2-27B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.8337031558185405,
     "pairacc": 0.5819725213960486,
     "r": 0.12605001488240128,
     "realised": 0.3234714003944773,
     "unique": false,
     "vacuous": true
    },
    "Skywork-Reward-Llama-3.1-8B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.8286489151873767,
     "pairacc": 0.4979326286004643,
     "r": 0.07546751235485993,
     "realised": 0.48520710059171596,
     "unique": false,
     "vacuous": true
    },
    "Starling-RM-34B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.8253205128205128,
     "pairacc": 0.5169424822405324,
     "r": 0.057228236616716985,
     "realised": 0.40433925049309666,
     "unique": false,
     "vacuous": true
    },
    "Starling-RM-7B-alpha": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.9140162721893491,
     "pairacc": 0.37216670485907005,
     "r": -0.0921630333151574,
     "realised": 0.6153846153846154,
     "unique": false,
     "vacuous": true
    },
    "internlm2-1_8b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.8679117357001972,
     "pairacc": 0.4533571122557762,
     "r": -0.01390164890968177,
     "realised": 0.48520710059171596,
     "unique": false,
     "vacuous": true
    },
    "internlm2-20b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.794810157790927,
     "pairacc": 0.5751775946756469,
     "r": 0.07368396979929898,
     "realised": 0.3668639053254438,
     "unique": false,
     "vacuous": true
    },
    "internlm2-7b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.8398052268244576,
     "pairacc": 0.43331108210702507,
     "r": 0.03293552546990596,
     "realised": 0.6094674556213018,
     "unique": false,
     "vacuous": true
    },
    "nemotron-4-340b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.8205744575936884,
     "pairacc": 0.4565553109027688,
     "r": 0.16469215795218708,
     "realised": 0.514792899408284,
     "unique": true,
     "vacuous": true
    }
   },
   "tied_items": 0,
   "worst_possible": 1.0
  },
  "mmlu_pro": {
   "K": 32,
   "T": 510,
   "best_fixed": 0.4823529411764706,
   "dropped_items": 2,
   "evaluators": {
    "ArmoRM-Llama3-8B-v0.1": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6517769607843137,
     "pairacc": 0.6755716732144657,
     "r": 0.20072104169417035,
     "realised": 0.3686274509803922,
     "unique": false,
     "vacuous": true
    },
    "Athene-RM-70B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 0.9921568627450981,
     "g_pairacc": 1.0,
     "mmrv": 0.4693627450980392,
     "pairacc": 0.778986602196031,
     "r": 0.45036845080995097,
     "realised": 0.2411764705882353,
     "unique": false,
     "vacuous": true
    },
    "Athene-RM-8B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6477941176470589,
     "pairacc": 0.6797320439206205,
     "r": 0.2707317725958469,
     "realised": 0.35294117647058826,
     "unique": false,
     "vacuous": true
    },
    "Eurus-RM-7b": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6939950980392157,
     "pairacc": 0.634703334340687,
     "r": 0.24242448733780744,
     "realised": 0.4117647058823529,
     "unique": false,
     "vacuous": true
    },
    "Llama-3-OffsetBias-RM-8B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6982843137254902,
     "pairacc": 0.6378160572176891,
     "r": 0.24703595658363126,
     "realised": 0.44313725490196076,
     "unique": false,
     "vacuous": true
    },
    "NaiveVerbosityModel": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.8931372549019608,
     "pairacc": 0.4802760149088345,
     "r": -0.022788535222426375,
     "realised": 0.6019607843137255,
     "unique": false,
     "vacuous": true
    },
    "Skywork-Reward-Gemma-2-27B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.8394607843137255,
     "pairacc": 0.5495416540747456,
     "r": 0.09231090239098436,
     "realised": 0.46862745098039216,
     "unique": false,
     "vacuous": true
    },
    "Skywork-Reward-Llama-3.1-8B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6964460784313725,
     "pairacc": 0.6530472448876801,
     "r": 0.2482217986386839,
     "realised": 0.3686274509803922,
     "unique": false,
     "vacuous": true
    },
    "Starling-RM-34B": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6306985294117647,
     "pairacc": 0.6786441019441926,
     "r": 0.31903778086076656,
     "realised": 0.37254901960784315,
     "unique": false,
     "vacuous": true
    },
    "Starling-RM-7B-alpha": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.8226715686274509,
     "pairacc": 0.5566434975319835,
     "r": 0.08654722991220125,
     "realised": 0.44509803921568625,
     "unique": false,
     "vacuous": true
    },
    "internlm2-1_8b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.7886642156862745,
     "pairacc": 0.5688626976931601,
     "r": 0.12520426476940577,
     "realised": 0.49607843137254903,
     "unique": false,
     "vacuous": true
    },
    "internlm2-20b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6481004901960784,
     "pairacc": 0.6838621940163191,
     "r": 0.2974472029025074,
     "realised": 0.3333333333333333,
     "unique": true,
     "vacuous": true
    },
    "internlm2-7b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6591299019607844,
     "pairacc": 0.6618918102145663,
     "r": 0.2979241167819367,
     "realised": 0.37450980392156863,
     "unique": true,
     "vacuous": true
    },
    "nemotron-4-340b-reward": {
     "free_corr": [
      1.0,
      1.0
     ],
     "g_corr": 1.0,
     "g_mmrv": 1.0,
     "g_pairacc": 1.0,
     "mmrv": 0.6356617647058823,
     "pairacc": 0.7038783116752292,
     "r": 0.32715453589044396,
     "realised": 0.3058823529411765,
     "unique": true,
     "vacuous": true
    }
   },
   "tied_items": 0,
   "worst_possible": 1.0
  }
 },
 "taus": {
  "gpqa": {
   "corr": 0.6043956043956044,
   "mmrv": 0.3186813186813187,
   "pairacc": 0.6703296703296704
  },
  "ifeval": {
   "corr": 0.6408937593274027,
   "mmrv": 0.6408937593274027,
   "pairacc": 0.5745944049142231
  },
  "math": {
   "corr": 0.9120879120879122,
   "mmrv": 0.7582417582417583,
   "pairacc": 0.8681318681318682
  },
  "mbpp_plus": {
   "corr": 0.5966941897186163,
   "mmrv": 0.6629935441317959,
   "pairacc": 0.8839913921757279
  },
  "mmlu_pro": {
   "corr": 0.6850933289361891,
   "mmrv": 0.7734924681537618,
   "pairacc": 0.8618916073713346
  }
 }
}


==> anc/code/data/robustness.json <==
{
  "baseline": {
    "adequate": 2,
    "adequate_without_wmt": 1,
    "immaterial_pairs": 6,
    "inadequate_without_wmt": 9,
    "material_adequate": 1,
    "material_pairs": 5,
    "pairs_without_wmt": 10,
    "rows": {
      "AgentReward_judge": {
        "adequate": true,
        "adequate_oracle": false,
        "aggregate": 0.15475,
        "best_fixed": 0.00925,
        "comparator": 0.164,
        "material": false,
        "per_task": 0.146,
        "tie": false,
        "worst_possible": 0.18875
      },
      "AgentReward_rule": {
        "adequate": false,
        "adequate_oracle": false,
        "aggregate": 0.15475,
        "best_fixed": 0.00925,
        "comparator": 0.164,
        "material": false,
        "per_task": 0.18875,
        "tie": false,
        "worst_possible": 0.18875
      },
      "AutoEval": {
        "adequate": true,
        "adequate_oracle": true,
        "aggregate": 0.112,
        "best_fixed": 0.236,
        "comparator": 0.348,
        "material": true,
        "per_task": 0.096,
        "tie": false,
        "worst_possible": 0.744
      },
      "AutoEval_SIMPLER": {
        "adequate": false,
        "adequate_oracle": false,
        "aggregate": 0.615,
        "best_fixed": 0.255,
        "comparator": 0.87,
        "material": true,
        "per_task": 0.87,
        "tie": true,
        "worst_possible": 0.87
      },
      "CtrlWorld_instruction": {
        "adequate": false,
        "adequate_oracle": false,
        "aggregate": 0.0,
        "best_fixed": 0.0,
        "comparator": 0.0,
        "material": false,
        "per_task": 0.11428571428571428,
        "tie": false,
        "worst_possible": 0.4785714285714286
      },
      "CtrlWorld_success": {
        "adequate": false,
        "adequate_oracle": false,
        "aggregate": 0.2785714285714286,
        "best_fixed": 0.007142857142857143,
        "comparator": 0.2857142857142857,
        "material": false,
        "per_task": 0.29285714285714287,
        "tie": false,
        "worst_possible": 0.45
      },
      "SIMPLER_VA": {
        "adequate": false,
        "adequate_oracle": false,
        "aggregate": 0.39125,
        "best_fixed": 0.09725,
        "comparator": 0.4885,
        "material": true,
        "per_task": 0.4975,
        "tie": false,
        "worst_possible": 0.695
      },
      "SIMPLER_VM": {
        "adequate": false,
        "adequate_oracle": false,
        "aggregate": 0.0865,
        "best_fixed": 0.09725,
        "comparator": 0.18375,
        "material": true,
        "per_task": 0.33475,
        "tie": false,
        "worst_possible": 0.695
      },
      "SIMPLER_WidowX": {
        "adequate": false,
        "adequate_oracle": false,
        "aggregate": 0.0605,
        "best_fixed": 0.04175,
        "comparator": 0.10225,
        "material": true,
        "per_task": 0.16475,
        "tie": false,
        "worst_possible": 0.30625
      },
      "WMT23": {
        "adequate": false,
        "adequate_oracle": false,
        "aggregate": 0.119,
        "best_fixed": 0.0055,
        "comparator": 0.1245,
        "material": false,
        "per_task": 0.13225,
        "tie": false,
        "worst_possible": 0.13625
      },
      "WorldGym": {
        "adequate": false,
        "adequate_oracle": false,
        "aggregate": 0.0,
        "best_fixed": 0.023529411764705882,
        "comparator": 0.023529411764705882,
        "material": false,
        "per_task": 0.4470588235294118,
        "tie": false,
        "worst_possible": 0.6323529411764706
      }
    },
    "ties": 1
  },
  "heldout": {
    "boards": 1000,
    "correlation_covers": 1000,
    "half": 6,
    "median_correlation_certificate": 0.36666666666666664,
    "median_heldout_regret": 0.025,
    "median_mmrv_certificate": 0.11666666666666667,
    "mmrv_allowed_median": 1.0,
    "mmrv_covers": 920,
    "mmrv_covers_allowed": 1000,
    "mmrv_misses": 80,
    "mmrv_tighter": 1000,
    "policies": 5,
    "rank_corr_correlation": 0.7217954183661123,
    "rank_corr_mmrv": 0.6899344733147023,
    "tasks": 12
  },
  "new_policy": {
    "best_confidence": 0.9,
    "largest_policy_count": 9,
    "level_90": 90,
    "level_95": 95,
    "policies_for_90": 9,
    "policies_for_95": 19
  },
  "perfect": {
    "AutoEval": {
      "correlation_clears": 31,
      "depth": 50,
      "median_mmrv_certificate": 0.008,
      "median_r": 0.9951208968339884,
      "median_realised": 0.0,
      "mmrv_certifies": 199,
      "resamples": 200
    },
    "SIMPLER_Google": {
      "correlation_clears": 0,
      "depth": "per task",
      "median_mmrv_certificate": 0.019166666666666665,
      "median_r": 0.9874272236386774,
      "median_realised": 0.0,
      "mmrv_certifies": 190,
      "resamples": 200
    },
    "SIMPLER_WidowX": {
      "correlation_clears": 30,
      "depth": 24,
      "median_mmrv_certificate": 0.0,
      "median_r": 0.9472057876605136,
      "median_realised": 0.0,
      "mmrv_certifies": 191,
      "resamples": 200
    },
    "WorldGym": {
      "correlation_clears": 0,
      "depth": 10,
      "median_mmrv_certificate": 0.011764705882352941,
      "median_r": 0.9470967924227535,
      "median_realised": 0.0,
      "mmrv_certifies": 198,
      "resamples": 200
    }
  },
  "single_task": {
    "certify_five": 0,
    "highest_exhibited": 0.14425,
    "highest_r": 0.995,
    "priced": 48,
    "rows": {
      "2405.05941 | SIMPLER variant aggregation | Google Robot drawer": {
        "exhibited": 1.0,
        "over_every_board_upper": 1.0,
        "pearson": 0.486,
        "policies": 6
      },
      "2405.05941 | SIMPLER variant aggregation | Google Robot move near": {
        "exhibited": 0.6365000000000001,
        "over_every_board_upper": 0.7478463226450878,
        "pearson": 0.887,
        "policies": 6
      },
      "2405.05941 | SIMPLER variant aggregation | Google Robot pick coke can": {
        "exhibited": 0.40675,
        "over_every_board_upper": 0.44328806325352743,
        "pearson": 0.96,
        "policies": 6
      },
      "2405.05941 | SIMPLER visual matching | Google Robot drawer": {
        "exhibited": 0.47725,
        "over_every_board_upper": 0.5308525519413472,
        "pearson": 0.942,
        "policies": 6
      },
      "2405.05941 | SIMPLER visual matching | Google Robot move near": {
        "exhibited": 0.7105,
        "over_every_board_upper": 0.8619165369809892,
        "pearson": 0.855,
        "policies": 6
      },
      "2405.05941 | SIMPLER visual matching | Google Robot pick coke can": {
        "exhibited": 0.3255,
        "over_every_board_upper": 0.34751320384588524,
        "pearson": 0.976,
        "policies": 6
      },
      "2405.05941 | validation action MSE | Google Robot drawer": {
        "exhibited": 1.0,
        "over_every_board_upper": 1.0,
        "pearson": 0.231,
        "policies": 6
      },
      "2405.05941 | validation action MSE | Google Robot move near": {
        "exhibited": 1.0,
        "over_every_board_upper": 1.0,
        "pearson": 0.23,
        "policies": 6
      },
      "2405.05941 | validation action MSE | Google Robot pick coke can": {
        "exhibited": 1.0,
        "over_every_board_upper": 1.0,
        "pearson": 0.464,
        "policies": 6
      },
      "2505.19017 | WorldEval world model | handover block": {
        "exhibited": 0.251,
        "over_every_board_upper": 0.2534086386085174,
        "pearson": 0.98,
        "policies": 4
      },
      "2505.19017 | WorldEval world model | place cup": {
        "exhibited": 0.34925,
        "over_every_board_upper": 0.3560375183287829,
        "pearson": 0.958,
        "policies": 4
      },
      "2505.19017 | WorldEval world model | strike block": {
        "exhibited": 0.538,
        "over_every_board_upper": 0.5672524495825281,
        "pearson": 0.887,
        "policies": 4
      },
      "2505.19017 | real-to-sim baseline | handover block": {
        "exhibited": 1.0,
        "over_every_board_upper": 1.0,
        "pearson": 0.465,
        "policies": 4
      },
      "2505.19017 | real-to-sim baseline | place cup": {
        "exhibited": 1.0,
        "over_every_board_upper": 1.0,
        "pearson": 0.328,
        "policies": 4
      },
      "2505.19017 | real-to-sim baseline | strike block": {
        "exhibited": 1.0,
        "over_every_board_upper": 1.0,
        "pearson": 0.442,
        "policies": 4
      },
      "2511.11520 | Cosmos video world model | Bridge real-world": {
        "exhibited": 0.75825,
        "over_every_board_upper": 0.7920464999999999,
        "pearson": 0.687,
        "policies": 3
      },
      "2511.11520 | IRASim video world model | Bridge real-world": {
        "exhibited": 0.8532500000000001,
        "over_every_board_upper": 0.9363465,
        "pearson": 0.613,
        "policies": 3
      },
      "2512.10675 | Veo (Robotics) world model | OOD background": {
        "exhibited": 0.52975,
        "over_every_board_upper": 0.5886437659463557,
        "pearson": 0.91,
        "policies": 5
      },
      "2512.10675 | Veo (Robotics) world model | OOD large distractor": {
        "exhibited": 0.81725,
        "over_every_board_upper": 1.0,
        "pearson": 0.77,
        "policies": 5
      },
      "2512.10675 | Veo (Robotics) world model | OOD object": {
        "exhibited": 1.0,
        "over_every_board_upper": 1.0,
        "pearson": 0.56,
        "policies": 5
      },
      "2512.10675 | Veo (Robotics) world model | OOD small distractor": {
        "exhibited": 0.6455,
        "over_every_board_upper": 0.7425974028601457,
        "pearson": 0.86,
        "policies": 5
      },
      "2512.10675 | Veo (Robotics) world model | nominal scenarios": {
        "exhibited": 0.73725,
        "over_every_board_upper": 0.9355097799056602,
        "pearson": 0.88,
        "policies": 8
      },
      "2512.19562 | REALM simulation | 7 tasks, 5 perturbations pooled": {
        "exhibited": 0.39475,
        "over_every_board_upper": 0.3961246228990656,
        "pearson": 0.92,
        "policies": 3
      },
      "2512.19562 | REALM simulation | 7 tasks, camera pose perturbation": {
        "exhibited": 0.4565,
        "over_every_board_upper": 0.45681026042417666,
        "pearson": 0.89,
        "policies": 3
      },
      "2512.19562 | REALM simulation | 7 tasks, default": {
        "exhibited": 0.47500000000000003,
        "over_every_board_upper": 0.4752642116573573,
        "pearson": 0.88,
        "policies": 3
      },
      "2512.19562 | REALM simulation | 7 tasks, object pose perturbation": {
        "exhibited": 0.3715,
        "over_every_board_upper": 0.37340378636666416,
        "pearson": 0.93,
        "policies": 3
      },
      "2604.22152 | dWorldEval without history | RoboTwin": {
        "exhibited": 0.505,
        "over_every_board_upper": 0.5052176727640926,
        "pearson": 0.863,
        "policies": 3
      },
      "2604.22152 | dWorldEval world model | RoboTwin": {
        "exhibited": 0.3785,
        "over_every_board_upper": 0.38038937431441927,
        "pearson": 0.927,
        "policies": 3
      },
      "2606.28276 | PolaRiS simulation | Clear Table": {
        "exhibited": 1.0,
        "over_every_board_upper": 1.0,
        "pearson": -0.037,
        "policies": 5
      },
      "2606.28276 | PolaRiS simulation | Cup in Bowl": {
        "exhibited": 1.0,
        "over_every_board_upper": 1.0,
        "pearson": -0.396,
        "policies": 5
      },
      "2606.28276 | PolaRiS simulation | Marker in Cup": {
        "exhibited": 1.0,
        "over_every_board_upper": 1.0,
        "pearson": 0.512,
        "policies": 5
      },
      "2606.28276 | PolaRiS simulation | Serve Fruits": {
        "exhibited": 1.0,
        "over_every_board_upper": 1.0,
        "pearson": 0.48,
        "policies": 5
      },
      "2606.28276 | PolaRiS simulation | Stack Dishware": {
        "exhibited": 1.0,
        "over_every_board_upper": 1.0,
        "pearson": 0.5,
        "policies": 3
      },
      "2606.28276 | PolaRiS simulation | Store Marker": {
        "exhibited": 0.57125,
        "over_every_board_upper": 0.5724706185817496,
        "pearson": 0.822,
        "policies": 3
      },
      "2606.28276 | SimFoundry simulation | Clear Table": {
        "exhibited": 0.74425,
        "over_every_board_upper": 0.8902527993592951,
        "pearson": 0.81,
        "policies": 5
      },
      "2606.28276 | SimFoundry simulation | Cup in Bowl": {
        "exhibited": 0.5375,
        "over_every_board_upper": 0.5984477925279859,
        "pearson": 0.907,
        "policies": 5
      },
      "2606.28276 | SimFoundry simulation | Marker in Cup": {
        "exhibited": 0.14425,
        "over_every_board_upper": 0.14966162721340034,
        "pearson": 0.995,
        "policies": 5
      },
      "2606.28276 | SimFoundry simulation | Serve Fruits": {
        "exhibited": 0.371,
        "over_every_board_upper": 0.3980330274190576,
        "pearson": 0.96,
        "policies": 5
      },
      "2606.28276 | SimFoundry simulation | Stack Dishware": {
        "exhibited": 0.46950000000000003,
        "over_every_board_upper": 0.46980085373306585,
        "pearson": 0.883,
        "policies": 3
      },
      "2606.28276 | SimFoundry simulation | Store Marker": {
        "exhibited": 0.40575,
        "over_every_board_upper": 0.40693331325140664,
        "pearson": 0.915,
        "policies": 3
      },
      "2606.28276 | SimFoundry simulation | Throw Away Trash": {
        "exhibited": 0.4165,
        "over_every_board_upper": 0.41742568928204393,
        "pearson": 0.91,
        "policies": 3
      },
      "2607.01060 | RoboWorld, GPT-4o judge | RoboWorld Score against RoboArena": {
        "exhibited": 0.26125,
        "over_every_board_upper": 0.28050779256353336,
        "pearson": 0.989,
        "policies": 8
      },
      "2607.01060 | RoboWorld, GPT-4o judge | success rate against RoboArena": {
        "exhibited": 0.67725,
        "over_every_board_upper": 0.8376156469292584,
        "pearson": 0.901,
        "policies": 8
      },
      "2607.01060 | RoboWorld, Gemini-2.5-Flash judge | RoboWorld Score against RoboArena": {
        "exhibited": 0.53,
        "over_every_board_upper": 0.61979730591768,
        "pearson": 0.944,
        "policies": 8
      },
      "2607.01060 | RoboWorld, Gemini-2.5-Flash judge | success rate against RoboArena": {
        "exhibited": 0.748,
        "over_every_board_upper": 0.9539751314712079,
        "pearson": 0.876,
        "policies": 8
      },
      "2609.24778 | H2RBench simulation | robot and human demonstrations, four tasks": {
        "exhibited": 0.52325,
        "over_every_board_upper": 0.549669532213225,
        "pearson": 0.894,
        "policies": 4
      },
      "2609.24778 | H2RBench simulation | robot-only demonstrations, four tasks": {
        "exhibited": 0.2965,
        "over_every_board_upper": 0.30048165004277233,
        "pearson": 0.971,
        "policies": 4
      },
      "2610.36420 | SO-101 Bench digital twin | policy level, unseen real environment": {
        "exhibited": 0.555,
        "over_every_board_upper": 0.6209326781590354,
        "pearson": 0.9,
        "policies": 5
      }
    },
    "two_policy_rows": 3,
    "vacuous": 13
  },
  "summary": {
    "baseline_adequate": 2,
    "baseline_ties": 1,
    "mmrv_high_beats_max": 816,
    "mmrv_high_beats_min": 61,
    "mmrv_low_beats_max": 1000,
    "mmrv_low_beats_min": 950,
    "perfect_clears_max": 31,
    "perfect_designs": 4,
    "perfect_mmrv_min": 190,
    "perfect_never_clears": 2,
    "perfect_resamples": 200,
    "within_corpus_mmrv_tighter": 11,
    "within_high_beats_max": 57,
    "within_low_beats_max": 988,
    "within_low_beats_min": 381,
    "within_synthetic_mmrv_tighter": 11994
  },
  "within_corpus": {
    "mmrv_tighter": 11,
    "pairs": 11,
    "rows": {
      "AgentReward_judge": {
        "mmrv_certificate": 0.0435,
        "mmrv_tighter": true,
        "within": 0.8513586501656362,
        "within_certificate": 0.09525
      },
      "AgentReward_rule": {
        "mmrv_certificate": 0.164,
        "mmrv_tighter": true,
        "within": 0.15755984451339206,
        "within_certificate": 0.18875
      },
      "AutoEval": {
        "mmrv_certificate": 0.044,
        "mmrv_tighter": true,
        "within": 0.9421377242358101,
        "within_certificate": 0.224
      },
      "AutoEval_SIMPLER": {
        "mmrv_certificate": 0.525,
        "mmrv_tighter": true,
        "within": 0.5475138813754581,
        "within_certificate": 0.87
      },
      "CtrlWorld_instruction": {
        "mmrv_certificate": 0.0,
        "mmrv_tighter": true,
        "within": 0.9899077152350994,
        "within_certificate": 0.02857142857142857
      },
      "CtrlWorld_success": {
        "mmrv_certificate": 0.05714285714285714,
        "mmrv_tighter": true,
        "within": 0.948097769206753,
        "within_certificate": 0.09285714285714286
      },
      "SIMPLER_VA": {
        "mmrv_certificate": 0.30975,
        "mmrv_tighter": true,
        "within": 0.7049158508310038,
        "within_certificate": 0.51
      },
      "SIMPLER_VM": {
        "mmrv_certificate": 0.12825,
        "mmrv_tighter": true,
        "within": 0.9290129317071512,
        "within_certificate": 0.2635
      },
      "SIMPLER_WidowX": {
        "mmrv_certificate": 0.04175,
        "mmrv_tighter": true,
        "within": 0.8421121735040429,
        "within_certificate": 0.11275
      },
      "WMT23": {
        "mmrv_certificate": 0.041875,
        "mmrv_tighter": true,
        "within": 0.8363245408428153,
        "within_certificate": 0.094875
      },
      "WorldGym": {
        "mmrv_certificate": 0.07058823529411765,
        "mmrv_tighter": true,
        "within": 0.8430063410780162,
        "within_certificate": 0.31176470588235294
      }
    },
    "rule_between_share": 0.8682108930391088
  },
  "within_synthetic": {
    "boards": 12000,
    "mmrv_tighter": 11994,
    "rows": [
      {
        "boards": 1000,
        "median_within": 0.986391477435159,
        "mmrv_beats_fixed": 1000,
        "mmrv_tighter": 998,
        "noise": 0.05,
        "policies": 4,
        "tasks": 8,
        "within_beats_fixed": 963
      },
      {
        "boards": 1000,
        "median_within": 0.9494125196512649,
        "mmrv_beats_fixed": 998,
        "mmrv_tighter": 998,
        "noise": 0.1,
        "policies": 4,
        "tasks": 8,
        "within_beats_fixed": 653
      },
      {
        "boards": 1000,
        "median_within": 0.8175395868186408,
        "mmrv_beats_fixed": 816,
        "mmrv_tighter": 1000,
        "noise": 0.2,
        "policies": 4,
        "tasks": 8,
        "within_beats_fixed": 57
      },
      {
        "boards": 1000,
        "median_within": 0.684917484558855,
        "mmrv_beats_fixed": 478,
        "mmrv_tighter": 1000,
        "noise": 0.3,
        "policies": 4,
        "tasks": 8,
        "within_beats_fixed": 7
      },
      {
        "boards": 1000,
        "median_within": 0.9864937454260858,
        "mmrv_beats_fixed": 1000,
        "mmrv_tighter": 1000,
        "noise": 0.05,
        "policies": 5,
        "tasks": 12,
        "within_beats_fixed": 988
      },
      {
        "boards": 1000,
        "median_within": 0.9485525631877455,
        "mmrv_beats_fixed": 998,
        "mmrv_tighter": 1000,
        "noise": 0.1,
        "policies": 5,
        "tasks": 12,
        "within_beats_fixed": 649
      },
      {
        "boards": 1000,
        "median_within": 0.8234565683857522,
        "mmrv_beats_fixed": 768,
        "mmrv_tighter": 1000,
        "noise": 0.2,
        "policies": 5,
        "tasks": 12,
        "within_beats_fixed": 7
      },
      {
        "boards": 1000,
        "median_within": 0.6873874003809423,
        "mmrv_beats_fixed": 224,
        "mmrv_tighter": 1000,
        "noise": 0.3,
        "policies": 5,
        "tasks": 12,
        "within_beats_fixed": 0
      },
      {
        "boards": 1000,
        "median_within": 0.9874718282472874,
        "mmrv_beats_fixed": 999,
        "mmrv_tighter": 998,
        "noise": 0.05,
        "policies": 6,
        "tasks": 6,
        "within_beats_fixed": 934
      },
      {
        "boards": 1000,
        "median_within": 0.9514238953047578,
        "mmrv_beats_fixed": 950,
        "mmrv_tighter": 1000,
        "noise": 0.1,
        "policies": 6,
        "tasks": 6,
        "within_beats_fixed": 381
      },
      {
        "boards": 1000,
        "median_within": 0.8349416813241363,
        "mmrv_beats_fixed": 389,
        "mmrv_tighter": 1000,
        "noise": 0.2,
        "policies": 6,
        "tasks": 6,
        "within_beats_fixed": 8
      },
      {
        "boards": 1000,
        "median_within": 0.7040652673766346,
        "mmrv_beats_fixed": 61,
        "mmrv_tighter": 1000,
        "noise": 0.3,
        "policies": 6,
        "tasks": 6,
        "within_beats_fixed": 0
      }
    ]
  }
}

==> anc/code/data/savings.json <==
{
 "rows": {
  "AgentReward_judge": {
   "K": 4,
   "baseline": 6552,
   "k_star": 3,
   "policies_saved": 0.25,
   "r": 0.9647737301156888,
   "split": 0.0,
   "split_k": 3,
   "trials": 4428,
   "trials_saved": 0.3241758241758242
  },
  "AgentReward_rule": {
   "K": 4,
   "baseline": 6552,
   "k_star": 4,
   "policies_saved": 0.0,
   "r": 0.9313959161243073,
   "split": 0.0,
   "split_k": 4,
   "trials": 6552,
   "trials_saved": 0.0
  },
  "AutoEval": {
   "K": 6,
   "baseline": 11058,
   "k_star": 2,
   "policies_saved": 0.6666666666666666,
   "r": 0.9924038611280498,
   "split": 0.004,
   "split_k": 2,
   "trials": 2832,
   "trials_saved": 0.7438958220293
  },
  "AutoEval_SIMPLER": {
   "K": 6,
   "baseline": 11058,
   "k_star": 5,
   "policies_saved": 0.16666666666666666,
   "r": 0.4499943484830187,
   "split": 0.0,
   "split_k": 6,
   "trials": 11058,
   "trials_saved": 0.0
  },
  "CtrlWorld_instruction": {
   "K": 3,
   "baseline": 4428,
   "k_star": 1,
   "policies_saved": 0.6666666666666666,
   "r": 0.9679250473527372,
   "split": 0.0,
   "split_k": 1,
   "trials": 0,
   "trials_saved": 1.0
  },
  "CtrlWorld_success": {
   "K": 3,
   "baseline": 4428,
   "k_star": 2,
   "policies_saved": 0.3333333333333333,
   "r": 0.831765063033268,
   "split": 0.0,
   "split_k": 2,
   "trials": 2398,
   "trials_saved": 0.458446251129178
  },
  "SIMPLER_VA": {
   "K": 6,
   "baseline": 11058,
   "k_star": 4,
   "policies_saved": 0.3333333333333333,
   "r": 0.8341686657089094,
   "split": 0.0,
   "split_k": 5,
   "trials": 8765,
   "trials_saved": 0.20736118647133298
  },
  "SIMPLER_VM": {
   "K": 6,
   "baseline": 11058,
   "k_star": 3,
   "policies_saved": 0.5,
   "r": 0.941490027247899,
   "split": 0.0,
   "split_k": 4,
   "trials": 6552,
   "trials_saved": 0.40748779164405863
  },
  "SIMPLER_WidowX": {
   "K": 3,
   "baseline": 4428,
   "k_star": 2,
   "policies_saved": 0.3333333333333333,
   "r": 0.8408029286250301,
   "split": 0.0,
   "split_k": 2,
   "trials": 2398,
   "trials_saved": 0.458446251129178
  },
  "WMT23": {
   "K": 9,
   "baseline": 18279,
   "k_star": 2,
   "policies_saved": 0.7777777777777778,
   "r": 0.780991315231731,
   "split": 0.010375,
   "split_k": 6,
   "trials": 17598,
   "trials_saved": 0.037255867388806825
  },
  "WorldGym": {
   "K": 3,
   "baseline": 4428,
   "k_star": 1,
   "policies_saved": 0.6666666666666666,
   "r": 0.7847863229087226,
   "split": 0.0,
   "split_k": 1,
   "trials": 0,
   "trials_saved": 1.0
  }
 },
 "summary": {
  "robot_policies_max": 0.6666666666666666,
  "robot_policies_min": 0.16666666666666666,
  "trials_above_policies": 6,
  "trials_complete": 2,
  "trials_zero": 2
 },
 "tolerance": 0.05
}


==> anc/code/data/shipping.json <==
{
 "AgentReward_judge": {
  "phi": "279/4000",
  "phi0": "279/4000",
  "phi0_float": 0.06975,
  "phi_float": 0.06975,
  "realised": "0",
  "realised_float": 0.0
 },
 "AgentReward_rule": {
  "phi": "279/4000",
  "phi0": "279/4000",
  "phi0_float": 0.06975,
  "phi_float": 0.06975,
  "realised": "501/4000",
  "realised_float": 0.12525
 },
 "AutoEval": {
  "phi": "14/125",
  "phi0": "51/125",
  "phi0_float": 0.408,
  "phi_float": 0.112,
  "realised": "1/250",
  "realised_float": 0.004
 },
 "AutoEval_SIMPLER": {
  "phi": "9/50",
  "phi0": "9/50",
  "phi0_float": 0.18,
  "phi_float": 0.18,
  "realised": "0",
  "realised_float": 0.0
 },
 "CtrlWorld_instruction": {
  "phi": "0",
  "phi0": "3/10",
  "phi0_float": 0.3,
  "phi_float": 0.0,
  "realised": "0",
  "realised_float": 0.0
 },
 "CtrlWorld_success": {
  "phi": "39/140",
  "phi0": "39/140",
  "phi0_float": 0.2785714285714286,
  "phi_float": 0.2785714285714286,
  "realised": "0",
  "realised_float": 0.0
 },
 "SIMPLER_VA": {
  "phi": "173/2000",
  "phi0": "173/2000",
  "phi0_float": 0.0865,
  "phi_float": 0.0865,
  "realised": "173/2000",
  "realised_float": 0.0865
 },
 "SIMPLER_VM": {
  "phi": "173/2000",
  "phi0": "173/2000",
  "phi0_float": 0.0865,
  "phi_float": 0.0865,
  "realised": "0",
  "realised_float": 0.0
 },
 "SIMPLER_WidowX": {
  "phi": "121/2000",
  "phi0": "121/2000",
  "phi0_float": 0.0605,
  "phi_float": 0.0605,
  "realised": "0",
  "realised_float": 0.0
 },
 "WMT23": {
  "phi": "89/2000",
  "phi0": "89/2000",
  "phi0_float": 0.0445,
  "phi_float": 0.0445,
  "realised": "57/8000",
  "realised_float": 0.007125
 },
 "WorldGym": {
  "phi": "177/340",
  "phi0": "177/340",
  "phi0_float": 0.5205882352941177,
  "phi_float": 0.5205882352941177,
  "realised": "0",
  "realised_float": 0.0
 }
}

==> anc/code/data/simfoundry_tables_g1_g2.csv <==
task,policy,real,simfoundry,polaris
Stack Dishware,pi0,100,34,0
Stack Dishware,pi0.5,100,64,8
Stack Dishware,GR00T N1.6,40,0,0
Store Marker,pi0,48,4,0
Store Marker,pi0.5,60,20,4
Store Marker,GR00T N1.6,32,0,0
Throw Away Trash,pi0,20,0,0
Throw Away Trash,pi0.5,48,4,0
Throw Away Trash,GR00T N1.6,0,0,0
Serve Fruits,pi0,0,4,4
Serve Fruits,pi0.5,72,80,28
Serve Fruits,GR00T N1.6,4,20,24
Serve Fruits,GR00T N1.7,40,32,4
Serve Fruits,DreamZero,8,12,4
Cup in Bowl,pi0,88,56,20
Cup in Bowl,pi0.5,100,92,36
Cup in Bowl,GR00T N1.6,68,40,76
Cup in Bowl,GR00T N1.7,92,92,48
Cup in Bowl,DreamZero,100,92,68
Marker in Cup,pi0,40,40,0
Marker in Cup,pi0.5,92,88,4
Marker in Cup,GR00T N1.6,28,28,4
Marker in Cup,GR00T N1.7,88,88,12
Marker in Cup,DreamZero,88,80,4
Clear Table,pi0,0,12,0
Clear Table,pi0.5,40,36,0
Clear Table,GR00T N1.6,0,0,4
Clear Table,GR00T N1.7,8,28,0
Clear Table,DreamZero,16,28,12


==> anc/code/data/simpler_google_robot.csv <==
task,policy,n_planned,real,sim_visual_matching,sim_variant_aggregation,n_completed,early_stopped
pick coke can,RT-1 (Begin),75,0.133,0.027,0.022,75,0
pick coke can,RT-1 (15%),75,0.920,0.710,0.813,75,0
pick coke can,RT-1 (Converged),75,0.853,0.857,0.898,75,0
pick coke can,RT-1-X,75,0.760,0.567,0.490,75,0
pick coke can,RT-2-X,75,0.907,0.787,0.823,75,0
pick coke can,Octo-Base,75,0.293,0.170,0.006,75,0
move near,RT-1 (Begin),60,0.017,0.050,0.040,60,0
move near,RT-1 (15%),60,0.583,0.354,0.446,60,0
move near,RT-1 (Converged),60,0.633,0.442,0.500,60,0
move near,RT-1-X,60,0.450,0.317,0.323,60,0
move near,RT-2-X,60,0.733,0.779,0.792,60,0
move near,Octo-Base,60,0.350,0.042,0.031,60,0
open/close drawer,RT-1 (Begin),54,0.000,0.139,0.069,2,1
open/close drawer,RT-1 (15%),54,0.796,0.565,0.267,54,0
open/close drawer,RT-1 (Converged),54,0.870,0.730,0.323,54,0
open/close drawer,RT-1-X,54,0.630,0.597,0.294,54,0
open/close drawer,RT-2-X,54,0.481,0.250,0.353,54,0
open/close drawer,Octo-Base,54,0.333,0.227,0.011,54,0
open top drawer and place apple,RT-1 (Begin),27,0.000,0.000,0.000,,0
open top drawer and place apple,RT-1 (15%),27,0.185,0.130,0.021,27,0
open top drawer and place apple,RT-1 (Converged),27,0.185,0.065,0.026,27,0
open top drawer and place apple,RT-1-X,27,0.407,0.213,0.101,27,0
open top drawer and place apple,RT-2-X,27,0.074,0.037,0.206,27,0
open top drawer and place apple,Octo-Base,27,0.000,0.000,0.000,27,0


==> anc/code/data/simpler_widowx.csv <==
task,policy,real,sim_visual_matching
put spoon on towel,RT-1-X,0.000,0.000
put spoon on towel,Octo-Base,0.333,0.125
put spoon on towel,Octo-Small,0.417,0.472
put carrot on plate,RT-1-X,0.000,0.042
put carrot on plate,Octo-Base,0.250,0.083
put carrot on plate,Octo-Small,0.083,0.097
stack green block on yellow block,RT-1-X,0.000,0.000
stack green block on yellow block,Octo-Base,0.000,0.000
stack green block on yellow block,Octo-Small,0.125,0.042
put eggplant in yellow basket,RT-1-X,0.000,0.000
put eggplant in yellow basket,Octo-Base,0.233,0.431
put eggplant in yellow basket,Octo-Small,0.433,0.569


==> anc/code/data/typical.json <==
{
 "draws": 200000,
 "eps": 0.05,
 "model": "gaussian, variance matched to r",
 "nodes": 120,
 "rows": {
  "AgentReward_judge": {
   "K": 4,
   "T": 4,
   "best_fixed": 0.00925,
   "expected": 0.012614866276116419,
   "r": 0.9647737301156888,
   "realised": 0.0,
   "sigma": 0.0581258391178985,
   "tails": {
    "iid": {
     "above_eps": 0.034375,
     "mean": 0.012684553749999997,
     "q90": 0.037
    },
    "policy": {
     "above_eps": 0.04933,
     "mean": 0.012689483749999994,
     "q90": 0.03225
    }
   },
   "worst": 0.146
  },
  "AgentReward_rule": {
   "K": 4,
   "T": 4,
   "best_fixed": 0.00925,
   "expected": 0.024506251697605477,
   "r": 0.9313959161243073,
   "realised": 0.07075,
   "sigma": 0.08330698446862135,
   "tails": {
    "iid": {
     "above_eps": 0.148925,
     "mean": 0.02456109499999999,
     "q90": 0.05924999999999997
    },
    "policy": {
     "above_eps": 0.166935,
     "mean": 0.024526504999999994,
     "q90": 0.06349999999999999
    }
   },
   "worst": 0.18875
  },
  "AutoEval": {
   "K": 6,
   "T": 5,
   "best_fixed": 0.236,
   "expected": 0.005841075787030056,
   "r": 0.9924038611280498,
   "realised": 0.0,
   "sigma": 0.0433011614057779,
   "tails": {
    "iid": {
     "above_eps": 0.00029,
     "mean": 0.005839779999999996,
     "q90": 0.015999999999999997
    },
    "policy": {
     "above_eps": 0.000185,
     "mean": 0.005840279999999997,
     "q90": 0.015999999999999997
    }
   },
   "worst": 0.096
  },
  "AutoEval_SIMPLER": {
   "K": 6,
   "T": 4,
   "best_fixed": 0.255,
   "expected": 0.32000274481099766,
   "r": 0.4499943484830187,
   "realised": 0.415,
   "sigma": 0.75513967555503,
   "tails": {
    "iid": {
     "above_eps": 0.91445,
     "mean": 0.3200752,
     "q90": 0.57
    },
    "policy": {
     "above_eps": 0.900465,
     "mean": 0.3205292,
     "q90": 0.625
    }
   },
   "worst": 0.87
  },
  "CtrlWorld_instruction": {
   "K": 3,
   "T": 7,
   "best_fixed": 0.0,
   "expected": 0.0029293349579113457,
   "r": 0.9679250473527372,
   "realised": 0.0,
   "sigma": 0.07445430760251118,
   "tails": {
    "iid": {
     "above_eps": 0.00075,
     "mean": 0.0029009285714285725,
     "q90": 0.00714285714285715
    },
    "policy": {
     "above_eps": 0.003635,
     "mean": 0.0029338214285714297,
     "q90": 0.00714285714285715
    }
   },
   "worst": 0.11428571428571428
  },
  "CtrlWorld_success": {
   "K": 3,
   "T": 7,
   "best_fixed": 0.007142857142857143,
   "expected": 0.03088712219984302,
   "r": 0.831765063033268,
   "realised": 0.007142857142857143,
   "sigma": 0.1746531741147921,
   "tails": {
    "iid": {
     "above_eps": 0.19696,
     "mean": 0.030887357142857137,
     "q90": 0.07142857142857142
    },
    "policy": {
     "above_eps": 0.211595,
     "mean": 0.030832535714285708,
     "q90": 0.07857142857142858
    }
   },
   "worst": 0.29285714285714287
  },
  "SIMPLER_VA": {
   "K": 6,
   "T": 4,
   "best_fixed": 0.09725,
   "expected": 0.07403243102519941,
   "r": 0.8341686657089094,
   "realised": 0.19725,
   "sigma": 0.20796895653516248,
   "tails": {
    "iid": {
     "above_eps": 0.636025,
     "mean": 0.07397907875,
     "q90": 0.14325
    },
    "policy": {
     "above_eps": 0.66911,
     "mean": 0.07406236249999999,
     "q90": 0.13399999999999998
    }
   },
   "worst": 0.4975
  },
  "SIMPLER_VM": {
   "K": 6,
   "T": 4,
   "best_fixed": 0.09725,
   "expected": 0.03355221990586729,
   "r": 0.941490027247899,
   "realised": 0.01675,
   "sigma": 0.11260722556124023,
   "tails": {
    "iid": {
     "above_eps": 0.262225,
     "mean": 0.03363151625,
     "q90": 0.07724999999999999
    },
    "policy": {
     "above_eps": 0.27233,
     "mean": 0.03360343375,
     "q90": 0.08049999999999999
    }
   },
   "worst": 0.33475
  },
  "SIMPLER_WidowX": {
   "K": 3,
   "T": 4,
   "best_fixed": 0.04175,
   "expected": 0.027502661669275327,
   "r": 0.8408029286250301,
   "realised": 0.04175,
   "sigma": 0.10495978006609272,
   "tails": {
    "iid": {
     "above_eps": 0.207145,
     "mean": 0.027429151249999995,
     "q90": 0.07099999999999998
    },
    "policy": {
     "above_eps": 0.22131,
     "mean": 0.0274420025,
     "q90": 0.07099999999999998
    }
   },
   "worst": 0.16475
  },
  "WMT23": {
   "K": 9,
   "T": 8,
   "best_fixed": 0.0055,
   "expected": 0.015962097169392134,
   "r": 0.780991315231731,
   "realised": 0.011125,
   "sigma": 0.05206727505310684,
   "tails": {
    "iid": {
     "above_eps": 2e-05,
     "mean": 0.01594845187499998,
     "q90": 0.02424999999999998
    },
    "policy": {
     "above_eps": 0.000855,
     "mean": 0.015945991874999982,
     "q90": 0.026124999999999968
    }
   },
   "worst": 0.13225
  },
  "WorldGym": {
   "K": 3,
   "T": 17,
   "best_fixed": 0.023529411764705882,
   "expected": 0.057898759232260816,
   "r": 0.7847863229087226,
   "realised": 0.011764705882352941,
   "sigma": 0.2523005873304695,
   "tails": {
    "iid": {
     "above_eps": 0.528365,
     "mean": 0.05779229411764705,
     "q90": 0.10588235294117646
    },
    "policy": {
     "above_eps": 0.36942,
     "mean": 0.05791266176470588,
     "q90": 0.14411764705882354
    }
   },
   "worst": 0.4470588235294118
  }
 },
 "seed": 20271201,
 "summary": {
  "expected_below_best_fixed": 4,
  "expected_below_eps": 8,
  "iid_tail_above_eps_max": 0.91445,
  "iid_tail_below_half_percent": 3,
  "mc_agreement_max": 0.0005264551890023506,
  "pairs": 11,
  "policy_tail_above_eps_max": 0.900465,
  "quantile_level": 0.9,
  "ratio_to_worst_max": 0.3678192469091927,
  "ratio_to_worst_median": 0.12069638691411821,
  "ratio_to_worst_min": 0.025631680881724277,
  "realised_above_iid_q90": 2,
  "realised_above_policy_q90": 2,
  "robot_iid_tail_above_a_fifth": 5,
  "robot_pairs": 8,
  "small_tail": 0.005,
  "tail_change_argmax": "WorldGym",
  "tail_change_max": 0.15894499999999995,
  "tail_change_max_other": 0.03308500000000003
 }
}

==> anc/code/data/within.json <==
{
 "eps": [
  0.02,
  0.05,
  0.1
 ],
 "grid": {
  "a_grid": 801,
  "fine": 0.0001,
  "phi_tol": 1e-05,
  "split": 0.1,
  "step": 0.00025
 },
 "groups": {
  "AutoEval | autonomous proxy | K=6": {
   "K": 6,
   "T": null,
   "average": 0.942,
   "average_only": [
    0.4774202658696755,
    0.47768904566102266
   ],
   "average_only_at_T": [
    0.4774000000000001,
    0.47768904566102266
   ],
   "c": null,
   "closed": 0.581298546359786,
   "low": 0.47158470702652266,
   "per_task": null,
   "printed_average_only": 0.478,
   "printed_per_task": null
  },
  "SIMPLER | SIMPLER variant aggregation | K=6": {
   "K": 6,
   "T": 3,
   "average": 0.7776666666666667,
   "average_only": [
    0.8671267918549443,
    0.867389074663519
   ],
   "average_only_at_T": [
    0.8670833333333334,
    0.867389074663519
   ],
   "c": [
    0.96,
    0.887,
    0.486
   ],
   "closed": 1.0,
   "low": 0.8236036582802626,
   "per_task": [
    0.6810833333333334,
    0.68125
   ],
   "printed_average_only": 0.868,
   "printed_per_task": 0.682
  },
  "SIMPLER | SIMPLER visual matching | K=6": {
   "K": 6,
   "T": 3,
   "average": 0.9243333333333332,
   "average_only": [
    0.5352101417035997,
    0.5354766008222344
   ],
   "average_only_at_T": [
    0.5351666666666667,
    0.5354766008222344
   ],
   "c": [
    0.976,
    0.855,
    0.942
   ],
   "closed": 0.6609263700796536,
   "low": 0.5267199584968694,
   "per_task": [
    0.5044166666666667,
    0.50475
   ],
   "printed_average_only": 0.536,
   "printed_per_task": 0.505
  },
  "SIMPLER | validation action MSE | K=6": {
   "K": 6,
   "T": 3,
   "average": 0.30833333333333335,
   "average_only": [
    1.0,
    1.0
   ],
   "average_only_at_T": [
    1.0,
    1.0
   ],
   "c": [
    0.464,
    0.23,
    0.231
   ],
   "closed": 1.0,
   "low": 1.0,
   "per_task": [
    1.0,
    1.0
   ],
   "printed_average_only": 1.0,
   "printed_per_task": 1.0
  },
  "SimFoundry | PolaRiS simulation | K=5": {
   "K": 5,
   "T": 4,
   "average": 0.13974999999999999,
   "average_only": [
    1.0,
    1.0
   ],
   "average_only_at_T": [
    1.0,
    1.0
   ],
   "c": [
    0.48,
    -0.396,
    0.512,
    -0.037
   ],
   "closed": 1.0,
   "low": 1.0,
   "per_task": [
    1.0,
    1.0
   ],
   "printed_average_only": 1.0,
   "printed_per_task": 1.0
  },
  "SimFoundry | SimFoundry simulation | K=3": {
   "K": 3,
   "T": 3,
   "average": 0.9026666666666667,
   "average_only": [
    0.4316775463730597,
    0.4319387643914534
   ],
   "average_only_at_T": [
    0.4316666666666667,
    0.4319387643914534
   ],
   "c": [
    0.883,
    0.915,
    0.91
   ],
   "closed": 0.496914330495561,
   "low": 0.43167756301954796,
   "per_task": [
    0.4305833333333333,
    0.43083333333333335
   ],
   "printed_average_only": 0.432,
   "printed_per_task": 0.431
  },
  "SimFoundry | SimFoundry simulation | K=5": {
   "K": 5,
   "T": 4,
   "average": 0.918,
   "average_only": [
    0.5086368711056554,
    0.5089017342608505
   ],
   "average_only_at_T": [
    0.5086250000000001,
    0.5089017342608505
   ],
   "c": [
    0.96,
    0.907,
    0.995,
    0.81
   ],
   "closed": 0.614379687164216,
   "low": 0.5014567255693692,
   "per_task": [
    0.44925,
    0.4495
   ],
   "printed_average_only": 0.509,
   "printed_per_task": 0.45
  },
  "WorldEval | WorldEval world model | K=4": {
   "K": 4,
   "T": 3,
   "average": 0.9416666666666668,
   "average_only": [
    0.4034695251314242,
    0.4037355641922815
   ],
   "average_only_at_T": [
    0.40341666666666676,
    0.4037355641922815
   ],
   "c": [
    0.958,
    0.887,
    0.98
   ],
   "closed": 0.4759493437097875,
   "low": 0.4034695361779086,
   "per_task": [
    0.3794166666666667,
    0.37966666666666665
   ],
   "printed_average_only": 0.404,
   "printed_per_task": 0.38
  },
  "WorldEval | real-to-sim baseline | K=4": {
   "K": 4,
   "T": 3,
   "average": 0.4116666666666667,
   "average_only": [
    1.0,
    1.0
   ],
   "average_only_at_T": [
    1.0,
    1.0
   ],
   "c": [
    0.328,
    0.442,
    0.465
   ],
   "closed": 1.0,
   "low": 1.0,
   "per_task": [
    1.0,
    1.0
   ],
   "printed_average_only": 1.0,
   "printed_per_task": 1.0
  }
 },
 "needed": {
  "10": {
   "0.02": {
    "closed": 0.999959999199968,
    "closed_printed": 0.99996,
    "printed": 0.99996,
    "sufficient": 0.999959999199968
   },
   "0.05": {
    "closed": 0.9997499687421851,
    "closed_printed": 0.99975,
    "printed": 0.99975,
    "sufficient": 0.9997432357340894
   },
   "0.1": {
    "closed": 0.9989994994993742,
    "closed_printed": 0.999,
    "printed": 0.99891,
    "sufficient": 0.9989061027095398
   }
  },
  "2": {
   "0.02": {
    "exact": 0.96
   },
   "0.05": {
    "exact": 0.9
   },
   "0.1": {
    "exact": 0.8
   }
  },
  "3": {
   "0.02": {
    "closed": 0.9998499887483122,
    "closed_printed": 0.99985,
    "printed": 0.99985,
    "sufficient": 0.9998499887483122
   },
   "0.05": {
    "closed": 0.9990620601344042,
    "closed_printed": 0.99907,
    "printed": 0.99903,
    "sufficient": 0.9990242977350031
   },
   "0.1": {
    "closed": 0.9962429422585638,
    "closed_printed": 0.99625,
    "printed": 0.9959,
    "sufficient": 0.9958959945590291
   }
  },
  "4": {
   "0.02": {
    "closed": 0.9998999949995,
    "closed_printed": 0.9999,
    "printed": 0.9999,
    "sufficient": 0.9998999949995
   },
   "0.05": {
    "closed": 0.9993748045653342,
    "closed_printed": 0.99938,
    "printed": 0.99936,
    "sufficient": 0.9993508778210184
   },
   "0.1": {
    "closed": 0.9974968671630001,
    "closed_printed": 0.9975,
    "printed": 0.99727,
    "sufficient": 0.9972600271621858
   }
  },
  "5": {
   "0.02": {
    "closed": 0.9999166631941551,
    "closed_printed": 0.99992,
    "printed": 0.99992,
    "sufficient": 0.9999166631941551
   },
   "0.05": {
    "closed": 0.9994790309622975,
    "closed_printed": 0.99948,
    "printed": 0.99946,
    "sufficient": 0.9994598421540457
   },
   "0.1": {
    "closed": 0.9979144919948469,
    "closed_printed": 0.99792,
    "printed": 0.99772,
    "sufficient": 0.9977180420882004
   }
  },
  "6": {
   "0.02": {
    "closed": 0.9999333311109629,
    "closed_printed": 0.99994,
    "printed": 0.99994,
    "sufficient": 0.9999333311109629
   },
   "0.05": {
    "closed": 0.9995832464915899,
    "closed_printed": 0.99959,
    "printed": 0.99957,
    "sufficient": 0.9995688023831762
   },
   "0.1": {
    "closed": 0.9983319421247958,
    "closed_printed": 0.99834,
    "printed": 0.99818,
    "sufficient": 0.9981741777965457
   }
  },
  "8": {
   "0.02": {
    "closed": 0.9999499987499375,
    "closed_printed": 0.99995,
    "printed": 0.99995,
    "sufficient": 0.9999499987499375
   },
   "0.05": {
    "closed": 0.9996874511566103,
    "closed_printed": 0.99969,
    "printed": 0.99968,
    "sufficient": 0.999677814875218
   },
   "0.1": {
    "closed": 0.998749217771909,
    "closed_printed": 0.99875,
    "printed": 0.99864,
    "sufficient": 0.9986315678343086
   }
  }
 },
 "policies": [
  3,
  4,
  5,
  6,
  8,
  10
 ],
 "shipping": [
  {
   "K": 2,
   "T": 2,
   "delta": 0.1,
   "k": 1,
   "min_c": 1.0,
   "per_task_regret": 0.0,
   "predicted": 0.45,
   "shortlist_regret": 0.44999999999999996
  },
  {
   "K": 3,
   "T": 4,
   "delta": 0.1,
   "k": 1,
   "min_c": 1.0,
   "per_task_regret": 0.0,
   "predicted": 0.725,
   "shortlist_regret": 0.725
  },
  {
   "K": 6,
   "T": 5,
   "delta": 0.01,
   "k": 2,
   "min_c": 1.0,
   "per_task_regret": 0.0,
   "predicted": 0.798,
   "shortlist_regret": 0.798
  },
  {
   "K": 6,
   "T": 5,
   "delta": 0.01,
   "k": 5,
   "min_c": 1.0,
   "per_task_regret": 0.0,
   "predicted": 0.798,
   "shortlist_regret": 0.798
  }
 ],
 "summary": {
  "autoeval_average_only": 0.47768904566102266,
  "average_only_min_lower": 0.4034695251314242,
  "finite_T_gap_max": 0.0003188975256147586,
  "groups": 9,
  "per_task_min_lower": 0.3794166666666667,
  "vacuous_groups": 3
 }
}

==> anc/code/data/within_tau.json <==
{
 "dd": {
  "corr": 0.7948717948717947,
  "within": 0.8717948717948716
 },
 "nas": {
  "corr": 0.35300904324873117,
  "within": 0.3007114072118821
 },
 "ppe": {
  "median_within": 0.8176920377625482,
  "q25_within": 0.6483516483516484,
  "q75_within": 0.8241758241758242,
  "tables": {
   "gpqa": {
    "corr": 0.6043956043956044,
    "within": 0.6483516483516484
   },
   "ifeval": {
    "corr": 0.6408937593274027,
    "within": 0.6408937593274027
   },
   "math": {
    "corr": 0.9120879120879122,
    "within": 0.8241758241758242
   },
   "mbpp_plus": {
    "corr": 0.5966941897186163,
    "within": 0.8839913921757279
   },
   "mmlu_pro": {
    "corr": 0.6850933289361891,
    "within": 0.8176920377625482
   }
  }
 },
 "wmt": {
  "median_corr": 0.317562734889071,
  "median_within": 0.4949287391531017,
  "q25_within": 0.36048543401630473,
  "q75_within": 0.6014131332940076,
  "tables": [
   {
    "corr": 0.02445872526206797,
    "lp": "en-de",
    "within": 0.19077805704413017,
    "year": "wmt22"
   },
   {
    "corr": -0.005865127858981557,
    "lp": "en-ru",
    "within": 0.38123331083380124,
    "year": "wmt22"
   },
   {
    "corr": 0.2966761621020508,
    "lp": "zh-en",
    "within": 0.5626616867452687,
    "year": "wmt22"
   },
   {
    "corr": 0.2540867254452481,
    "lp": "en-de",
    "within": 0.20989772971563975,
    "year": "wmt23"
   },
   {
    "corr": 0.2375542860799431,
    "lp": "he-en",
    "within": 0.16092387121544535,
    "year": "wmt23"
   },
   {
    "corr": 0.4871103832363517,
    "lp": "zh-en",
    "within": 0.3636796978913938,
    "year": "wmt23"
   },
   {
    "corr": 0.22551048996552087,
    "lp": "en-de",
    "within": 0.3942468176230308,
    "year": "wmt24"
   },
   {
    "corr": 0.2565606396611956,
    "lp": "en-es",
    "within": 0.3959087018770377,
    "year": "wmt24"
   },
   {
    "corr": 0.2591772119088157,
    "lp": "ja-zh",
    "within": 0.3509026423910374,
    "year": "wmt24"
   },
   {
    "corr": 0.43401946156463517,
    "lp": "en-ko_KR",
    "within": 0.3753681829748196,
    "year": "wmt25"
   },
   {
    "corr": 0.3893957789726337,
    "lp": "ja-zh_CN",
    "within": 0.6017934765940703,
    "year": "wmt25"
   },
   {
    "corr": 0.21009542214194116,
    "lp": "cs-uk",
    "within": 0.5613724285875732,
    "year": "wmt24"
   },
   {
    "corr": 0.49530988231085,
    "lp": "en-cs",
    "within": 0.6107639326725458,
    "year": "wmt24"
   },
   {
    "corr": 0.5657962856946744,
    "lp": "en-hi",
    "within": 0.46843203501529596,
    "year": "wmt24"
   },
   {
    "corr": 0.15077105787572484,
    "lp": "en-is",
    "within": 0.46965862692213345,
    "year": "wmt24"
   },
   {
    "corr": 0.18986878821915915,
    "lp": "en-ja",
    "within": 0.08010018789148142,
    "year": "wmt24"
   },
   {
    "corr": -0.11168568536562574,
    "lp": "en-ru",
    "within": 0.07529232524210427,
    "year": "wmt24"
   },
   {
    "corr": 0.6167980625821287,
    "lp": "en-uk",
    "within": 0.5299906922119579,
    "year": "wmt24"
   },
   {
    "corr": 0.5086389863128984,
    "lp": "en-zh",
    "within": 0.2999910824428142,
    "year": "wmt24"
   },
   {
    "corr": 0.20467836257309938,
    "lp": "cs-de_DE",
    "within": 0.6959064327485379,
    "year": "wmt25"
   },
   {
    "corr": 0.21895024389275486,
    "lp": "cs-uk_UA",
    "within": 0.5740046934485736,
    "year": "wmt25"
   },
   {
    "corr": 0.7413002015953163,
    "lp": "en-ar_EG",
    "within": 0.7413002015953163,
    "year": "wmt25"
   },
   {
    "corr": 0.8288694583535684,
    "lp": "en-bho_IN",
    "within": 0.7492979903516259,
    "year": "wmt25"
   },
   {
    "corr": 0.4129413562533339,
    "lp": "en-zh_CN",
    "within": 0.52019885138407,
    "year": "wmt25"
   },
   {
    "corr": 0.4893893958376576,
    "lp": "en-cs_CZ",
    "within": 0.617056194751829,
    "year": "wmt25"
   },
   {
    "corr": 0.32743316208583434,
    "lp": "en-et_EE",
    "within": 0.6012863521939867,
    "year": "wmt25"
   },
   {
    "corr": 0.48516913155358893,
    "lp": "en-is_IS",
    "within": 0.7127793414182355,
    "year": "wmt25"
   },
   {
    "corr": 0.30769230769230765,
    "lp": "en-it_IT",
    "within": 0.5384615384615383,
    "year": "wmt25"
   },
   {
    "corr": 0.5707173993570515,
    "lp": "en-ja_JP",
    "within": 0.5387145545332916,
    "year": "wmt25"
   },
   {
    "corr": 0.5309942440535915,
    "lp": "en-ru_RU",
    "within": 0.4601950115131126,
    "year": "wmt25"
   },
   {
    "corr": 0.20555160419783663,
    "lp": "en-sr_Cyrl_RS",
    "within": 0.30228177087917146,
    "year": "wmt25"
   },
   {
    "corr": 0.3845248500877334,
    "lp": "en-uk_UA",
    "within": 0.6128364798273251,
    "year": "wmt25"
   }
  ]
 },
 "wmt_by_kind": {
  "esa": {
   "median_tau_corr": 0.4129413562533339,
   "median_tau_mmrv": 0.583115436899835,
   "mmrv_tighter": 372,
   "pairs": 428,
   "tables": 21,
   "vacuous": 417
  },
  "mqm": {
   "median_tau_corr": 0.2565606396611956,
   "median_tau_mmrv": 0.4665784749118082,
   "mmrv_tighter": 256,
   "pairs": 274,
   "tables": 11,
   "vacuous": 256
  }
 }
}

==> anc/code/data/wmt23_general_mt.csv <==
task,policy,real,proxy
cs-uk,GPT4-5shot,0.836,0.6096
cs-uk,Lan-BridgeMT,0.774,0.5571
cs-uk,NLLB_Greedy,0.767,0.5252
cs-uk,NLLB_MBR_BLEU,0.769,0.5225
cs-uk,ONLINE-A,0.806,0.5441
cs-uk,ONLINE-B,0.837,0.5473
cs-uk,ONLINE-G,0.795,0.5365
cs-uk,ONLINE-W,0.828,0.5503
cs-uk,ONLINE-Y,0.787,0.5340
de-en,GPT4-5shot,0.903,0.6984
de-en,Lan-BridgeMT,0.800,0.6670
de-en,NLLB_Greedy,0.779,0.5726
de-en,NLLB_MBR_BLEU,0.796,0.5763
de-en,ONLINE-A,0.896,0.7000
de-en,ONLINE-B,0.891,0.6914
de-en,ONLINE-G,0.877,0.6910
de-en,ONLINE-W,0.888,0.7207
de-en,ONLINE-Y,0.880,0.6836
en-cs,GPT4-5shot,0.818,0.6226
en-cs,Lan-BridgeMT,0.750,0.6382
en-cs,NLLB_Greedy,0.768,0.5996
en-cs,NLLB_MBR_BLEU,0.786,0.5912
en-cs,ONLINE-A,0.803,0.6633
en-cs,ONLINE-B,0.788,0.7044
en-cs,ONLINE-G,0.752,0.6371
en-cs,ONLINE-W,0.841,0.7626
en-cs,ONLINE-Y,0.750,0.6456
en-de,GPT4-5shot,0.890,0.6911
en-de,Lan-BridgeMT,0.840,0.6612
en-de,NLLB_Greedy,0.757,0.5622
en-de,NLLB_MBR_BLEU,0.768,0.5539
en-de,ONLINE-A,0.881,0.6973
en-de,ONLINE-B,0.888,0.6911
en-de,ONLINE-G,0.855,0.6896
en-de,ONLINE-W,0.883,0.7182
en-de,ONLINE-Y,0.880,0.6915
en-ja,GPT4-5shot,0.795,0.3105
en-ja,Lan-BridgeMT,0.752,0.3041
en-ja,NLLB_Greedy,0.645,0.2090
en-ja,NLLB_MBR_BLEU,0.613,0.1871
en-ja,ONLINE-A,0.762,0.3137
en-ja,ONLINE-B,0.788,0.3518
en-ja,ONLINE-G,0.696,0.2732
en-ja,ONLINE-W,0.784,0.3352
en-ja,ONLINE-Y,0.786,0.3406
en-zh,GPT4-5shot,0.821,0.4650
en-zh,Lan-BridgeMT,0.820,0.4678
en-zh,NLLB_Greedy,0.643,0.2626
en-zh,NLLB_MBR_BLEU,0.572,0.2108
en-zh,ONLINE-A,0.797,0.5275
en-zh,ONLINE-B,0.818,0.5293
en-zh,ONLINE-G,0.771,0.4936
en-zh,ONLINE-W,0.814,0.4734
en-zh,ONLINE-Y,0.802,0.4981
ja-en,GPT4-5shot,0.813,0.5123
ja-en,Lan-BridgeMT,0.764,0.4726
ja-en,NLLB_Greedy,0.661,0.3895
ja-en,NLLB_MBR_BLEU,0.667,0.3917
ja-en,ONLINE-A,0.792,0.4964
ja-en,ONLINE-B,0.794,0.4934
ja-en,ONLINE-G,0.748,0.4548
ja-en,ONLINE-W,0.788,0.5143
ja-en,ONLINE-Y,0.795,0.4951
zh-en,GPT4-5shot,0.809,0.5313
zh-en,Lan-BridgeMT,0.829,0.5308
zh-en,NLLB_Greedy,0.740,0.4610
zh-en,NLLB_MBR_BLEU,0.762,0.4585
zh-en,ONLINE-A,0.778,0.5344
zh-en,ONLINE-B,0.798,0.5745
zh-en,ONLINE-G,0.800,0.5389
zh-en,ONLINE-W,0.802,0.5251
zh-en,ONLINE-Y,0.797,0.5230


==> anc/code/data/wmt_audit.json <==
{
 "adverse": [
  {
   "id": "W-H2b",
   "text": "The second part of W-H2 failed: pairwise accuracy's exact guarantee is below the correlation's on $59$ of the $702$ pairs, not on three quarters of them."
  },
  {
   "id": "W-H3b",
   "text": "The second part of W-H3 failed: $\\Phi(p)$ exceeds five points on $10$ of the $33$ tables, not on half of them."
  },
  {
   "id": "W-H4a",
   "text": "The first part of W-H4 failed: the median $\\tau_b$ of the pooled correlation is $.32$, above the threshold of $.3$."
  },
  {
   "id": "W-H6b",
   "text": "The second part of W-H6 failed: the MMRV's guarantee bounds the next year's regret in $39$ of $55$ cases, below $95\\%$."
  }
 ],
 "archive_sha256": "6708eec9aaa8a9deca5e370bdd0e23db4881aeca129f29d5281575eaa66c7e10",
 "bootstrap": 10000,
 "eps": 0.05,
 "meta_commit": "68a481aea1a787392d55af8f76ac8ef40c5f4664",
 "min_metrics": 8,
 "seed": 20261115,
 "summary": {
  "K_max": 20,
  "K_max_used": 20,
  "K_min": 10,
  "K_min_used": 10,
  "T_max": 5,
  "T_min": 2,
  "corr_above_fixed": 702,
  "esa_tables": 22,
  "h1_free_certified": 0,
  "h1_vacuous": 673,
  "h1a": true,
  "h1b": true,
  "h2_mmrv_tighter": 628,
  "h2_pairacc_tighter": 59,
  "h2a": true,
  "h2b": false,
  "h3_corr_certified": 21,
  "h3_phi_tables": 10,
  "h3a": true,
  "h3b": false,
  "h4_boot_corr": [
   0.24103556481335822,
   0.45959429655911205
  ],
  "h4_boot_diff": [
   0.07690096121850695,
   0.2988572444047087
  ],
  "h4_boot_mmrv": [
   0.47729585333177554,
   0.5920526292395581
  ],
  "h4_median_corr": 0.317562734889071,
  "h4_median_diff": 0.1594403434512139,
  "h4_median_gcorr": 0.27204737932962847,
  "h4_median_mmrv": 0.5217753103632853,
  "h4_median_pairacc": 0.5575119175618624,
  "h4_median_ship_corr": 0.28229744266604206,
  "h4_median_ship_pairacc_sys": 0.5657311345273421,
  "h4_median_ship_rsys": 0.4007833174443617,
  "h4_mmrv_above_corr_tables": 27,
  "h4_n_corr": 32,
  "h4_n_mmrv": 32,
  "h4_tables": 32,
  "h4a": false,
  "h4b": true,
  "h5": true,
  "h5_pairs": 698,
  "h5_ratio_corr": 6.046804863801267,
  "h5_ratio_mmrv": 3.4014634285147802,
  "h6_cases": 55,
  "h6_corr": 0.9636363636363636,
  "h6_corr_count": 53,
  "h6_mmrv": 0.7090909090909091,
  "h6_mmrv_count": 39,
  "h6_pairs": [
   "wmt22-en-de",
   "wmt22-zh-en",
   "wmt23-en-de",
   "wmt24-cs-uk",
   "wmt24-en-cs",
   "wmt24-en-is",
   "wmt24-en-ja",
   "wmt24-en-ru",
   "wmt24-en-uk",
   "wmt24-en-zh",
   "wmt24-ja-zh"
  ],
  "h6_realised": 0.2909090909090909,
  "h6_realised_count": 16,
  "h6a": true,
  "h6b": false,
  "h6c": true,
  "law_constant": 2.914213562373095,
  "law_second": 3.121320343559643,
  "law_vacuous_check": true,
  "left_out": {
   "corr": 137,
   "mmrv": 148,
   "realised": 2045,
   "trials": 10599
  },
  "metrics_max": 32,
  "metrics_min": 0,
  "metrics_min_used": 13,
  "mmrv_certified": 122,
  "mmrv_equal": 74,
  "mmrv_looser": 0,
  "mqm_tables": 11,
  "pairacc_certified": 21,
  "pairs": 702,
  "r_max": 0.9707340455114163,
  "r_median": 0.5414810130176827,
  "r_min": -0.8877965604570114,
  "r_negative": 57,
  "r_vac_max": 0.9270634886866804,
  "r_vac_min": 0.8539514223266919,
  "realised_above_fixed": 587,
  "realised_below_fixed": 86,
  "rho1_K_max": 0.14055328794408117,
  "ship_corr_certified": 31,
  "ship_pairacc_sys_certified": 77,
  "ship_rsys_certified": 115,
  "short2_corr_certified": 117,
  "tables": 33,
  "tables_with_metrics": 32,
  "tables_without_metrics": [
   "wmt25 en-mas_KE"
  ]
 },
 "tables": [
  {
   "K": 14,
   "T": 4,
   "best_fixed": 0.003975,
   "corr_certified": 21,
   "domains": [
    "conversation",
    "ecommerce",
    "news",
    "social"
   ],
   "kind": "mqm",
   "left_out": {
    "corr": 1,
    "mmrv": 1,
    "realised": 70,
    "trials": 294
   },
   "lp": "en-de",
   "median_r": 0.6244964925368565,
   "metric_count": 21,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1447875,
     "g_corr": 0.047075,
     "g_mmrv": 0.038,
     "g_pairacc": 0.047075,
     "mmrv": 0.020683928571428572,
     "pairacc": 0.6639118457300276,
     "pairacc_sys": 0.6813186813186813,
     "r": 0.3058843207072394,
     "r_sys": 0.3650798290093806,
     "realised": 0.005075,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.006625,
     "ship_rsys": 0.0392,
     "short2_corr": 0.036775,
     "short2_realised": 0.006625,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1706875,
     "g_corr": 0.047075,
     "g_mmrv": 0.041925,
     "g_pairacc": 0.047075,
     "mmrv": 0.02438392857142857,
     "pairacc": 0.6005509641873278,
     "pairacc_sys": 0.6263736263736264,
     "r": 0.49609512587130644,
     "r_sys": 0.13599230752312633,
     "realised": 0.009975,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.006625,
     "ship_rsys": 0.0392,
     "short2_corr": 0.036775,
     "short2_realised": 0.006625,
     "unique": true,
     "vacuous": true
    },
    "BLEURT-20-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.07401250000000001,
     "g_corr": 0.047075,
     "g_mmrv": 0.026875,
     "g_pairacc": 0.047075,
     "mmrv": 0.010573214285714286,
     "pairacc": 0.8044077134986226,
     "pairacc_sys": 0.7582417582417582,
     "r": 0.7565240153449351,
     "r_sys": 0.7280095888146318,
     "realised": 0.016075,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.0121,
     "ship_rsys": 0.026325,
     "short2_corr": 0.036775,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET-20-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.0662125,
     "g_corr": 0.047075,
     "g_mmrv": 0.0254,
     "g_pairacc": 0.047075,
     "mmrv": 0.009458928571428571,
     "pairacc": 0.7796143250688705,
     "pairacc_sys": 0.7692307692307693,
     "r": 0.6618010939313304,
     "r_sys": 0.829698732729625,
     "realised": 0.005425,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.01195,
     "ship_rsys": 0.026325,
     "short2_corr": 0.036775,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET-22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.0756,
     "g_corr": 0.047075,
     "g_mmrv": 0.02715,
     "g_pairacc": 0.047075,
     "mmrv": 0.0108,
     "pairacc": 0.7575757575757576,
     "pairacc_sys": 0.7582417582417582,
     "r": 0.6005612075534983,
     "r_sys": 0.7979805637196918,
     "realised": 0.0114,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.01195,
     "ship_rsys": 0.026325,
     "short2_corr": 0.036775,
     "short2_realised": 0.01195,
     "unique": true,
     "vacuous": true
    },
    "COMET-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.108225,
     "g_corr": 0.047075,
     "g_mmrv": 0.0323,
     "g_pairacc": 0.047075,
     "mmrv": 0.015460714285714286,
     "pairacc": 0.699724517906336,
     "pairacc_sys": 0.7142857142857143,
     "r": 0.7090190433560436,
     "r_sys": 0.5116483393794108,
     "realised": 0.015925,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.01195,
     "ship_rsys": 0.0392,
     "short2_corr": 0.036775,
     "short2_realised": 0.01195,
     "unique": true,
     "vacuous": true
    },
    "COMETKiwi-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.099175,
     "g_corr": 0.047075,
     "g_mmrv": 0.03105,
     "g_pairacc": 0.047075,
     "mmrv": 0.014167857142857143,
     "pairacc": 0.7024793388429752,
     "pairacc_sys": 0.7142857142857143,
     "r": 0.4612057715096822,
     "r_sys": 0.6508601639289658,
     "realised": 0.01745,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.01195,
     "ship_rsys": 0.0392,
     "short2_corr": 0.036775,
     "short2_realised": 0.01195,
     "unique": true,
     "vacuous": true
    },
    "HWTSC-Teacher-Sim-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1525625,
     "g_corr": 0.047075,
     "g_mmrv": 0.039425,
     "g_pairacc": 0.047075,
     "mmrv": 0.021794642857142856,
     "pairacc": 0.6143250688705234,
     "pairacc_sys": 0.6153846153846154,
     "r": -0.18680880820739362,
     "r_sys": 0.35205333397250865,
     "realised": 0.01745,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.01195,
     "ship_rsys": 0.0392,
     "short2_corr": 0.036775,
     "short2_realised": 0.01195,
     "unique": true,
     "vacuous": true
    },
    "MATESE-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.12645,
     "g_corr": 0.047075,
     "g_mmrv": 0.03525,
     "g_pairacc": 0.047075,
     "mmrv": 0.018064285714285713,
     "pairacc": 0.6942148760330579,
     "pairacc_sys": 0.6153846153846154,
     "r": 0.6470228613569802,
     "r_sys": 0.4191637739842985,
     "realised": 0.015925,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.01195,
     "ship_rsys": 0.0392,
     "short2_corr": 0.036775,
     "short2_realised": 0.01195,
     "unique": true,
     "vacuous": true
    },
    "MATESE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1032625,
     "g_corr": 0.047075,
     "g_mmrv": 0.03165,
     "g_pairacc": 0.047075,
     "mmrv": 0.014751785714285714,
     "pairacc": 0.7134986225895317,
     "pairacc_sys": 0.7252747252747253,
     "r": 0.7664467482449159,
     "r_sys": 0.6897000776519718,
     "realised": 0.0149,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.01195,
     "ship_rsys": 0.036775,
     "short2_corr": 0.036775,
     "short2_realised": 0.01195,
     "unique": true,
     "vacuous": true
    },
    "MEE4-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.13061250000000002,
     "g_corr": 0.047075,
     "g_mmrv": 0.035925,
     "g_pairacc": 0.047075,
     "mmrv": 0.018658928571428573,
     "pairacc": 0.6556473829201102,
     "pairacc_sys": 0.7032967032967034,
     "r": 0.3296090523418233,
     "r_sys": 0.4119663561684873,
     "realised": 0.00725,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.006625,
     "ship_rsys": 0.0392,
     "short2_corr": 0.036775,
     "short2_realised": 0.006625,
     "unique": true,
     "vacuous": true
    },
    "MS-COMET-22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.09445,
     "g_corr": 0.047075,
     "g_mmrv": 0.030125,
     "g_pairacc": 0.047075,
     "mmrv": 0.013492857142857143,
     "pairacc": 0.7162534435261708,
     "pairacc_sys": 0.7252747252747253,
     "r": 0.7063997549625615,
     "r_sys": 0.6975508473106801,
     "realised": 0.015925,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.01195,
     "ship_rsys": 0.036775,
     "short2_corr": 0.036775,
     "short2_realised": 0.01195,
     "unique": true,
     "vacuous": true
    },
    "MS-COMET-QE-22-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1425875,
     "g_corr": 0.047075,
     "g_mmrv": 0.0378,
     "g_pairacc": 0.047075,
     "mmrv": 0.020369642857142857,
     "pairacc": 0.6143250688705234,
     "pairacc_sys": 0.6483516483516484,
     "r": 0.6244964925368565,
     "r_sys": 0.45837395845238216,
     "realised": 0.0185,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.01195,
     "ship_rsys": 0.0392,
     "short2_corr": 0.036775,
     "short2_realised": 0.01195,
     "unique": true,
     "vacuous": true
    },
    "REUSE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.23199999999999998,
     "g_corr": 0.047075,
     "g_mmrv": 0.047075,
     "g_pairacc": 0.047075,
     "mmrv": 0.03314285714285714,
     "pairacc": 0.3526170798898072,
     "pairacc_sys": 0.32967032967032966,
     "r": -0.5838214519840046,
     "r_sys": -0.4899304792965554,
     "realised": 0.043175,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.0392,
     "ship_rsys": 0.0392,
     "short2_corr": 0.036775,
     "short2_realised": 0.017975,
     "unique": true,
     "vacuous": true
    },
    "SEScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.11215,
     "g_corr": 0.047075,
     "g_mmrv": 0.03295,
     "g_pairacc": 0.047075,
     "mmrv": 0.016021428571428572,
     "pairacc": 0.7052341597796143,
     "pairacc_sys": 0.6813186813186813,
     "r": 0.7286359678321453,
     "r_sys": 0.6407544946776825,
     "realised": 0.005425,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.01195,
     "ship_rsys": 0.0392,
     "short2_corr": 0.036775,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "UniTE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.099,
     "g_corr": 0.047075,
     "g_mmrv": 0.031,
     "g_pairacc": 0.047075,
     "mmrv": 0.014142857142857143,
     "pairacc": 0.7520661157024794,
     "pairacc_sys": 0.7252747252747253,
     "r": 0.7273605027505745,
     "r_sys": 0.6926148278350567,
     "realised": 0.01745,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.01195,
     "ship_rsys": 0.036775,
     "short2_corr": 0.036775,
     "short2_realised": 0.01195,
     "unique": true,
     "vacuous": true
    },
    "UniTE-src-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.11800000000000001,
     "g_corr": 0.047075,
     "g_mmrv": 0.033875,
     "g_pairacc": 0.047075,
     "mmrv": 0.01685714285714286,
     "pairacc": 0.696969696969697,
     "pairacc_sys": 0.6703296703296703,
     "r": 0.6851365317569275,
     "r_sys": 0.5508116021352668,
     "realised": 0.01745,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.01195,
     "ship_rsys": 0.0392,
     "short2_corr": 0.036775,
     "short2_realised": 0.01195,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.111875,
     "g_corr": 0.047075,
     "g_mmrv": 0.03295,
     "g_pairacc": 0.047075,
     "mmrv": 0.015982142857142858,
     "pairacc": 0.71900826446281,
     "pairacc_sys": 0.7142857142857143,
     "r": 0.38432939626566487,
     "r_sys": 0.528791406619074,
     "realised": 0.005725,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.0,
     "ship_rsys": 0.0392,
     "short2_corr": 0.036775,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.131825,
     "g_corr": 0.047075,
     "g_mmrv": 0.035975,
     "g_pairacc": 0.047075,
     "mmrv": 0.018832142857142856,
     "pairacc": 0.6721763085399449,
     "pairacc_sys": 0.6813186813186813,
     "r": 0.3892164402647046,
     "r_sys": 0.3715619560747043,
     "realised": 0.0078,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.0,
     "ship_rsys": 0.0392,
     "short2_corr": 0.036775,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "f200spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.15861250000000002,
     "g_corr": 0.047075,
     "g_mmrv": 0.04005,
     "g_pairacc": 0.047075,
     "mmrv": 0.022658928571428573,
     "pairacc": 0.6198347107438017,
     "pairacc_sys": 0.6483516483516484,
     "r": 0.31692096911075934,
     "r_sys": 0.24653656413327124,
     "realised": 0.0078,
     "ship_corr": 0.0392,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.009925,
     "ship_rsys": 0.0392,
     "short2_corr": 0.036775,
     "short2_realised": 0.006625,
     "unique": true,
     "vacuous": true
    },
    "metricx_xxl_MQM_2020-refA": {
     "free_corr": [
      0.7562235856756788,
      1.0
     ],
     "free_mmrv": 0.061250000000000006,
     "g_corr": 0.037175,
     "g_mmrv": 0.0246,
     "g_pairacc": 0.047075,
     "mmrv": 0.00875,
     "pairacc": 0.7933884297520661,
     "pairacc_sys": 0.7912087912087912,
     "r": 0.9086251606263795,
     "r_sys": 0.880687521153853,
     "realised": 0.0,
     "ship_corr": 0.036775,
     "ship_pairacc_sys": 0.0392,
     "ship_realised": 0.0,
     "ship_rsys": 0.022225,
     "short2_corr": 0.022225,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": false
    }
   },
   "mmrv_certified": 21,
   "phi": 0.0121,
   "phi_exceeds_eps": false,
   "policies": [
    "JDExploreAcademy",
    "Lan-Bridge",
    "Online-A",
    "Online-B",
    "Online-G",
    "Online-W",
    "Online-Y",
    "OpenNMT",
    "PROMT",
    "QUARTZ_TuneReranking",
    "bleu_bestmbr",
    "bleurt_bestmbr",
    "comet_bestmbr",
    "refB"
   ],
   "r_vac": 0.8957524655932303,
   "segments": [
    445,
    230,
    300,
    340
   ],
   "vacuous": 20,
   "worst_possible": 0.047075,
   "year": "wmt22"
  },
  {
   "K": 15,
   "T": 4,
   "best_fixed": 0.002025,
   "corr_certified": 0,
   "domains": [
    "conversation",
    "ecommerce",
    "news",
    "social"
   ],
   "kind": "mqm",
   "left_out": {
    "corr": 0,
    "mmrv": 0,
    "realised": 61,
    "trials": 300
   },
   "lp": "en-ru",
   "median_r": 0.6019459664217937,
   "metric_count": 20,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.264275,
     "g_corr": 0.136075,
     "g_mmrv": 0.07995,
     "g_pairacc": 0.136075,
     "mmrv": 0.035236666666666666,
     "pairacc": 0.7857142857142857,
     "pairacc_sys": 0.8380952380952381,
     "r": 0.23830873597701044,
     "r_sys": 0.8321008225728572,
     "realised": 0.027,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.1281,
     "ship_realised": 0.0199,
     "ship_rsys": 0.092925,
     "short2_corr": 0.1138,
     "short2_realised": 0.0199,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2880125,
     "g_corr": 0.136075,
     "g_mmrv": 0.0841,
     "g_pairacc": 0.136075,
     "mmrv": 0.03840166666666667,
     "pairacc": 0.7619047619047619,
     "pairacc_sys": 0.8095238095238095,
     "r": 0.20449322028538106,
     "r_sys": 0.8227573657947379,
     "realised": 0.024275,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.1281,
     "ship_realised": 0.0199,
     "ship_rsys": 0.092925,
     "short2_corr": 0.1138,
     "short2_realised": 0.0199,
     "unique": true,
     "vacuous": true
    },
    "BLEURT-20-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1335125,
     "g_corr": 0.136075,
     "g_mmrv": 0.054625,
     "g_pairacc": 0.136075,
     "mmrv": 0.017801666666666667,
     "pairacc": 0.8523809523809524,
     "pairacc_sys": 0.9142857142857143,
     "r": 0.6435983523426047,
     "r_sys": 0.9531406301255124,
     "realised": 0.01315,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.06385,
     "ship_realised": 0.029425,
     "ship_rsys": 0.046975,
     "short2_corr": 0.1138,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET-20-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1918875,
     "g_corr": 0.136075,
     "g_mmrv": 0.067175,
     "g_pairacc": 0.136075,
     "mmrv": 0.025585,
     "pairacc": 0.8404761904761905,
     "pairacc_sys": 0.8761904761904762,
     "r": 0.6154681048552598,
     "r_sys": 0.9314589890549537,
     "realised": 0.03145,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.1138,
     "ship_realised": 0.029425,
     "ship_rsys": 0.06385,
     "short2_corr": 0.1138,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET-22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1970125,
     "g_corr": 0.136075,
     "g_mmrv": 0.06815,
     "g_pairacc": 0.136075,
     "mmrv": 0.026268333333333335,
     "pairacc": 0.8333333333333334,
     "pairacc_sys": 0.8857142857142857,
     "r": 0.6598208593759276,
     "r_sys": 0.8935051121968549,
     "realised": 0.03145,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.092925,
     "ship_realised": 0.029425,
     "ship_rsys": 0.079275,
     "short2_corr": 0.1138,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.5024,
     "g_corr": 0.136075,
     "g_mmrv": 0.1154,
     "g_pairacc": 0.136075,
     "mmrv": 0.06698666666666667,
     "pairacc": 0.7476190476190476,
     "pairacc_sys": 0.8095238095238095,
     "r": 0.6420358842935123,
     "r_sys": 0.4493243448286387,
     "realised": 0.03145,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.1281,
     "ship_realised": 0.029425,
     "ship_rsys": 0.1281,
     "short2_corr": 0.1138,
     "short2_realised": 0.029425,
     "unique": true,
     "vacuous": true
    },
    "COMETKiwi-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.28795000000000004,
     "g_corr": 0.136075,
     "g_mmrv": 0.0841,
     "g_pairacc": 0.136075,
     "mmrv": 0.038393333333333335,
     "pairacc": 0.7880952380952381,
     "pairacc_sys": 0.8380952380952381,
     "r": 0.602649265734966,
     "r_sys": 0.7579783972968126,
     "realised": 0.03145,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.1281,
     "ship_realised": 0.029425,
     "ship_rsys": 0.1138,
     "short2_corr": 0.1138,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "HWTSC-Teacher-Sim-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2761875,
     "g_corr": 0.136075,
     "g_mmrv": 0.082125,
     "g_pairacc": 0.136075,
     "mmrv": 0.036825,
     "pairacc": 0.7476190476190476,
     "pairacc_sys": 0.7714285714285715,
     "r": 0.07735180080503601,
     "r_sys": 0.7285035773761784,
     "realised": 0.032125,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.1281,
     "ship_realised": 0.027375,
     "ship_rsys": 0.1138,
     "short2_corr": 0.1138,
     "short2_realised": 0.027375,
     "unique": true,
     "vacuous": true
    },
    "MATESE-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.45278749999999995,
     "g_corr": 0.136075,
     "g_mmrv": 0.108925,
     "g_pairacc": 0.136075,
     "mmrv": 0.060371666666666664,
     "pairacc": 0.7285714285714285,
     "pairacc_sys": 0.7523809523809524,
     "r": 0.6926167462591869,
     "r_sys": 0.6305924060312853,
     "realised": 0.049575,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.1281,
     "ship_realised": 0.029425,
     "ship_rsys": 0.1281,
     "short2_corr": 0.1138,
     "short2_realised": 0.029425,
     "unique": true,
     "vacuous": true
    },
    "MATESE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.283825,
     "g_corr": 0.136075,
     "g_mmrv": 0.0833,
     "g_pairacc": 0.136075,
     "mmrv": 0.03784333333333333,
     "pairacc": 0.8166666666666667,
     "pairacc_sys": 0.8571428571428571,
     "r": 0.6501566100183432,
     "r_sys": 0.774379981830971,
     "realised": 0.03145,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.1281,
     "ship_realised": 0.029425,
     "ship_rsys": 0.092925,
     "short2_corr": 0.1138,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MEE4-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2578125,
     "g_corr": 0.136075,
     "g_mmrv": 0.07895,
     "g_pairacc": 0.136075,
     "mmrv": 0.034375,
     "pairacc": 0.7880952380952381,
     "pairacc_sys": 0.8571428571428571,
     "r": 0.3777054751602698,
     "r_sys": 0.8254306654943477,
     "realised": 0.0249,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.1281,
     "ship_realised": 0.0199,
     "ship_rsys": 0.092925,
     "short2_corr": 0.1138,
     "short2_realised": 0.0199,
     "unique": true,
     "vacuous": true
    },
    "MS-COMET-22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.30031250000000004,
     "g_corr": 0.136075,
     "g_mmrv": 0.086175,
     "g_pairacc": 0.136075,
     "mmrv": 0.04004166666666667,
     "pairacc": 0.8166666666666667,
     "pairacc_sys": 0.8666666666666667,
     "r": 0.695882823695082,
     "r_sys": 0.801767241168766,
     "realised": 0.03145,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.1281,
     "ship_realised": 0.029425,
     "ship_rsys": 0.092925,
     "short2_corr": 0.1138,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MS-COMET-QE-22-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.443125,
     "g_corr": 0.136075,
     "g_mmrv": 0.1072,
     "g_pairacc": 0.136075,
     "mmrv": 0.059083333333333335,
     "pairacc": 0.7714285714285715,
     "pairacc_sys": 0.819047619047619,
     "r": 0.658324740964635,
     "r_sys": 0.6696428135980559,
     "realised": 0.03145,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.1281,
     "ship_realised": 0.029425,
     "ship_rsys": 0.1281,
     "short2_corr": 0.1138,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "REUSE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6972125,
     "g_corr": 0.136075,
     "g_mmrv": 0.136075,
     "g_pairacc": 0.136075,
     "mmrv": 0.09296166666666666,
     "pairacc": 0.33095238095238094,
     "pairacc_sys": 0.2857142857142857,
     "r": -0.12536686783366555,
     "r_sys": -0.3085805299570763,
     "realised": 0.0912,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.1281,
     "ship_realised": 0.079275,
     "ship_rsys": 0.1281,
     "short2_corr": 0.1138,
     "short2_realised": 0.079275,
     "unique": true,
     "vacuous": true
    },
    "UniTE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1875625,
     "g_corr": 0.136075,
     "g_mmrv": 0.06635,
     "g_pairacc": 0.136075,
     "mmrv": 0.025008333333333334,
     "pairacc": 0.830952380952381,
     "pairacc_sys": 0.8952380952380953,
     "r": 0.6012426671086212,
     "r_sys": 0.8817102126523905,
     "realised": 0.03145,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.0904,
     "ship_realised": 0.029425,
     "ship_rsys": 0.079275,
     "short2_corr": 0.1138,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "UniTE-src-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.31882499999999997,
     "g_corr": 0.136075,
     "g_mmrv": 0.08915,
     "g_pairacc": 0.136075,
     "mmrv": 0.04251,
     "pairacc": 0.8,
     "pairacc_sys": 0.8380952380952381,
     "r": 0.6655374134676456,
     "r_sys": 0.7581434453467943,
     "realised": 0.03145,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.1281,
     "ship_realised": 0.029425,
     "ship_rsys": 0.1138,
     "short2_corr": 0.1138,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.18788749999999999,
     "g_corr": 0.136075,
     "g_mmrv": 0.066425,
     "g_pairacc": 0.136075,
     "mmrv": 0.025051666666666667,
     "pairacc": 0.8071428571428572,
     "pairacc_sys": 0.8476190476190476,
     "r": 0.21566010964912627,
     "r_sys": 0.8946413326617277,
     "realised": 0.03235,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.1281,
     "ship_realised": 0.023475,
     "ship_rsys": 0.079275,
     "short2_corr": 0.1138,
     "short2_realised": 0.0199,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2271125,
     "g_corr": 0.136075,
     "g_mmrv": 0.073725,
     "g_pairacc": 0.136075,
     "mmrv": 0.030281666666666665,
     "pairacc": 0.7880952380952381,
     "pairacc_sys": 0.8476190476190476,
     "r": 0.4861645275511853,
     "r_sys": 0.8872477306526166,
     "realised": 0.0343,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.1281,
     "ship_realised": 0.0199,
     "ship_rsys": 0.079275,
     "short2_corr": 0.1138,
     "short2_realised": 0.0199,
     "unique": true,
     "vacuous": true
    },
    "f200spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2535375,
     "g_corr": 0.136075,
     "g_mmrv": 0.078175,
     "g_pairacc": 0.136075,
     "mmrv": 0.033805,
     "pairacc": 0.7761904761904762,
     "pairacc_sys": 0.8476190476190476,
     "r": 0.41438523512994274,
     "r_sys": 0.841968541717577,
     "realised": 0.024275,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.1281,
     "ship_realised": 0.0199,
     "ship_rsys": 0.092925,
     "short2_corr": 0.1138,
     "short2_realised": 0.0199,
     "unique": true,
     "vacuous": true
    },
    "metricx_xxl_MQM_2020-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1175875,
     "g_corr": 0.136075,
     "g_mmrv": 0.05085,
     "g_pairacc": 0.136075,
     "mmrv": 0.015678333333333332,
     "pairacc": 0.8571428571428571,
     "pairacc_sys": 0.9333333333333333,
     "r": 0.5865371867497163,
     "r_sys": 0.9449272633115436,
     "realised": 0.013775,
     "ship_corr": 0.1281,
     "ship_pairacc_sys": 0.046975,
     "ship_realised": 0.029425,
     "ship_rsys": 0.0611,
     "short2_corr": 0.1138,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.0299,
   "phi_exceeds_eps": false,
   "policies": [
    "HuaweiTSC",
    "JDExploreAcademy",
    "Lan-Bridge",
    "M2M100_1.2B-B4",
    "Online-A",
    "Online-B",
    "Online-G",
    "Online-W",
    "Online-Y",
    "PROMT",
    "QUARTZ_TuneReranking",
    "SRPOL",
    "bleu_bestmbr",
    "comet_bestmbr",
    "eTranslation"
   ],
   "r_vac": 0.9027133378392306,
   "segments": [
    445,
    230,
    300,
    340
   ],
   "vacuous": 20,
   "worst_possible": 0.136075,
   "year": "wmt22"
  },
  {
   "K": 15,
   "T": 4,
   "best_fixed": 0.010375,
   "corr_certified": 0,
   "domains": [
    "conversation",
    "ecommerce",
    "news",
    "social"
   ],
   "kind": "mqm",
   "left_out": {
    "corr": 1,
    "mmrv": 5,
    "realised": 70,
    "trials": 315
   },
   "lp": "zh-en",
   "median_r": 0.7060073596359263,
   "metric_count": 21,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.13705,
     "g_corr": 0.17115,
     "g_mmrv": 0.0572,
     "g_pairacc": 0.1842,
     "mmrv": 0.018273333333333332,
     "pairacc": 0.719047619047619,
     "pairacc_sys": 0.7714285714285715,
     "r": 0.7017072167188019,
     "r_sys": 0.8341181406205467,
     "realised": 0.01675,
     "ship_corr": 0.173825,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.0,
     "ship_rsys": 0.069725,
     "short2_corr": 0.069725,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2158625,
     "g_corr": 0.1842,
     "g_mmrv": 0.0699,
     "g_pairacc": 0.1842,
     "mmrv": 0.028781666666666667,
     "pairacc": 0.6404761904761904,
     "pairacc_sys": 0.6857142857142857,
     "r": 0.49552484310222444,
     "r_sys": 0.5765341520980092,
     "realised": 0.01675,
     "ship_corr": 0.173825,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.0,
     "ship_rsys": 0.069725,
     "short2_corr": 0.069725,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEURT-20-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.10755,
     "g_corr": 0.15795,
     "g_mmrv": 0.051875,
     "g_pairacc": 0.1842,
     "mmrv": 0.01434,
     "pairacc": 0.7761904761904762,
     "pairacc_sys": 0.8285714285714286,
     "r": 0.7511696983216951,
     "r_sys": 0.9016367844426664,
     "realised": 0.0093,
     "ship_corr": 0.173825,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.0,
     "ship_rsys": 0.069725,
     "short2_corr": 0.064525,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET-20-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.115475,
     "g_corr": 0.15335,
     "g_mmrv": 0.053325,
     "g_pairacc": 0.1842,
     "mmrv": 0.015396666666666666,
     "pairacc": 0.7476190476190476,
     "pairacc_sys": 0.8380952380952381,
     "r": 0.7817462995746666,
     "r_sys": 0.9647864756935065,
     "realised": 0.0093,
     "ship_corr": 0.069725,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.0,
     "ship_rsys": 0.048025,
     "short2_corr": 0.064525,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET-22-refA": {
     "free_corr": [
      0.7110580997325362,
      1.0
     ],
     "free_mmrv": 0.092975,
     "g_corr": 0.09855,
     "g_mmrv": 0.04915,
     "g_pairacc": 0.1842,
     "mmrv": 0.012396666666666667,
     "pairacc": 0.7761904761904762,
     "pairacc_sys": 0.8952380952380953,
     "r": 0.9275540506488694,
     "r_sys": 0.9465172499855844,
     "realised": 0.0061,
     "ship_corr": 0.069725,
     "ship_pairacc_sys": 0.048025,
     "ship_realised": 0.0,
     "ship_rsys": 0.064525,
     "short2_corr": 0.064525,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": false
    },
    "COMET-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1870375,
     "g_corr": 0.15335,
     "g_mmrv": 0.065575,
     "g_pairacc": 0.1842,
     "mmrv": 0.024938333333333333,
     "pairacc": 0.7476190476190476,
     "pairacc_sys": 0.8095238095238095,
     "r": 0.7620822513615021,
     "r_sys": 0.5403934435144637,
     "realised": 0.04355,
     "ship_corr": 0.069725,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.033175,
     "ship_rsys": 0.069725,
     "short2_corr": 0.064525,
     "short2_realised": 0.02015,
     "unique": true,
     "vacuous": true
    },
    "COMETKiwi-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1610625,
     "g_corr": 0.17115,
     "g_mmrv": 0.061525,
     "g_pairacc": 0.1842,
     "mmrv": 0.021475,
     "pairacc": 0.7476190476190476,
     "pairacc_sys": 0.7333333333333333,
     "r": 0.7060073596359263,
     "r_sys": 0.7886910969425015,
     "realised": 0.04355,
     "ship_corr": 0.173825,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.033175,
     "ship_rsys": 0.069725,
     "short2_corr": 0.069725,
     "short2_realised": 0.02015,
     "unique": true,
     "vacuous": true
    },
    "HWTSC-Teacher-Sim-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.4259875,
     "g_corr": 0.1842,
     "g_mmrv": 0.098625,
     "g_pairacc": 0.1842,
     "mmrv": 0.05679833333333333,
     "pairacc": 0.6452380952380953,
     "pairacc_sys": 0.6285714285714286,
     "r": 0.6114085313211851,
     "r_sys": 0.27155353396475734,
     "realised": 0.042425,
     "ship_corr": 0.173825,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.033175,
     "ship_rsys": 0.069725,
     "short2_corr": 0.069725,
     "short2_realised": 0.033175,
     "unique": true,
     "vacuous": true
    },
    "MATESE-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.16835,
     "g_corr": 0.151025,
     "g_mmrv": 0.0625,
     "g_pairacc": 0.1842,
     "mmrv": 0.022446666666666667,
     "pairacc": 0.7666666666666667,
     "pairacc_sys": 0.8095238095238095,
     "r": 0.804754501179405,
     "r_sys": 0.7304150307944094,
     "realised": 0.04355,
     "ship_corr": 0.069725,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.033175,
     "ship_rsys": 0.069725,
     "short2_corr": 0.064525,
     "short2_realised": 0.02015,
     "unique": true,
     "vacuous": true
    },
    "MATESE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.09873749999999999,
     "g_corr": 0.120175,
     "g_mmrv": 0.05035,
     "g_pairacc": 0.1842,
     "mmrv": 0.013165,
     "pairacc": 0.8,
     "pairacc_sys": 0.8476190476190476,
     "r": 0.8880801343637487,
     "r_sys": 0.8652977668061212,
     "realised": 0.013925,
     "ship_corr": 0.069725,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.033175,
     "ship_rsys": 0.069725,
     "short2_corr": 0.064525,
     "short2_realised": 0.02015,
     "unique": true,
     "vacuous": true
    },
    "MEE4-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.16055,
     "g_corr": 0.1842,
     "g_mmrv": 0.061225,
     "g_pairacc": 0.1842,
     "mmrv": 0.021406666666666668,
     "pairacc": 0.6928571428571428,
     "pairacc_sys": 0.7523809523809524,
     "r": 0.3446594481458306,
     "r_sys": 0.8118675179322651,
     "realised": 0.01675,
     "ship_corr": 0.173825,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.0,
     "ship_rsys": 0.069725,
     "short2_corr": 0.069725,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MS-COMET-22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1226125,
     "g_corr": 0.13655,
     "g_mmrv": 0.054575,
     "g_pairacc": 0.1842,
     "mmrv": 0.016348333333333333,
     "pairacc": 0.7547619047619047,
     "pairacc_sys": 0.8571428571428571,
     "r": 0.8424871975238485,
     "r_sys": 0.9165143537889052,
     "realised": 0.01445,
     "ship_corr": 0.069725,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.02015,
     "ship_rsys": 0.069725,
     "short2_corr": 0.064525,
     "short2_realised": 0.02015,
     "unique": true,
     "vacuous": true
    },
    "MS-COMET-QE-22-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.21925,
     "g_corr": 0.1842,
     "g_mmrv": 0.070475,
     "g_pairacc": 0.1842,
     "mmrv": 0.029233333333333333,
     "pairacc": 0.6976190476190476,
     "pairacc_sys": 0.6571428571428571,
     "r": 0.6798232770602111,
     "r_sys": 0.795933331751211,
     "realised": 0.033,
     "ship_corr": 0.173825,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.02015,
     "ship_rsys": 0.069725,
     "short2_corr": 0.069725,
     "short2_realised": 0.02015,
     "unique": true,
     "vacuous": true
    },
    "REUSE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.8638874999999999,
     "g_corr": 0.1842,
     "g_mmrv": 0.1568,
     "g_pairacc": 0.1842,
     "mmrv": 0.115185,
     "pairacc": 0.36904761904761907,
     "pairacc_sys": 0.34285714285714286,
     "r": -0.17287506271651484,
     "r_sys": -0.31925419704471575,
     "realised": 0.09335,
     "ship_corr": 0.173825,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.064525,
     "ship_rsys": 0.173825,
     "short2_corr": 0.069725,
     "short2_realised": 0.03565,
     "unique": true,
     "vacuous": true
    },
    "SEScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.130525,
     "g_corr": 0.120175,
     "g_mmrv": 0.05605,
     "g_pairacc": 0.1842,
     "mmrv": 0.017403333333333333,
     "pairacc": 0.7404761904761905,
     "pairacc_sys": 0.819047619047619,
     "r": 0.8767624841187688,
     "r_sys": 0.9107873682467093,
     "realised": 0.01675,
     "ship_corr": 0.069725,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.0,
     "ship_rsys": 0.069725,
     "short2_corr": 0.064525,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "UniTE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.0967625,
     "g_corr": 0.1842,
     "g_mmrv": 0.049925,
     "g_pairacc": 0.1842,
     "mmrv": 0.012901666666666667,
     "pairacc": 0.7833333333333333,
     "pairacc_sys": 0.8380952380952381,
     "r": 0.6904325270580578,
     "r_sys": 0.9195135703157161,
     "realised": 0.0061,
     "ship_corr": 0.173825,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.02015,
     "ship_rsys": 0.069725,
     "short2_corr": 0.069725,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "UniTE-src-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1932,
     "g_corr": 0.17115,
     "g_mmrv": 0.06645,
     "g_pairacc": 0.1842,
     "mmrv": 0.02576,
     "pairacc": 0.7238095238095238,
     "pairacc_sys": 0.6952380952380952,
     "r": 0.7083736311404417,
     "r_sys": 0.7894468079838644,
     "realised": 0.035725,
     "ship_corr": 0.173825,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.033175,
     "ship_rsys": 0.069725,
     "short2_corr": 0.069725,
     "short2_realised": 0.02015,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.144175,
     "g_corr": 0.1842,
     "g_mmrv": 0.058525,
     "g_pairacc": 0.1842,
     "mmrv": 0.019223333333333332,
     "pairacc": 0.7166666666666667,
     "pairacc_sys": 0.7619047619047619,
     "r": 0.6331917080760607,
     "r_sys": 0.8591089856284075,
     "realised": 0.01675,
     "ship_corr": 0.173825,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.0,
     "ship_rsys": 0.069725,
     "short2_corr": 0.069725,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1846625,
     "g_corr": 0.1842,
     "g_mmrv": 0.0652,
     "g_pairacc": 0.1842,
     "mmrv": 0.024621666666666667,
     "pairacc": 0.6476190476190476,
     "pairacc_sys": 0.7047619047619048,
     "r": 0.250880594827199,
     "r_sys": 0.7279613887816204,
     "realised": 0.01675,
     "ship_corr": 0.173825,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.0,
     "ship_rsys": 0.069725,
     "short2_corr": 0.069725,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "f200spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2083125,
     "g_corr": 0.1842,
     "g_mmrv": 0.06885,
     "g_pairacc": 0.1842,
     "mmrv": 0.027775,
     "pairacc": 0.6428571428571429,
     "pairacc_sys": 0.7142857142857143,
     "r": 0.47026067001374106,
     "r_sys": 0.6128130987516517,
     "realised": 0.01675,
     "ship_corr": 0.173825,
     "ship_pairacc_sys": 0.173825,
     "ship_realised": 0.0,
     "ship_rsys": 0.069725,
     "short2_corr": 0.069725,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "metricx_xxl_MQM_2020-refA": {
     "free_corr": [
      0.778152277807649,
      1.0
     ],
     "free_mmrv": 0.0778,
     "g_corr": 0.1099,
     "g_mmrv": 0.046125,
     "g_pairacc": 0.1842,
     "mmrv": 0.010373333333333333,
     "pairacc": 0.8071428571428572,
     "pairacc_sys": 0.8761904761904762,
     "r": 0.9067265579007572,
     "r_sys": 0.9219572868214212,
     "realised": 0.0061,
     "ship_corr": 0.069725,
     "ship_pairacc_sys": 0.069725,
     "ship_realised": 0.0,
     "ship_rsys": 0.069725,
     "short2_corr": 0.064525,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": false
    }
   },
   "mmrv_certified": 3,
   "phi": 0.0271,
   "phi_exceeds_eps": false,
   "policies": [
    "AISP-SJTU",
    "HuaweiTSC",
    "JDExploreAcademy",
    "Lan-Bridge",
    "LanguageX",
    "M2M100_1.2B-B4",
    "Online-A",
    "Online-B",
    "Online-G",
    "Online-W",
    "Online-Y",
    "bleu_bestmbr",
    "bleurt_bestmbr",
    "comet_bestmbr",
    "refB"
   ],
   "r_vac": 0.9027133378392306,
   "segments": [
    349,
    518,
    505,
    503
   ],
   "vacuous": 19,
   "worst_possible": 0.1842,
   "year": "wmt22"
  },
  {
   "K": 12,
   "T": 4,
   "best_fixed": 0.023425,
   "corr_certified": 0,
   "domains": [
    "news",
    "social",
    "speech",
    "user_review"
   ],
   "kind": "mqm",
   "left_out": {
    "corr": 0,
    "mmrv": 0,
    "realised": 54,
    "trials": 384
   },
   "lp": "en-de",
   "median_r": 0.756235579614712,
   "metric_count": 32,
   "metrics": {
    "BERTscore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.191075,
     "g_corr": 0.29185,
     "g_mmrv": 0.104525,
     "g_pairacc": 0.264725,
     "mmrv": 0.03184583333333333,
     "pairacc": 0.8522727272727273,
     "pairacc_sys": 0.8333333333333334,
     "r": 0.6833751050076149,
     "r_sys": 0.8692496970884114,
     "realised": 0.00185,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.265725,
     "ship_realised": 0.0,
     "ship_rsys": 0.17055,
     "short2_corr": 0.19945,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2505875,
     "g_corr": 0.29185,
     "g_mmrv": 0.12035,
     "g_pairacc": 0.28915,
     "mmrv": 0.041764583333333334,
     "pairacc": 0.8371212121212122,
     "pairacc_sys": 0.8484848484848485,
     "r": 0.42323089762887023,
     "r_sys": 0.8720124413774574,
     "realised": 0.00185,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.19945,
     "ship_realised": 0.0,
     "ship_rsys": 0.1586,
     "short2_corr": 0.19945,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEURT-20-refA": {
     "free_corr": [
      0.5946265908369908,
      0.7763429616273843
     ],
     "free_mmrv": 0.10193749999999999,
     "g_corr": 0.169525,
     "g_mmrv": 0.074525,
     "g_pairacc": 0.195675,
     "mmrv": 0.016989583333333332,
     "pairacc": 0.9053030303030303,
     "pairacc_sys": 0.9696969696969697,
     "r": 0.9451864804177669,
     "r_sys": 0.9726177632739174,
     "realised": 0.00185,
     "ship_corr": 0.1586,
     "ship_pairacc_sys": 0.026675,
     "ship_realised": 0.0,
     "ship_rsys": 0.055425,
     "short2_corr": 0.084475,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": false
    },
    "COMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1167125,
     "g_corr": 0.266275,
     "g_mmrv": 0.080575,
     "g_pairacc": 0.209275,
     "mmrv": 0.01945208333333333,
     "pairacc": 0.8939393939393939,
     "pairacc_sys": 0.9545454545454546,
     "r": 0.8478647150629116,
     "r_sys": 0.9654127436299977,
     "realised": 0.00185,
     "ship_corr": 0.19945,
     "ship_pairacc_sys": 0.0541,
     "ship_realised": 0.0,
     "ship_rsys": 0.085825,
     "short2_corr": 0.1879,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "Calibri-COMET22-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.13346249999999998,
     "g_corr": 0.29185,
     "g_mmrv": 0.085925,
     "g_pairacc": 0.2305,
     "mmrv": 0.02224375,
     "pairacc": 0.8863636363636364,
     "pairacc_sys": 0.9696969696969697,
     "r": 0.7487915649550144,
     "r_sys": 0.9720802216661372,
     "realised": 0.00185,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.026675,
     "ship_realised": 0.0,
     "ship_rsys": 0.055425,
     "short2_corr": 0.19945,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "Calibri-COMET22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.13806249999999998,
     "g_corr": 0.29185,
     "g_mmrv": 0.087625,
     "g_pairacc": 0.2489,
     "mmrv": 0.023010416666666665,
     "pairacc": 0.8674242424242424,
     "pairacc_sys": 0.8787878787878788,
     "r": 0.8059941267868621,
     "r_sys": 0.965535111778702,
     "realised": 0.012425,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.17055,
     "ship_realised": 0.00165,
     "ship_rsys": 0.085825,
     "short2_corr": 0.1879,
     "short2_realised": 0.00165,
     "unique": true,
     "vacuous": true
    },
    "CometKiwi-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1643,
     "g_corr": 0.29185,
     "g_mmrv": 0.09635,
     "g_pairacc": 0.238,
     "mmrv": 0.027383333333333332,
     "pairacc": 0.8787878787878788,
     "pairacc_sys": 0.9090909090909091,
     "r": 0.780469026827038,
     "r_sys": 0.9193503004061101,
     "realised": 0.01995,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.085825,
     "ship_realised": 0.00165,
     "ship_rsys": 0.085825,
     "short2_corr": 0.1879,
     "short2_realised": 0.00165,
     "unique": true,
     "vacuous": true
    },
    "GEMBA-MQM-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.0909375,
     "g_corr": 0.25815,
     "g_mmrv": 0.0684,
     "g_pairacc": 0.187125,
     "mmrv": 0.01515625,
     "pairacc": 0.9128787878787878,
     "pairacc_sys": 0.9545454545454546,
     "r": 0.8582605305518143,
     "r_sys": 0.9801698168843532,
     "realised": 0.025075,
     "ship_corr": 0.19945,
     "ship_pairacc_sys": 0.0541,
     "ship_realised": 0.00165,
     "ship_rsys": 0.055425,
     "short2_corr": 0.1879,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "KG-BERTScore-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.16828749999999998,
     "g_corr": 0.29185,
     "g_mmrv": 0.0977,
     "g_pairacc": 0.238,
     "mmrv": 0.028047916666666665,
     "pairacc": 0.8787878787878788,
     "pairacc_sys": 0.8939393939393939,
     "r": 0.7599931503096843,
     "r_sys": 0.9148641816844622,
     "realised": 0.01995,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.1586,
     "ship_realised": 0.00165,
     "ship_rsys": 0.085825,
     "short2_corr": 0.19945,
     "short2_realised": 0.00165,
     "unique": true,
     "vacuous": true
    },
    "MEE4-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.262475,
     "g_corr": 0.29185,
     "g_mmrv": 0.1232,
     "g_pairacc": 0.29185,
     "mmrv": 0.04374583333333333,
     "pairacc": 0.8257575757575758,
     "pairacc_sys": 0.8484848484848485,
     "r": 0.6216122971830622,
     "r_sys": 0.8441561000864372,
     "realised": 0.018275,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.19945,
     "ship_realised": 0.0,
     "ship_rsys": 0.17055,
     "short2_corr": 0.19945,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MS-COMET-QE-22-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2385,
     "g_corr": 0.29185,
     "g_mmrv": 0.116975,
     "g_pairacc": 0.268625,
     "mmrv": 0.03975,
     "pairacc": 0.8484848484848485,
     "pairacc_sys": 0.8939393939393939,
     "r": 0.7718830416273417,
     "r_sys": 0.9182485328139152,
     "realised": 0.04845,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.1586,
     "ship_realised": 0.00165,
     "ship_rsys": 0.085825,
     "short2_corr": 0.19945,
     "short2_realised": 0.00165,
     "unique": true,
     "vacuous": true
    },
    "MaTESe-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.20551250000000001,
     "g_corr": 0.29185,
     "g_mmrv": 0.107925,
     "g_pairacc": 0.26195,
     "mmrv": 0.034252083333333336,
     "pairacc": 0.8560606060606061,
     "pairacc_sys": 0.9393939393939394,
     "r": 0.7823930382356689,
     "r_sys": 0.9579737831269551,
     "realised": 0.02395,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.055425,
     "ship_realised": 0.026675,
     "ship_rsys": 0.085825,
     "short2_corr": 0.1879,
     "short2_realised": 0.00165,
     "unique": true,
     "vacuous": true
    },
    "MetricX-23-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.07063749999999999,
     "g_corr": 0.263575,
     "g_mmrv": 0.05905,
     "g_pairacc": 0.16245,
     "mmrv": 0.011772916666666666,
     "pairacc": 0.9242424242424242,
     "pairacc_sys": 0.9545454545454546,
     "r": 0.8511984676772567,
     "r_sys": 0.9475316229261553,
     "realised": 0.0,
     "ship_corr": 0.19945,
     "ship_pairacc_sys": 0.0541,
     "ship_realised": 0.00165,
     "ship_rsys": 0.085825,
     "short2_corr": 0.1879,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-23-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.0830625,
     "g_corr": 0.25,
     "g_mmrv": 0.064875,
     "g_pairacc": 0.187125,
     "mmrv": 0.01384375,
     "pairacc": 0.9128787878787878,
     "pairacc_sys": 0.9545454545454546,
     "r": 0.8690381495619913,
     "r_sys": 0.9744381811808707,
     "realised": 0.00185,
     "ship_corr": 0.19945,
     "ship_pairacc_sys": 0.0541,
     "ship_realised": 0.0,
     "ship_rsys": 0.055425,
     "short2_corr": 0.17055,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "Random-sysname-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6958624999999999,
     "g_corr": 0.29185,
     "g_mmrv": 0.22095,
     "g_pairacc": 0.29185,
     "mmrv": 0.11597708333333333,
     "pairacc": 0.6098484848484849,
     "pairacc_sys": 0.5909090909090909,
     "r": 0.2163672613699,
     "r_sys": 0.30157863698594045,
     "realised": 0.016525,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.265725,
     "ship_realised": 0.026675,
     "ship_rsys": 0.265725,
     "short2_corr": 0.19945,
     "short2_realised": 0.00165,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-Ensemble-refA": {
     "free_corr": [
      0.763113722793744,
      1.0
     ],
     "free_mmrv": 0.0631375,
     "g_corr": 0.23215,
     "g_mmrv": 0.05465,
     "g_pairacc": 0.13715,
     "mmrv": 0.010522916666666667,
     "pairacc": 0.9356060606060606,
     "pairacc_sys": 0.9393939393939394,
     "r": 0.8930840508307699,
     "r_sys": 0.9779726887598351,
     "realised": 0.00185,
     "ship_corr": 0.19945,
     "ship_pairacc_sys": 0.055425,
     "ship_realised": 0.00165,
     "ship_rsys": 0.055425,
     "short2_corr": 0.1586,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": false
    },
    "XCOMET-QE-Ensemble-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.0666,
     "g_corr": 0.245175,
     "g_mmrv": 0.056675,
     "g_pairacc": 0.15225,
     "mmrv": 0.0111,
     "pairacc": 0.9318181818181818,
     "pairacc_sys": 0.9242424242424242,
     "r": 0.8771929503084525,
     "r_sys": 0.9783337405013653,
     "realised": 0.00185,
     "ship_corr": 0.19945,
     "ship_pairacc_sys": 0.084475,
     "ship_realised": 0.00165,
     "ship_rsys": 0.055425,
     "short2_corr": 0.17055,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "XLsim-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.18739999999999998,
     "g_corr": 0.2711,
     "g_mmrv": 0.10365,
     "g_pairacc": 0.28915,
     "mmrv": 0.03123333333333333,
     "pairacc": 0.8371212121212122,
     "pairacc_sys": 0.8636363636363636,
     "r": 0.8382219685355509,
     "r_sys": 0.9051119037885871,
     "realised": 0.01875,
     "ship_corr": 0.19945,
     "ship_pairacc_sys": 0.1879,
     "ship_realised": 0.0,
     "ship_rsys": 0.085825,
     "short2_corr": 0.1879,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.155525,
     "g_corr": 0.29185,
     "g_mmrv": 0.093,
     "g_pairacc": 0.251875,
     "mmrv": 0.025920833333333334,
     "pairacc": 0.8636363636363636,
     "pairacc_sys": 0.8939393939393939,
     "r": 0.7524780089197396,
     "r_sys": 0.9007120828796483,
     "realised": 0.00185,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.1586,
     "ship_realised": 0.0,
     "ship_rsys": 0.085825,
     "short2_corr": 0.19945,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.337175,
     "g_corr": 0.29185,
     "g_mmrv": 0.1422,
     "g_pairacc": 0.29185,
     "mmrv": 0.056195833333333334,
     "pairacc": 0.8143939393939394,
     "pairacc_sys": 0.8333333333333334,
     "r": 0.5665729958650644,
     "r_sys": 0.8059227495707435,
     "realised": 0.00185,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.265725,
     "ship_realised": 0.0,
     "ship_rsys": 0.19945,
     "short2_corr": 0.19945,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "cometoid22-wmt22-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.111525,
     "g_corr": 0.29185,
     "g_mmrv": 0.079075,
     "g_pairacc": 0.20515,
     "mmrv": 0.0185875,
     "pairacc": 0.8977272727272727,
     "pairacc_sys": 0.9090909090909091,
     "r": 0.6454198516291825,
     "r_sys": 0.9606568201720508,
     "realised": 0.011175,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.085825,
     "ship_realised": 0.026675,
     "ship_rsys": 0.085825,
     "short2_corr": 0.19945,
     "short2_realised": 0.00165,
     "unique": true,
     "vacuous": true
    },
    "docWMT22CometDA-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.10538750000000001,
     "g_corr": 0.29185,
     "g_mmrv": 0.07665,
     "g_pairacc": 0.19345,
     "mmrv": 0.017564583333333335,
     "pairacc": 0.9090909090909091,
     "pairacc_sys": 0.9545454545454546,
     "r": 0.7450513563038137,
     "r_sys": 0.9659718825892127,
     "realised": 0.00185,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.0541,
     "ship_realised": 0.0,
     "ship_rsys": 0.085825,
     "short2_corr": 0.19945,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "docWMT22CometKiwiDA-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.16891250000000002,
     "g_corr": 0.29185,
     "g_mmrv": 0.0977,
     "g_pairacc": 0.24755,
     "mmrv": 0.028152083333333335,
     "pairacc": 0.8712121212121212,
     "pairacc_sys": 0.9242424242424242,
     "r": 0.6751301837576039,
     "r_sys": 0.9410177545327488,
     "realised": 0.01995,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.084475,
     "ship_realised": 0.00165,
     "ship_rsys": 0.085825,
     "short2_corr": 0.19945,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "eBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.38601250000000004,
     "g_corr": 0.29185,
     "g_mmrv": 0.155325,
     "g_pairacc": 0.29185,
     "mmrv": 0.06433541666666667,
     "pairacc": 0.7954545454545454,
     "pairacc_sys": 0.8787878787878788,
     "r": 0.6340534690691744,
     "r_sys": 0.8930273631485043,
     "realised": 0.05075,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.17055,
     "ship_realised": 0.0,
     "ship_rsys": 0.085825,
     "short2_corr": 0.19945,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "embed_llama-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.30376250000000005,
     "g_corr": 0.29185,
     "g_mmrv": 0.1346,
     "g_pairacc": 0.29185,
     "mmrv": 0.050627083333333336,
     "pairacc": 0.8295454545454546,
     "pairacc_sys": 0.7878787878787878,
     "r": 0.5543643576166992,
     "r_sys": 0.8665830809590331,
     "realised": 0.027825,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.265725,
     "ship_realised": 0.0,
     "ship_rsys": 0.17055,
     "short2_corr": 0.19945,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "f200spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.18796249999999998,
     "g_corr": 0.29185,
     "g_mmrv": 0.10365,
     "g_pairacc": 0.28905,
     "mmrv": 0.03132708333333333,
     "pairacc": 0.8409090909090909,
     "pairacc_sys": 0.8939393939393939,
     "r": 0.5599253726684588,
     "r_sys": 0.897801612316723,
     "realised": 0.0185,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.1586,
     "ship_realised": 0.0,
     "ship_rsys": 0.085825,
     "short2_corr": 0.19945,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "mbr-metricx-qe-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.128975,
     "g_corr": 0.28915,
     "g_mmrv": 0.08465,
     "g_pairacc": 0.2305,
     "mmrv": 0.021495833333333332,
     "pairacc": 0.8863636363636364,
     "pairacc_sys": 0.8939393939393939,
     "r": 0.808390157224182,
     "r_sys": 0.9532297629740872,
     "realised": 0.0501,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.1586,
     "ship_realised": 0.026675,
     "ship_rsys": 0.085825,
     "short2_corr": 0.1879,
     "short2_realised": 0.00165,
     "unique": true,
     "vacuous": true
    },
    "mre-score-labse-regular-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.19711249999999997,
     "g_corr": 0.29185,
     "g_mmrv": 0.1064,
     "g_pairacc": 0.26195,
     "mmrv": 0.03285208333333333,
     "pairacc": 0.8560606060606061,
     "pairacc_sys": 0.9090909090909091,
     "r": -0.1228610106417675,
     "r_sys": 0.9529096631154368,
     "realised": 0.02395,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.085825,
     "ship_realised": 0.026675,
     "ship_rsys": 0.085825,
     "short2_corr": 0.19945,
     "short2_realised": 0.026675,
     "unique": true,
     "vacuous": true
    },
    "prismRef-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.23315000000000002,
     "g_corr": 0.29185,
     "g_mmrv": 0.1165,
     "g_pairacc": 0.264725,
     "mmrv": 0.038858333333333335,
     "pairacc": 0.8522727272727273,
     "pairacc_sys": 0.8787878787878788,
     "r": 0.8054886570084202,
     "r_sys": 0.9267777019774481,
     "realised": 0.00185,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.17055,
     "ship_realised": 0.0,
     "ship_rsys": 0.085825,
     "short2_corr": 0.1879,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "prismSrc-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.29185,
     "g_mmrv": 0.29185,
     "g_pairacc": 0.29185,
     "mmrv": 0.19690208333333334,
     "pairacc": 0.3446969696969697,
     "pairacc_sys": 0.24242424242424243,
     "r": 0.4875490136333264,
     "r_sys": -0.3340842392740399,
     "realised": 0.194225,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.265725,
     "ship_realised": 0.265725,
     "ship_rsys": 0.265725,
     "short2_corr": 0.19945,
     "short2_realised": 0.1586,
     "unique": true,
     "vacuous": true
    },
    "sescoreX-refA": {
     "free_corr": [
      0.7297274609939033,
      1.0
     ],
     "free_mmrv": 0.165525,
     "g_corr": 0.218075,
     "g_mmrv": 0.096825,
     "g_pairacc": 0.209275,
     "mmrv": 0.0275875,
     "pairacc": 0.8939393939393939,
     "pairacc_sys": 0.9545454545454546,
     "r": 0.9053549002128394,
     "r_sys": 0.9314538673026579,
     "realised": 0.00185,
     "ship_corr": 0.19945,
     "ship_pairacc_sys": 0.0541,
     "ship_realised": 0.0,
     "ship_rsys": 0.085825,
     "short2_corr": 0.085825,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": false
    },
    "tokengram_F-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.3179125,
     "g_corr": 0.29185,
     "g_mmrv": 0.13765,
     "g_pairacc": 0.29185,
     "mmrv": 0.05298541666666667,
     "pairacc": 0.8181818181818182,
     "pairacc_sys": 0.8636363636363636,
     "r": 0.555403745441768,
     "r_sys": 0.8166416127797524,
     "realised": 0.018275,
     "ship_corr": 0.265725,
     "ship_pairacc_sys": 0.1879,
     "ship_realised": 0.0,
     "ship_rsys": 0.1879,
     "short2_corr": 0.19945,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.00165,
   "phi_exceeds_eps": false,
   "policies": [
    "AIRC",
    "GPT4-5shot",
    "Lan-BridgeMT",
    "NLLB_Greedy",
    "NLLB_MBR_BLEU",
    "ONLINE-A",
    "ONLINE-B",
    "ONLINE-G",
    "ONLINE-M",
    "ONLINE-W",
    "ONLINE-Y",
    "ZengHuiMT"
   ],
   "r_vac": 0.8783429248346203,
   "segments": [
    104,
    206,
    58,
    92
   ],
   "vacuous": 29,
   "worst_possible": 0.29185,
   "year": "wmt23"
  },
  {
   "K": 13,
   "T": 2,
   "best_fixed": 0.0,
   "corr_certified": 0,
   "domains": [
    "news",
    "user_review"
   ],
   "kind": "mqm",
   "left_out": {
    "corr": 0,
    "mmrv": 0,
    "realised": 53,
    "trials": 416
   },
   "lp": "he-en",
   "median_r": 0.5776168547169295,
   "metric_count": 32,
   "metrics": {
    "BERTscore-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.07965,
     "g_corr": 0.1101,
     "g_mmrv": 0.03805,
     "g_pairacc": 0.1101,
     "mmrv": 0.012253846153846153,
     "pairacc": 0.8397435897435898,
     "pairacc_sys": 0.9230769230769231,
     "r": 0.46381266394709963,
     "r_sys": 0.9424908396950036,
     "realised": 0.01265,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.03925,
     "ship_realised": 0.01265,
     "ship_rsys": 0.0479,
     "short2_corr": 0.09975,
     "short2_realised": 0.01265,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.09587499999999999,
     "g_corr": 0.1101,
     "g_mmrv": 0.04055,
     "g_pairacc": 0.1101,
     "mmrv": 0.01475,
     "pairacc": 0.8461538461538461,
     "pairacc_sys": 0.8974358974358975,
     "r": 0.6575974576298003,
     "r_sys": 0.8902892196503469,
     "realised": 0.0108,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.0547,
     "ship_realised": 0.01265,
     "ship_rsys": 0.07005,
     "short2_corr": 0.07005,
     "short2_realised": 0.01265,
     "unique": true,
     "vacuous": true
    },
    "BLEURT-20-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.064225,
     "g_corr": 0.1101,
     "g_mmrv": 0.03405,
     "g_pairacc": 0.10315,
     "mmrv": 0.009880769230769231,
     "pairacc": 0.8653846153846154,
     "pairacc_sys": 0.9102564102564102,
     "r": 0.5884468325239314,
     "r_sys": 0.9371294844561626,
     "realised": 0.00035,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.0479,
     "ship_realised": 0.01265,
     "ship_rsys": 0.0547,
     "short2_corr": 0.0977,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.065175,
     "g_corr": 0.1101,
     "g_mmrv": 0.03435,
     "g_pairacc": 0.0796,
     "mmrv": 0.010026923076923077,
     "pairacc": 0.8846153846153846,
     "pairacc_sys": 0.9487179487179487,
     "r": 0.5669703515861023,
     "r_sys": 0.9505655001762767,
     "realised": 0.01265,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.0342,
     "ship_realised": 0.01265,
     "ship_rsys": 0.0479,
     "short2_corr": 0.0977,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "Calibri-COMET22-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.12017499999999999,
     "g_corr": 0.1101,
     "g_mmrv": 0.0479,
     "g_pairacc": 0.1101,
     "mmrv": 0.018488461538461537,
     "pairacc": 0.8461538461538461,
     "pairacc_sys": 0.8846153846153846,
     "r": 0.3822080026524977,
     "r_sys": 0.880385629476934,
     "realised": 0.01825,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.07005,
     "ship_realised": 0.01265,
     "ship_rsys": 0.07005,
     "short2_corr": 0.09975,
     "short2_realised": 0.01265,
     "unique": true,
     "vacuous": true
    },
    "Calibri-COMET22-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.044675,
     "g_corr": 0.1101,
     "g_mmrv": 0.02505,
     "g_pairacc": 0.07365,
     "mmrv": 0.006873076923076923,
     "pairacc": 0.9038461538461539,
     "pairacc_sys": 0.9615384615384616,
     "r": 0.6748820106421819,
     "r_sys": 0.9469950382100946,
     "realised": 0.01265,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.0164,
     "ship_realised": 0.01265,
     "ship_rsys": 0.0479,
     "short2_corr": 0.07005,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "CometKiwi-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.087125,
     "g_corr": 0.1101,
     "g_mmrv": 0.04055,
     "g_pairacc": 0.10315,
     "mmrv": 0.013403846153846153,
     "pairacc": 0.8653846153846154,
     "pairacc_sys": 0.8589743589743589,
     "r": 0.37500462313837957,
     "r_sys": 0.9071458210583296,
     "realised": 0.0108,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.09975,
     "ship_realised": 0.01265,
     "ship_rsys": 0.0547,
     "short2_corr": 0.09975,
     "short2_realised": 0.01265,
     "unique": true,
     "vacuous": true
    },
    "GEMBA-MQM-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.067125,
     "g_corr": 0.1101,
     "g_mmrv": 0.03435,
     "g_pairacc": 0.0727,
     "mmrv": 0.010326923076923077,
     "pairacc": 0.9102564102564102,
     "pairacc_sys": 0.9358974358974359,
     "r": 0.6263603643206765,
     "r_sys": 0.9121767819470825,
     "realised": 0.01265,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.039,
     "ship_realised": 0.01265,
     "ship_rsys": 0.0547,
     "short2_corr": 0.07005,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "KG-BERTScore-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.094575,
     "g_corr": 0.1101,
     "g_mmrv": 0.04055,
     "g_pairacc": 0.1101,
     "mmrv": 0.01455,
     "pairacc": 0.8461538461538461,
     "pairacc_sys": 0.8974358974358975,
     "r": 0.4098138545981923,
     "r_sys": 0.9403315885568319,
     "realised": 0.0108,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.0547,
     "ship_realised": 0.01265,
     "ship_rsys": 0.0547,
     "short2_corr": 0.09975,
     "short2_realised": 0.01265,
     "unique": true,
     "vacuous": true
    },
    "MEE4-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.09425,
     "g_corr": 0.1101,
     "g_mmrv": 0.04055,
     "g_pairacc": 0.1101,
     "mmrv": 0.0145,
     "pairacc": 0.8333333333333334,
     "pairacc_sys": 0.8717948717948718,
     "r": 0.7082979521179436,
     "r_sys": 0.8734465620619368,
     "realised": 0.01265,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.0977,
     "ship_realised": 0.01265,
     "ship_rsys": 0.07005,
     "short2_corr": 0.07005,
     "short2_realised": 0.01265,
     "unique": true,
     "vacuous": true
    },
    "MS-COMET-QE-22-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.125475,
     "g_corr": 0.1101,
     "g_mmrv": 0.0479,
     "g_pairacc": 0.10315,
     "mmrv": 0.019303846153846154,
     "pairacc": 0.8653846153846154,
     "pairacc_sys": 0.8717948717948718,
     "r": 0.35841080643843637,
     "r_sys": 0.8495223978925522,
     "realised": 0.01265,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.0977,
     "ship_realised": 0.01265,
     "ship_rsys": 0.07005,
     "short2_corr": 0.09975,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MaTESe-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.12162499999999998,
     "g_corr": 0.09305,
     "g_mmrv": 0.0479,
     "g_pairacc": 0.0928,
     "mmrv": 0.01871153846153846,
     "pairacc": 0.8782051282051282,
     "pairacc_sys": 0.9102564102564102,
     "r": 0.7949362913337549,
     "r_sys": 0.902843372983857,
     "realised": 0.01265,
     "ship_corr": 0.07005,
     "ship_pairacc_sys": 0.0479,
     "ship_realised": 0.01265,
     "ship_rsys": 0.0547,
     "short2_corr": 0.0547,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-23-QE-src": {
     "free_corr": [
      0.7623502771861931,
      1.0
     ],
     "free_mmrv": 0.089175,
     "g_corr": 0.06815,
     "g_mmrv": 0.04055,
     "g_pairacc": 0.07575,
     "mmrv": 0.01371923076923077,
     "pairacc": 0.8974358974358975,
     "pairacc_sys": 0.9102564102564102,
     "r": 0.9003947267953215,
     "r_sys": 0.9324060285645118,
     "realised": 0.01265,
     "ship_corr": 0.07005,
     "ship_pairacc_sys": 0.0479,
     "ship_realised": 0.01265,
     "ship_rsys": 0.0547,
     "short2_corr": 0.0479,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": false
    },
    "MetricX-23-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.11044999999999999,
     "g_corr": 0.06965,
     "g_mmrv": 0.0464,
     "g_pairacc": 0.07575,
     "mmrv": 0.016992307692307692,
     "pairacc": 0.8974358974358975,
     "pairacc_sys": 0.9102564102564102,
     "r": 0.8845081819362878,
     "r_sys": 0.9153532425525194,
     "realised": 0.01265,
     "ship_corr": 0.07005,
     "ship_pairacc_sys": 0.0479,
     "ship_realised": 0.01265,
     "ship_rsys": 0.0547,
     "short2_corr": 0.0479,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "Random-sysname-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.40225,
     "g_corr": 0.1101,
     "g_mmrv": 0.1,
     "g_pairacc": 0.1101,
     "mmrv": 0.061884615384615385,
     "pairacc": 0.6410256410256411,
     "pairacc_sys": 0.5897435897435898,
     "r": 0.24924975927666848,
     "r_sys": 0.25982539550205624,
     "realised": 0.02975,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.10705,
     "ship_realised": 0.07005,
     "ship_rsys": 0.10705,
     "short2_corr": 0.09975,
     "short2_realised": 0.0164,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-Ensemble-refB": {
     "free_corr": [
      0.7401372776729924,
      1.0
     ],
     "free_mmrv": 0.053325,
     "g_corr": 0.0623,
     "g_mmrv": 0.02945,
     "g_pairacc": 0.06245,
     "mmrv": 0.008203846153846154,
     "pairacc": 0.9230769230769231,
     "pairacc_sys": 0.9358974358974359,
     "r": 0.9081961238650675,
     "r_sys": 0.9538198570577884,
     "realised": 0.01265,
     "ship_corr": 0.0547,
     "ship_pairacc_sys": 0.039,
     "ship_realised": 0.01265,
     "ship_rsys": 0.0479,
     "short2_corr": 0.0479,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": false
    },
    "XCOMET-QE-Ensemble-src": {
     "free_corr": [
      0.7698275136342804,
      1.0
     ],
     "free_mmrv": 0.06559999999999999,
     "g_corr": 0.0694,
     "g_mmrv": 0.03435,
     "g_pairacc": 0.0727,
     "mmrv": 0.010092307692307692,
     "pairacc": 0.9102564102564102,
     "pairacc_sys": 0.9230769230769231,
     "r": 0.8976677462752247,
     "r_sys": 0.9359354961360291,
     "realised": 0.01265,
     "ship_corr": 0.07005,
     "ship_pairacc_sys": 0.03925,
     "ship_realised": 0.01265,
     "ship_rsys": 0.0547,
     "short2_corr": 0.0479,
     "short2_realised": 0.01265,
     "unique": true,
     "vacuous": false
    },
    "XLsim-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.07980000000000001,
     "g_corr": 0.1101,
     "g_mmrv": 0.03805,
     "g_pairacc": 0.10705,
     "mmrv": 0.012276923076923078,
     "pairacc": 0.8589743589743589,
     "pairacc_sys": 0.8717948717948718,
     "r": 0.3709217073644325,
     "r_sys": 0.9098269505635629,
     "realised": 0.01265,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.0977,
     "ship_realised": 0.01265,
     "ship_rsys": 0.0547,
     "short2_corr": 0.09975,
     "short2_realised": 0.01265,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.065375,
     "g_corr": 0.1101,
     "g_mmrv": 0.03435,
     "g_pairacc": 0.10315,
     "mmrv": 0.010057692307692307,
     "pairacc": 0.8653846153846154,
     "pairacc_sys": 0.9230769230769231,
     "r": 0.66138975036302,
     "r_sys": 0.9554914396482731,
     "realised": 0.01265,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.03925,
     "ship_realised": 0.01265,
     "ship_rsys": 0.0479,
     "short2_corr": 0.07005,
     "short2_realised": 0.01265,
     "unique": true,
     "vacuous": true
    },
    "chrF-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.09672499999999999,
     "g_corr": 0.1101,
     "g_mmrv": 0.04055,
     "g_pairacc": 0.1101,
     "mmrv": 0.01488076923076923,
     "pairacc": 0.8333333333333334,
     "pairacc_sys": 0.8717948717948718,
     "r": 0.5288714497030184,
     "r_sys": 0.8894831358054633,
     "realised": 0.01265,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.0977,
     "ship_realised": 0.01265,
     "ship_rsys": 0.07005,
     "short2_corr": 0.09975,
     "short2_realised": 0.01265,
     "unique": true,
     "vacuous": true
    },
    "cometoid22-wmt22-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.13945,
     "g_corr": 0.1101,
     "g_mmrv": 0.05155,
     "g_pairacc": 0.1078,
     "mmrv": 0.021453846153846153,
     "pairacc": 0.8525641025641025,
     "pairacc_sys": 0.8461538461538461,
     "r": 0.35374552223429784,
     "r_sys": 0.8548411040647684,
     "realised": 0.01265,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.10705,
     "ship_realised": 0.01265,
     "ship_rsys": 0.07005,
     "short2_corr": 0.09975,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "docWMT22CometDA-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.048175,
     "g_corr": 0.1101,
     "g_mmrv": 0.0254,
     "g_pairacc": 0.0767,
     "mmrv": 0.007411538461538462,
     "pairacc": 0.8910256410256411,
     "pairacc_sys": 0.9487179487179487,
     "r": 0.5589184981577202,
     "r_sys": 0.9536908910252239,
     "realised": 0.00035,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.0342,
     "ship_realised": 0.01265,
     "ship_rsys": 0.0479,
     "short2_corr": 0.0977,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "docWMT22CometKiwiDA-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.096475,
     "g_corr": 0.1101,
     "g_mmrv": 0.04055,
     "g_pairacc": 0.1101,
     "mmrv": 0.014842307692307693,
     "pairacc": 0.8397435897435898,
     "pairacc_sys": 0.9102564102564102,
     "r": 0.4372340917474626,
     "r_sys": 0.9626137497347417,
     "realised": 0.01355,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.0479,
     "ship_realised": 0.01265,
     "ship_rsys": 0.03925,
     "short2_corr": 0.09975,
     "short2_realised": 0.01265,
     "unique": true,
     "vacuous": true
    },
    "eBLEU-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.08637500000000001,
     "g_corr": 0.1101,
     "g_mmrv": 0.0393,
     "g_pairacc": 0.1101,
     "mmrv": 0.013288461538461539,
     "pairacc": 0.8397435897435898,
     "pairacc_sys": 0.8974358974358975,
     "r": 0.36370578673433873,
     "r_sys": 0.9000712249972882,
     "realised": 0.01265,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.0547,
     "ship_realised": 0.01265,
     "ship_rsys": 0.0547,
     "short2_corr": 0.09975,
     "short2_realised": 0.01265,
     "unique": true,
     "vacuous": true
    },
    "embed_llama-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.11295000000000001,
     "g_corr": 0.08425,
     "g_mmrv": 0.04665,
     "g_pairacc": 0.1101,
     "mmrv": 0.017376923076923078,
     "pairacc": 0.8269230769230769,
     "pairacc_sys": 0.8333333333333334,
     "r": 0.833613742748185,
     "r_sys": 0.8459291246541304,
     "realised": 0.0108,
     "ship_corr": 0.07005,
     "ship_pairacc_sys": 0.10705,
     "ship_realised": 0.0164,
     "ship_rsys": 0.07005,
     "short2_corr": 0.0547,
     "short2_realised": 0.01265,
     "unique": true,
     "vacuous": true
    },
    "f200spBLEU-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.103225,
     "g_corr": 0.1101,
     "g_mmrv": 0.0439,
     "g_pairacc": 0.1101,
     "mmrv": 0.01588076923076923,
     "pairacc": 0.8397435897435898,
     "pairacc_sys": 0.8717948717948718,
     "r": 0.5918156160759156,
     "r_sys": 0.8898799912085532,
     "realised": 0.0108,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.0977,
     "ship_realised": 0.01265,
     "ship_rsys": 0.07005,
     "short2_corr": 0.0977,
     "short2_realised": 0.01265,
     "unique": true,
     "vacuous": true
    },
    "mbr-metricx-qe-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.08222499999999999,
     "g_corr": 0.1101,
     "g_mmrv": 0.0393,
     "g_pairacc": 0.1101,
     "mmrv": 0.01265,
     "pairacc": 0.8461538461538461,
     "pairacc_sys": 0.8974358974358975,
     "r": 0.5882633578477566,
     "r_sys": 0.9137606250585123,
     "realised": 0.0164,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.0547,
     "ship_realised": 0.0164,
     "ship_rsys": 0.0547,
     "short2_corr": 0.0977,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "mre-score-labse-regular-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.063975,
     "g_corr": 0.1101,
     "g_mmrv": 0.0331,
     "g_pairacc": 0.0767,
     "mmrv": 0.009842307692307692,
     "pairacc": 0.8910256410256411,
     "pairacc_sys": 0.9230769230769231,
     "r": 0.649253038096686,
     "r_sys": 0.9579792850709811,
     "realised": 0.01265,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.03925,
     "ship_realised": 0.01265,
     "ship_rsys": 0.03925,
     "short2_corr": 0.07005,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "prismRef-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.06284999999999999,
     "g_corr": 0.1101,
     "g_mmrv": 0.0331,
     "g_pairacc": 0.0767,
     "mmrv": 0.009669230769230769,
     "pairacc": 0.8910256410256411,
     "pairacc_sys": 0.9102564102564102,
     "r": 0.54423274989934,
     "r_sys": 0.9673397978345428,
     "realised": 0.01265,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.0479,
     "ship_realised": 0.01265,
     "ship_rsys": 0.03925,
     "short2_corr": 0.09975,
     "short2_realised": 0.01265,
     "unique": true,
     "vacuous": true
    },
    "prismSrc-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.512725,
     "g_corr": 0.1101,
     "g_mmrv": 0.1101,
     "g_pairacc": 0.1101,
     "mmrv": 0.07888076923076923,
     "pairacc": 0.46794871794871795,
     "pairacc_sys": 0.48717948717948717,
     "r": -0.19502587255257725,
     "r_sys": -0.28448893430159466,
     "realised": 0.06245,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.10705,
     "ship_realised": 0.0342,
     "ship_rsys": 0.10705,
     "short2_corr": 0.09975,
     "short2_realised": 0.01265,
     "unique": true,
     "vacuous": true
    },
    "sescoreX-refB": {
     "free_corr": [
      0.7957324405484986,
      1.0
     ],
     "free_mmrv": 0.06340000000000001,
     "g_corr": 0.06965,
     "g_mmrv": 0.0331,
     "g_pairacc": 0.0928,
     "mmrv": 0.009753846153846155,
     "pairacc": 0.8782051282051282,
     "pairacc_sys": 0.9102564102564102,
     "r": 0.8878181346617523,
     "r_sys": 0.9362998017476302,
     "realised": 0.0108,
     "ship_corr": 0.07005,
     "ship_pairacc_sys": 0.0479,
     "ship_realised": 0.01265,
     "ship_rsys": 0.0547,
     "short2_corr": 0.0479,
     "short2_realised": 0.01265,
     "unique": true,
     "vacuous": false
    },
    "tokengram_F-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.09672499999999999,
     "g_corr": 0.1101,
     "g_mmrv": 0.04055,
     "g_pairacc": 0.1101,
     "mmrv": 0.01488076923076923,
     "pairacc": 0.8333333333333334,
     "pairacc_sys": 0.8717948717948718,
     "r": 0.5265167877716755,
     "r_sys": 0.8862979726404633,
     "realised": 0.01265,
     "ship_corr": 0.10705,
     "ship_pairacc_sys": 0.0977,
     "ship_realised": 0.01265,
     "ship_rsys": 0.07005,
     "short2_corr": 0.09975,
     "short2_realised": 0.01265,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 29,
   "phi": 0.0,
   "phi_exceeds_eps": false,
   "policies": [
    "GPT4-5shot",
    "GTCOM_Peter",
    "Lan-BridgeMT",
    "NLLB_Greedy",
    "NLLB_MBR_BLEU",
    "ONLINE-A",
    "ONLINE-B",
    "ONLINE-G",
    "ONLINE-Y",
    "Samsung_Research_Philippines",
    "UvA-LTL",
    "ZengHuiMT",
    "refA"
   ],
   "r_vac": 0.8877186102099495,
   "segments": [
    619,
    201
   ],
   "vacuous": 28,
   "worst_possible": 0.1101,
   "year": "wmt23"
  },
  {
   "K": 15,
   "T": 3,
   "best_fixed": 0.0007333333333333333,
   "corr_certified": 0,
   "domains": [
    "manuals",
    "news",
    "user_review"
   ],
   "kind": "mqm",
   "left_out": {
    "corr": 0,
    "mmrv": 0,
    "realised": 88,
    "trials": 480
   },
   "lp": "zh-en",
   "median_r": 0.6707676189895075,
   "metric_count": 32,
   "metrics": {
    "BERTscore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.23713333333333333,
     "g_corr": 0.1477,
     "g_mmrv": 0.0799,
     "g_pairacc": 0.1477,
     "mmrv": 0.03161777777777778,
     "pairacc": 0.7968253968253968,
     "pairacc_sys": 0.8365384615384616,
     "r": 0.054626521432792466,
     "r_sys": 0.7906148871780906,
     "realised": 0.04206666666666667,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.042,
     "ship_rsys": 0.123,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.04006666666666667,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2683333333333333,
     "g_corr": 0.1477,
     "g_mmrv": 0.0858,
     "g_pairacc": 0.1477,
     "mmrv": 0.035777777777777776,
     "pairacc": 0.7555555555555555,
     "pairacc_sys": 0.8076923076923077,
     "r": 0.16538017835062796,
     "r_sys": 0.7177909611514679,
     "realised": 0.04273333333333333,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.042,
     "ship_rsys": 0.14063333333333333,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.04006666666666667,
     "unique": true,
     "vacuous": true
    },
    "BLEURT-20-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.15596666666666667,
     "g_corr": 0.1477,
     "g_mmrv": 0.06513333333333333,
     "g_pairacc": 0.1477,
     "mmrv": 0.020795555555555557,
     "pairacc": 0.8507936507936508,
     "pairacc_sys": 0.8557692307692307,
     "r": 0.45439141010400785,
     "r_sys": 0.8664641876104208,
     "realised": 0.0405,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.042,
     "ship_rsys": 0.07013333333333334,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.03613333333333334,
     "unique": true,
     "vacuous": true
    },
    "COMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.17786666666666667,
     "g_corr": 0.1477,
     "g_mmrv": 0.06906666666666667,
     "g_pairacc": 0.1477,
     "mmrv": 0.023715555555555556,
     "pairacc": 0.8507936507936508,
     "pairacc_sys": 0.8269230769230769,
     "r": 0.6854189357258246,
     "r_sys": 0.8788242473119119,
     "realised": 0.04206666666666667,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.042,
     "ship_rsys": 0.07013333333333334,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.04006666666666667,
     "unique": true,
     "vacuous": true
    },
    "Calibri-COMET22-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.18146666666666667,
     "g_corr": 0.1477,
     "g_mmrv": 0.07036666666666666,
     "g_pairacc": 0.1477,
     "mmrv": 0.024195555555555557,
     "pairacc": 0.7904761904761904,
     "pairacc_sys": 0.8461538461538461,
     "r": 0.8157067051971895,
     "r_sys": 0.8883869083218525,
     "realised": 0.013033333333333333,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.0123,
     "ship_rsys": 0.07013333333333334,
     "short2_corr": 0.123,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "Calibri-COMET22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.19375,
     "g_corr": 0.1477,
     "g_mmrv": 0.07246666666666667,
     "g_pairacc": 0.1477,
     "mmrv": 0.025833333333333333,
     "pairacc": 0.8444444444444444,
     "pairacc_sys": 0.8365384615384616,
     "r": 0.6561163022531906,
     "r_sys": 0.8339865696061275,
     "realised": 0.04013333333333333,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.04006666666666667,
     "ship_rsys": 0.1042,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.03613333333333334,
     "unique": true,
     "vacuous": true
    },
    "CometKiwi-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.14618333333333333,
     "g_corr": 0.1462,
     "g_mmrv": 0.06323333333333334,
     "g_pairacc": 0.1477,
     "mmrv": 0.019491111111111112,
     "pairacc": 0.8285714285714286,
     "pairacc_sys": 0.875,
     "r": 0.8440428279066646,
     "r_sys": 0.9235971620687632,
     "realised": 0.013033333333333333,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.13986666666666667,
     "ship_realised": 0.0123,
     "ship_rsys": 0.07013333333333334,
     "short2_corr": 0.1042,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "GEMBA-MQM-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.06538333333333333,
     "g_corr": 0.1477,
     "g_mmrv": 0.04253333333333333,
     "g_pairacc": 0.12636666666666665,
     "mmrv": 0.008717777777777777,
     "pairacc": 0.9047619047619048,
     "pairacc_sys": 0.9134615384615384,
     "r": 0.7787934941620327,
     "r_sys": 0.9851498285743782,
     "realised": 0.013033333333333333,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.0685,
     "ship_realised": 0.0123,
     "ship_rsys": 0.03613333333333334,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "KG-BERTScore-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.142,
     "g_corr": 0.1477,
     "g_mmrv": 0.06273333333333334,
     "g_pairacc": 0.1477,
     "mmrv": 0.018933333333333333,
     "pairacc": 0.8380952380952381,
     "pairacc_sys": 0.875,
     "r": 0.8403287858154507,
     "r_sys": 0.9342222071926239,
     "realised": 0.013033333333333333,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.13986666666666667,
     "ship_realised": 0.0123,
     "ship_rsys": 0.07013333333333334,
     "short2_corr": 0.1042,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MEE4-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.28956666666666664,
     "g_corr": 0.1477,
     "g_mmrv": 0.08883333333333333,
     "g_pairacc": 0.1477,
     "mmrv": 0.03860888888888889,
     "pairacc": 0.746031746031746,
     "pairacc_sys": 0.7884615384615384,
     "r": 0.20372463953994602,
     "r_sys": 0.7300139122656036,
     "realised": 0.04273333333333333,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.042,
     "ship_rsys": 0.123,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.04006666666666667,
     "unique": true,
     "vacuous": true
    },
    "MS-COMET-QE-22-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2291,
     "g_corr": 0.1477,
     "g_mmrv": 0.0778,
     "g_pairacc": 0.1477,
     "mmrv": 0.030546666666666666,
     "pairacc": 0.7968253968253968,
     "pairacc_sys": 0.8461538461538461,
     "r": 0.7250590269328482,
     "r_sys": 0.8385679282622334,
     "realised": 0.0033666666666666667,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.0123,
     "ship_rsys": 0.1042,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MaTESe-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.19283333333333333,
     "g_corr": 0.1477,
     "g_mmrv": 0.07246666666666667,
     "g_pairacc": 0.1477,
     "mmrv": 0.02571111111111111,
     "pairacc": 0.8380952380952381,
     "pairacc_sys": 0.875,
     "r": 0.7464444616331082,
     "r_sys": 0.87922454477951,
     "realised": 0.013033333333333333,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.13986666666666667,
     "ship_realised": 0.0123,
     "ship_rsys": 0.07013333333333334,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-23-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.19644999999999999,
     "g_corr": 0.13616666666666666,
     "g_mmrv": 0.07323333333333333,
     "g_pairacc": 0.1477,
     "mmrv": 0.026193333333333332,
     "pairacc": 0.8412698412698413,
     "pairacc_sys": 0.875,
     "r": 0.86284055320517,
     "r_sys": 0.8345210939131075,
     "realised": 0.013033333333333333,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.13986666666666667,
     "ship_realised": 0.0123,
     "ship_rsys": 0.1042,
     "short2_corr": 0.1042,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-23-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.16863333333333336,
     "g_corr": 0.13466666666666666,
     "g_mmrv": 0.06746666666666666,
     "g_pairacc": 0.1477,
     "mmrv": 0.022484444444444446,
     "pairacc": 0.8539682539682539,
     "pairacc_sys": 0.8846153846153846,
     "r": 0.8730468949838518,
     "r_sys": 0.8664327853977719,
     "realised": 0.013033333333333333,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.123,
     "ship_realised": 0.0123,
     "ship_rsys": 0.07013333333333334,
     "short2_corr": 0.1042,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "Random-sysname-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6889666666666666,
     "g_corr": 0.1477,
     "g_mmrv": 0.1477,
     "g_pairacc": 0.1477,
     "mmrv": 0.09186222222222222,
     "pairacc": 0.546031746031746,
     "pairacc_sys": 0.5480769230769231,
     "r": 0.06221518962014069,
     "r_sys": 0.0949547270734345,
     "realised": 0.0408,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.04006666666666667,
     "ship_rsys": 0.14063333333333333,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.0123,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-Ensemble-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.14585,
     "g_corr": 0.13566666666666666,
     "g_mmrv": 0.06323333333333334,
     "g_pairacc": 0.1472,
     "mmrv": 0.019446666666666668,
     "pairacc": 0.8698412698412699,
     "pairacc_sys": 0.8846153846153846,
     "r": 0.867333584265276,
     "r_sys": 0.9119553606939148,
     "realised": 0.013033333333333333,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.123,
     "ship_realised": 0.0123,
     "ship_rsys": 0.07013333333333334,
     "short2_corr": 0.1042,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-QE-Ensemble-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.19240000000000002,
     "g_corr": 0.13023333333333334,
     "g_mmrv": 0.07246666666666667,
     "g_pairacc": 0.1477,
     "mmrv": 0.025653333333333334,
     "pairacc": 0.834920634920635,
     "pairacc_sys": 0.8557692307692307,
     "r": 0.8735472726110249,
     "r_sys": 0.8669123776149553,
     "realised": 0.013033333333333333,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.0123,
     "ship_rsys": 0.07013333333333334,
     "short2_corr": 0.1042,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "XLsim-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.24613333333333334,
     "g_corr": 0.1477,
     "g_mmrv": 0.08233333333333333,
     "g_pairacc": 0.1477,
     "mmrv": 0.03281777777777778,
     "pairacc": 0.7936507936507936,
     "pairacc_sys": 0.8173076923076923,
     "r": 0.1472187406160407,
     "r_sys": 0.7648449236709574,
     "realised": 0.04256666666666667,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.042,
     "ship_rsys": 0.123,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.04006666666666667,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.20568333333333333,
     "g_corr": 0.1477,
     "g_mmrv": 0.07413333333333333,
     "g_pairacc": 0.1477,
     "mmrv": 0.027424444444444446,
     "pairacc": 0.819047619047619,
     "pairacc_sys": 0.8461538461538461,
     "r": 0.2096298993140248,
     "r_sys": 0.8169618779774086,
     "realised": 0.04206666666666667,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.042,
     "ship_rsys": 0.1042,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.04006666666666667,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.27515,
     "g_corr": 0.1477,
     "g_mmrv": 0.0877,
     "g_pairacc": 0.1477,
     "mmrv": 0.036686666666666666,
     "pairacc": 0.7682539682539683,
     "pairacc_sys": 0.7788461538461539,
     "r": 0.24626380117418945,
     "r_sys": 0.7886644429649858,
     "realised": 0.04206666666666667,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.042,
     "ship_rsys": 0.123,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.04006666666666667,
     "unique": true,
     "vacuous": true
    },
    "cometoid22-wmt22-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.15543333333333334,
     "g_corr": 0.1406,
     "g_mmrv": 0.06496666666666667,
     "g_pairacc": 0.1477,
     "mmrv": 0.020724444444444445,
     "pairacc": 0.8571428571428571,
     "pairacc_sys": 0.875,
     "r": 0.8571487611469849,
     "r_sys": 0.897085297987748,
     "realised": 0.013033333333333333,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.13986666666666667,
     "ship_realised": 0.0123,
     "ship_rsys": 0.07013333333333334,
     "short2_corr": 0.1042,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "docWMT22CometDA-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.19518333333333332,
     "g_corr": 0.1477,
     "g_mmrv": 0.07246666666666667,
     "g_pairacc": 0.1477,
     "mmrv": 0.026024444444444444,
     "pairacc": 0.8476190476190476,
     "pairacc_sys": 0.8365384615384616,
     "r": 0.7452229447062595,
     "r_sys": 0.8892742589707617,
     "realised": 0.04206666666666667,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.042,
     "ship_rsys": 0.07013333333333334,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.04006666666666667,
     "unique": true,
     "vacuous": true
    },
    "docWMT22CometKiwiDA-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.13695,
     "g_corr": 0.11776666666666667,
     "g_mmrv": 0.06143333333333333,
     "g_pairacc": 0.1477,
     "mmrv": 0.01826,
     "pairacc": 0.8317460317460318,
     "pairacc_sys": 0.8653846153846154,
     "r": 0.9007321014345732,
     "r_sys": 0.9366681134694098,
     "realised": 0.009666666666666667,
     "ship_corr": 0.123,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.0123,
     "ship_rsys": 0.07013333333333334,
     "short2_corr": 0.07013333333333334,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "eBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2919833333333333,
     "g_corr": 0.1477,
     "g_mmrv": 0.08883333333333333,
     "g_pairacc": 0.1477,
     "mmrv": 0.03893111111111111,
     "pairacc": 0.7714285714285715,
     "pairacc_sys": 0.7980769230769231,
     "r": -0.05852525432713905,
     "r_sys": 0.7069101325220896,
     "realised": 0.04273333333333333,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.042,
     "ship_rsys": 0.14063333333333333,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.04006666666666667,
     "unique": true,
     "vacuous": true
    },
    "embed_llama-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.28718333333333335,
     "g_corr": 0.1477,
     "g_mmrv": 0.08883333333333333,
     "g_pairacc": 0.1477,
     "mmrv": 0.03829111111111111,
     "pairacc": 0.7777777777777778,
     "pairacc_sys": 0.8269230769230769,
     "r": 0.5082190281266769,
     "r_sys": 0.7327201439346948,
     "realised": 0.03843333333333333,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.04006666666666667,
     "ship_rsys": 0.123,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.03613333333333334,
     "unique": true,
     "vacuous": true
    },
    "f200spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2745,
     "g_corr": 0.1477,
     "g_mmrv": 0.08756666666666667,
     "g_pairacc": 0.1477,
     "mmrv": 0.0366,
     "pairacc": 0.7682539682539683,
     "pairacc_sys": 0.7884615384615384,
     "r": 0.21556467247265532,
     "r_sys": 0.7345562098499862,
     "realised": 0.04273333333333333,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.042,
     "ship_rsys": 0.123,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.04006666666666667,
     "unique": true,
     "vacuous": true
    },
    "mbr-metricx-qe-src": {
     "free_corr": [
      0.6685005114403182,
      0.9350987016393525
     ],
     "free_mmrv": 0.12698333333333334,
     "g_corr": 0.0975,
     "g_mmrv": 0.059833333333333336,
     "g_pairacc": 0.14186666666666667,
     "mmrv": 0.016931111111111112,
     "pairacc": 0.8761904761904762,
     "pairacc_sys": 0.875,
     "r": 0.9388792177225651,
     "r_sys": 0.9366402061744671,
     "realised": 0.04273333333333333,
     "ship_corr": 0.07013333333333334,
     "ship_pairacc_sys": 0.13986666666666667,
     "ship_realised": 0.042,
     "ship_rsys": 0.07013333333333334,
     "short2_corr": 0.0685,
     "short2_realised": 0.03613333333333334,
     "unique": true,
     "vacuous": false
    },
    "mre-score-labse-regular-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.23293333333333333,
     "g_corr": 0.1477,
     "g_mmrv": 0.07926666666666667,
     "g_pairacc": 0.1477,
     "mmrv": 0.031057777777777778,
     "pairacc": 0.8031746031746032,
     "pairacc_sys": 0.8365384615384616,
     "r": 0.23628773180458382,
     "r_sys": 0.8844190483389155,
     "realised": 0.041,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.03613333333333334,
     "ship_rsys": 0.07013333333333334,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.03613333333333334,
     "unique": true,
     "vacuous": true
    },
    "prismRef-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.26758333333333334,
     "g_corr": 0.1477,
     "g_mmrv": 0.0858,
     "g_pairacc": 0.1477,
     "mmrv": 0.03567777777777778,
     "pairacc": 0.7936507936507936,
     "pairacc_sys": 0.8269230769230769,
     "r": 0.08058524914804642,
     "r_sys": 0.7654362370703746,
     "realised": 0.04206666666666667,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.04006666666666667,
     "ship_rsys": 0.123,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.03613333333333334,
     "unique": true,
     "vacuous": true
    },
    "prismSrc-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.7298333333333333,
     "g_corr": 0.1477,
     "g_mmrv": 0.1477,
     "g_pairacc": 0.1477,
     "mmrv": 0.09731111111111111,
     "pairacc": 0.40634920634920635,
     "pairacc_sys": 0.38461538461538464,
     "r": 0.446575451440289,
     "r_sys": -0.3539744593247208,
     "realised": 0.10493333333333334,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.1042,
     "ship_rsys": 0.14063333333333333,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.1042,
     "unique": true,
     "vacuous": true
    },
    "sescoreX-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.22885,
     "g_corr": 0.1477,
     "g_mmrv": 0.0778,
     "g_pairacc": 0.1477,
     "mmrv": 0.030513333333333333,
     "pairacc": 0.819047619047619,
     "pairacc_sys": 0.8557692307692307,
     "r": 0.7630415194056864,
     "r_sys": 0.7748585157759208,
     "realised": 0.04273333333333333,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.042,
     "ship_rsys": 0.123,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.03613333333333334,
     "unique": true,
     "vacuous": true
    },
    "tokengram_F-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.27166666666666667,
     "g_corr": 0.1477,
     "g_mmrv": 0.0858,
     "g_pairacc": 0.1477,
     "mmrv": 0.036222222222222225,
     "pairacc": 0.7841269841269841,
     "pairacc_sys": 0.7788461538461539,
     "r": 0.22843322437250052,
     "r_sys": 0.7889843915239061,
     "realised": 0.04206666666666667,
     "ship_corr": 0.14063333333333333,
     "ship_pairacc_sys": 0.14063333333333333,
     "ship_realised": 0.042,
     "ship_rsys": 0.123,
     "short2_corr": 0.13986666666666667,
     "short2_realised": 0.04006666666666667,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 1,
   "phi": 0.0123,
   "phi_exceeds_eps": false,
   "policies": [
    "ANVITA",
    "GPT4-5shot",
    "HW-TSC",
    "IOL_Research",
    "Lan-BridgeMT",
    "NLLB_Greedy",
    "NLLB_MBR_BLEU",
    "ONLINE-A",
    "ONLINE-B",
    "ONLINE-G",
    "ONLINE-M",
    "ONLINE-W",
    "ONLINE-Y",
    "Yishu",
    "ZengHuiMT"
   ],
   "r_vac": 0.9027133378392306,
   "segments": [
    123,
    377,
    677
   ],
   "vacuous": 31,
   "worst_possible": 0.1477,
   "year": "wmt23"
  },
  {
   "K": 17,
   "T": 4,
   "best_fixed": 0.01375,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "mqm",
   "left_out": {
    "corr": 12,
    "mmrv": 12,
    "realised": 125,
    "trials": 442
   },
   "lp": "en-de",
   "median_r": 0.6853877082734292,
   "metric_count": 26,
   "metrics": {
    "BERTScore-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.4383125,
     "g_corr": 0.1854,
     "g_mmrv": 0.092625,
     "g_pairacc": 0.1854,
     "mmrv": 0.05156617647058823,
     "pairacc": 0.7132352941176471,
     "pairacc_sys": 0.7573529411764706,
     "r": 0.369771372925933,
     "r_sys": 0.7695341102982861,
     "realised": 0.03495,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.025825,
     "ship_rsys": 0.098725,
     "short2_corr": 0.098725,
     "short2_realised": 0.0106,
     "unique": true,
     "vacuous": true
    },
    "BLCOM_1-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.217325,
     "g_corr": 0.1854,
     "g_mmrv": 0.0602,
     "g_pairacc": 0.1854,
     "mmrv": 0.02556764705882353,
     "pairacc": 0.7977941176470589,
     "pairacc_sys": 0.8529411764705882,
     "r": 0.7780459605450881,
     "r_sys": 0.9042748646545736,
     "realised": 0.0168,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.00965,
     "ship_rsys": 0.071075,
     "short2_corr": 0.098725,
     "short2_realised": 0.006825,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.42705,
     "g_corr": 0.1854,
     "g_mmrv": 0.0907,
     "g_pairacc": 0.1854,
     "mmrv": 0.050241176470588234,
     "pairacc": 0.7481617647058824,
     "pairacc_sys": 0.75,
     "r": 0.31291617163466384,
     "r_sys": 0.788686313582193,
     "realised": 0.025625,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.025825,
     "ship_rsys": 0.098725,
     "short2_corr": 0.098725,
     "short2_realised": 0.0106,
     "unique": true,
     "vacuous": true
    },
    "BLEURT-20-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2366,
     "g_corr": 0.162125,
     "g_mmrv": 0.06325,
     "g_pairacc": 0.1854,
     "mmrv": 0.02783529411764706,
     "pairacc": 0.7977941176470589,
     "pairacc_sys": 0.8676470588235294,
     "r": 0.8576411632604807,
     "r_sys": 0.9175629613549632,
     "realised": 0.0234,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.00965,
     "ship_rsys": 0.071075,
     "short2_corr": 0.0987,
     "short2_realised": 0.006825,
     "unique": true,
     "vacuous": true
    },
    "COMET-22-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2302875,
     "g_corr": 0.1854,
     "g_mmrv": 0.0621,
     "g_pairacc": 0.1854,
     "mmrv": 0.02709264705882353,
     "pairacc": 0.7996323529411765,
     "pairacc_sys": 0.8897058823529411,
     "r": 0.7225319906575943,
     "r_sys": 0.9040166585728935,
     "realised": 0.0234,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.098725,
     "ship_realised": 0.00965,
     "ship_rsys": 0.071075,
     "short2_corr": 0.098725,
     "short2_realised": 0.006825,
     "unique": true,
     "vacuous": true
    },
    "CometKiwi-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.5753625,
     "g_corr": 0.1854,
     "g_mmrv": 0.109875,
     "g_pairacc": 0.1854,
     "mmrv": 0.06768970588235294,
     "pairacc": 0.6783088235294118,
     "pairacc_sys": 0.6691176470588235,
     "r": 0.17811744627424383,
     "r_sys": 0.4470162600180635,
     "realised": 0.02525,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.00965,
     "ship_rsys": 0.16745,
     "short2_corr": 0.098725,
     "short2_realised": 0.00965,
     "unique": true,
     "vacuous": true
    },
    "MEE4-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.47957500000000003,
     "g_corr": 0.1854,
     "g_mmrv": 0.097675,
     "g_pairacc": 0.1854,
     "mmrv": 0.05642058823529412,
     "pairacc": 0.7224264705882353,
     "pairacc_sys": 0.7132352941176471,
     "r": 0.006914754321377747,
     "r_sys": 0.6447778277053674,
     "realised": 0.03525,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.025825,
     "ship_rsys": 0.098725,
     "short2_corr": 0.098725,
     "short2_realised": 0.0106,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.185375,
     "g_corr": 0.145425,
     "g_mmrv": 0.0553,
     "g_pairacc": 0.1854,
     "mmrv": 0.021808823529411766,
     "pairacc": 0.8308823529411765,
     "pairacc_sys": 0.8823529411764706,
     "r": 0.8896034064692054,
     "r_sys": 0.936398120703515,
     "realised": 0.015375,
     "ship_corr": 0.098725,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.00965,
     "ship_rsys": 0.071075,
     "short2_corr": 0.0987,
     "short2_realised": 0.00965,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-refB": {
     "free_corr": [
      0.7823075894225556,
      1.0
     ],
     "free_mmrv": 0.17335,
     "g_corr": 0.1353,
     "g_mmrv": 0.0535,
     "g_pairacc": 0.1854,
     "mmrv": 0.020394117647058823,
     "pairacc": 0.8327205882352942,
     "pairacc_sys": 0.9264705882352942,
     "r": 0.9150727737785714,
     "r_sys": 0.9621418054541426,
     "realised": 0.014725,
     "ship_corr": 0.098725,
     "ship_pairacc_sys": 0.027075,
     "ship_realised": 0.00965,
     "ship_rsys": 0.034325,
     "short2_corr": 0.0987,
     "short2_realised": 0.006825,
     "unique": true,
     "vacuous": false
    },
    "PrismRefMedium-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.39641249999999995,
     "g_corr": 0.1854,
     "g_mmrv": 0.0867,
     "g_pairacc": 0.1854,
     "mmrv": 0.04663676470588235,
     "pairacc": 0.7628676470588235,
     "pairacc_sys": 0.8014705882352942,
     "r": 0.372658723002425,
     "r_sys": 0.8057738290259125,
     "realised": 0.01485,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.006825,
     "ship_rsys": 0.098725,
     "short2_corr": 0.098725,
     "short2_realised": 0.006825,
     "unique": true,
     "vacuous": true
    },
    "PrismRefSmall-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.370075,
     "g_corr": 0.1854,
     "g_mmrv": 0.083025,
     "g_pairacc": 0.1854,
     "mmrv": 0.04353823529411765,
     "pairacc": 0.7757352941176471,
     "pairacc_sys": 0.8308823529411765,
     "r": 0.3133386269819699,
     "r_sys": 0.8278736482485407,
     "realised": 0.01485,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.006825,
     "ship_rsys": 0.098725,
     "short2_corr": 0.098725,
     "short2_realised": 0.006825,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2512875,
     "g_corr": 0.1854,
     "g_mmrv": 0.065325,
     "g_pairacc": 0.1854,
     "mmrv": 0.029563235294117647,
     "pairacc": 0.8088235294117647,
     "pairacc_sys": 0.8676470588235294,
     "r": 0.7308282156755099,
     "r_sys": 0.8483119752651103,
     "realised": 0.0234,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.00965,
     "ship_rsys": 0.098725,
     "short2_corr": 0.098725,
     "short2_realised": 0.00965,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1795375,
     "g_corr": 0.1854,
     "g_mmrv": 0.0542,
     "g_pairacc": 0.1854,
     "mmrv": 0.02112205882352941,
     "pairacc": 0.8308823529411765,
     "pairacc_sys": 0.9044117647058824,
     "r": 0.8106080287839296,
     "r_sys": 0.9179518754416748,
     "realised": 0.0234,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.071075,
     "ship_realised": 0.00965,
     "ship_rsys": 0.071075,
     "short2_corr": 0.098725,
     "short2_realised": 0.006825,
     "unique": true,
     "vacuous": true
    },
    "XLsimMqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.8623124999999999,
     "g_corr": 0.1854,
     "g_mmrv": 0.144675,
     "g_pairacc": 0.1854,
     "mmrv": 0.1014485294117647,
     "pairacc": 0.5294117647058824,
     "pairacc_sys": 0.5367647058823529,
     "r": 0.06774382562082001,
     "r_sys": -0.0646250413413358,
     "realised": 0.03125,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.0106,
     "ship_rsys": 0.16745,
     "short2_corr": 0.098725,
     "short2_realised": 0.0106,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.3984,
     "g_corr": 0.1854,
     "g_mmrv": 0.08695,
     "g_pairacc": 0.1854,
     "mmrv": 0.046870588235294115,
     "pairacc": 0.7463235294117647,
     "pairacc_sys": 0.7573529411764706,
     "r": 0.39018892854429277,
     "r_sys": 0.8014809164735486,
     "realised": 0.03525,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.025825,
     "ship_rsys": 0.098725,
     "short2_corr": 0.098725,
     "short2_realised": 0.0106,
     "unique": true,
     "vacuous": true
    },
    "bright-qe-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.36683750000000004,
     "g_corr": 0.1854,
     "g_mmrv": 0.082475,
     "g_pairacc": 0.1854,
     "mmrv": 0.04315735294117647,
     "pairacc": 0.7738970588235294,
     "pairacc_sys": 0.7720588235294118,
     "r": 0.7803307095393456,
     "r_sys": 0.6811338644265308,
     "realised": 0.0234,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.00965,
     "ship_rsys": 0.098725,
     "short2_corr": 0.098725,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrF-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.37935,
     "g_corr": 0.1854,
     "g_mmrv": 0.084175,
     "g_pairacc": 0.1854,
     "mmrv": 0.04462941176470588,
     "pairacc": 0.7463235294117647,
     "pairacc_sys": 0.7794117647058824,
     "r": 0.1702291295428761,
     "r_sys": 0.8041133732533406,
     "realised": 0.0291,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.025825,
     "ship_rsys": 0.098725,
     "short2_corr": 0.098725,
     "short2_realised": 0.006825,
     "unique": true,
     "vacuous": true
    },
    "chrfS-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.43401249999999997,
     "g_corr": 0.1854,
     "g_mmrv": 0.092125,
     "g_pairacc": 0.1854,
     "mmrv": 0.05106029411764706,
     "pairacc": 0.7463235294117647,
     "pairacc_sys": 0.7573529411764706,
     "r": -0.05667099429463551,
     "r_sys": 0.7486391115430797,
     "realised": 0.025625,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.025825,
     "ship_rsys": 0.098725,
     "short2_corr": 0.098725,
     "short2_realised": 0.008425,
     "unique": true,
     "vacuous": true
    },
    "damonmonli-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.5715,
     "g_corr": 0.1854,
     "g_mmrv": 0.10895,
     "g_pairacc": 0.1854,
     "mmrv": 0.06723529411764706,
     "pairacc": 0.6415441176470589,
     "pairacc_sys": 0.6176470588235294,
     "r": 0.5850752201405571,
     "r_sys": 0.6086585072522408,
     "realised": 0.061275,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.0106,
     "ship_rsys": 0.098725,
     "short2_corr": 0.098725,
     "short2_realised": 0.009875,
     "unique": true,
     "vacuous": true
    },
    "gemba_esa-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.213525,
     "g_corr": 0.1854,
     "g_mmrv": 0.05965,
     "g_pairacc": 0.1854,
     "mmrv": 0.025120588235294117,
     "pairacc": 0.7977941176470589,
     "pairacc_sys": 0.8455882352941176,
     "r": 0.7443704491084554,
     "r_sys": 0.9249619951537535,
     "realised": 0.010275,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.008425,
     "ship_rsys": 0.071075,
     "short2_corr": 0.098725,
     "short2_realised": 0.008425,
     "unique": true,
     "vacuous": true
    },
    "metametrics_mt_mqm_hybrid_kendall-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2290875,
     "g_corr": 0.148175,
     "g_mmrv": 0.06195,
     "g_pairacc": 0.1854,
     "mmrv": 0.026951470588235295,
     "pairacc": 0.7977941176470589,
     "pairacc_sys": 0.875,
     "r": 0.8840622615574814,
     "r_sys": 0.9198326736867399,
     "realised": 0.034875,
     "ship_corr": 0.098725,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.00965,
     "ship_rsys": 0.071075,
     "short2_corr": 0.0987,
     "short2_realised": 0.006825,
     "unique": true,
     "vacuous": true
    },
    "metametrics_mt_mqm_qe_kendall.seg.s-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.5466125,
     "g_corr": 0.1854,
     "g_mmrv": 0.106375,
     "g_pairacc": 0.1854,
     "mmrv": 0.06430735294117647,
     "pairacc": 0.7132352941176471,
     "pairacc_sys": 0.7794117647058824,
     "r": 0.6675151618585723,
     "r_sys": 0.5979464727913282,
     "realised": 0.0234,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.00965,
     "ship_rsys": 0.098725,
     "short2_corr": 0.098725,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.218925,
     "g_corr": 0.163525,
     "g_mmrv": 0.06035,
     "g_pairacc": 0.1854,
     "mmrv": 0.025755882352941177,
     "pairacc": 0.7904411764705882,
     "pairacc_sys": 0.8602941176470589,
     "r": 0.8319960884788368,
     "r_sys": 0.8570846979159453,
     "realised": 0.03185,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.00965,
     "ship_rsys": 0.098725,
     "short2_corr": 0.0987,
     "short2_realised": 0.006825,
     "unique": true,
     "vacuous": true
    },
    "sentinel-ref-mqm-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.1854,
     "g_mmrv": 0.1854,
     "g_pairacc": 0.1854,
     "mmrv": 0.13117794117647058,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.7032602546882862,
     "r_sys": null,
     "realised": 0.1854,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.16745,
     "ship_rsys": 0.16745,
     "short2_corr": 0.098725,
     "short2_realised": 0.098725,
     "unique": false,
     "vacuous": true
    },
    "sentinel-src-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.1854,
     "g_mmrv": 0.1854,
     "g_pairacc": 0.1854,
     "mmrv": 0.13117794117647058,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.704602454069575,
     "r_sys": null,
     "realised": 0.1854,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.16745,
     "ship_rsys": 0.16745,
     "short2_corr": 0.098725,
     "short2_realised": 0.098725,
     "unique": false,
     "vacuous": true
    },
    "spBLEU-refB": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.41167499999999996,
     "g_corr": 0.1854,
     "g_mmrv": 0.088875,
     "g_pairacc": 0.1854,
     "mmrv": 0.04843235294117647,
     "pairacc": 0.7463235294117647,
     "pairacc_sys": 0.75,
     "r": 0.4163369663394071,
     "r_sys": 0.7906147924720456,
     "realised": 0.0291,
     "ship_corr": 0.16745,
     "ship_pairacc_sys": 0.16745,
     "ship_realised": 0.025825,
     "ship_rsys": 0.098725,
     "short2_corr": 0.098725,
     "short2_realised": 0.0106,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.013475,
   "phi_exceeds_eps": false,
   "policies": [
    "Aya23",
    "Claude-3.5",
    "CommandR-plus",
    "Dubformer",
    "GPT-4",
    "Gemini-1.5-Pro",
    "IKUN",
    "IKUN-C",
    "IOL_Research",
    "Llama3-70B",
    "Mistral-Large",
    "ONLINE-A",
    "ONLINE-B",
    "ONLINE-W",
    "TranssionMT",
    "Unbabel-Tower70B",
    "refA"
   ],
   "r_vac": 0.9141747075344338,
   "segments": [
    27,
    90,
    258,
    111
   ],
   "vacuous": 25,
   "worst_possible": 0.1854,
   "year": "wmt24"
  },
  {
   "K": 13,
   "T": 4,
   "best_fixed": 0.001225,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "mqm",
   "left_out": {
    "corr": 10,
    "mmrv": 10,
    "realised": 85,
    "trials": 338
   },
   "lp": "en-es",
   "median_r": 0.4710286225398441,
   "metric_count": 26,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.24730000000000002,
     "g_corr": 0.067675,
     "g_mmrv": 0.056025,
     "g_pairacc": 0.067675,
     "mmrv": 0.03804615384615385,
     "pairacc": 0.6282051282051282,
     "pairacc_sys": 0.5897435897435898,
     "r": 0.26308914170774594,
     "r_sys": 0.09414971964548147,
     "realised": 0.02895,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.027725,
     "ship_rsys": 0.062175,
     "short2_corr": 0.04695,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLCOM_1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.19146249999999998,
     "g_corr": 0.067675,
     "g_mmrv": 0.0471,
     "g_pairacc": 0.067675,
     "mmrv": 0.02945576923076923,
     "pairacc": 0.7019230769230769,
     "pairacc_sys": 0.6410256410256411,
     "r": 0.5321472247981308,
     "r_sys": 0.5204876562936145,
     "realised": 0.006725,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.027725,
     "ship_rsys": 0.062175,
     "short2_corr": 0.04695,
     "short2_realised": 0.019225,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.289675,
     "g_corr": 0.067675,
     "g_mmrv": 0.062675,
     "g_pairacc": 0.067675,
     "mmrv": 0.04456538461538462,
     "pairacc": 0.5576923076923077,
     "pairacc_sys": 0.5,
     "r": -0.026844363392160304,
     "r_sys": -0.015320078351327463,
     "realised": 0.02895,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.027725,
     "ship_rsys": 0.062175,
     "short2_corr": 0.04695,
     "short2_realised": 0.019225,
     "unique": true,
     "vacuous": true
    },
    "BLEURT-20-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2097625,
     "g_corr": 0.067675,
     "g_mmrv": 0.05025,
     "g_pairacc": 0.067675,
     "mmrv": 0.032271153846153845,
     "pairacc": 0.6794871794871795,
     "pairacc_sys": 0.6282051282051282,
     "r": 0.5738016893612528,
     "r_sys": 0.4989331309641696,
     "realised": 0.0047,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.019225,
     "ship_rsys": 0.062175,
     "short2_corr": 0.04695,
     "short2_realised": 0.019225,
     "unique": true,
     "vacuous": true
    },
    "COMET-22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.16468750000000001,
     "g_corr": 0.067675,
     "g_mmrv": 0.04235,
     "g_pairacc": 0.067675,
     "mmrv": 0.025336538461538462,
     "pairacc": 0.7243589743589743,
     "pairacc_sys": 0.7435897435897436,
     "r": 0.6136587403418656,
     "r_sys": 0.7545695746414345,
     "realised": 0.006125,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.006225,
     "ship_rsys": 0.04695,
     "short2_corr": 0.04695,
     "short2_realised": 0.006225,
     "unique": true,
     "vacuous": true
    },
    "CometKiwi-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.194175,
     "g_corr": 0.067675,
     "g_mmrv": 0.047625,
     "g_pairacc": 0.067675,
     "mmrv": 0.029873076923076922,
     "pairacc": 0.6666666666666666,
     "pairacc_sys": 0.6666666666666666,
     "r": 0.2740410018825831,
     "r_sys": 0.48125762016443824,
     "realised": 0.00745,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.006225,
     "ship_rsys": 0.062175,
     "short2_corr": 0.04695,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MEE4-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.27431249999999996,
     "g_corr": 0.067675,
     "g_mmrv": 0.060175,
     "g_pairacc": 0.067675,
     "mmrv": 0.042201923076923074,
     "pairacc": 0.6153846153846154,
     "pairacc_sys": 0.5256410256410257,
     "r": 0.054098721306125475,
     "r_sys": 0.009038787596777943,
     "realised": 0.02895,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.027725,
     "ship_rsys": 0.062175,
     "short2_corr": 0.04695,
     "short2_realised": 0.019225,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.152575,
     "g_corr": 0.067675,
     "g_mmrv": 0.04,
     "g_pairacc": 0.067675,
     "mmrv": 0.023473076923076923,
     "pairacc": 0.717948717948718,
     "pairacc_sys": 0.782051282051282,
     "r": 0.6946005432117457,
     "r_sys": 0.7372086517610991,
     "realised": 0.00745,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.006225,
     "ship_rsys": 0.04695,
     "short2_corr": 0.04695,
     "short2_realised": 0.006225,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1593625,
     "g_corr": 0.067675,
     "g_mmrv": 0.04135,
     "g_pairacc": 0.067675,
     "mmrv": 0.024517307692307692,
     "pairacc": 0.7115384615384616,
     "pairacc_sys": 0.782051282051282,
     "r": 0.6982688178735635,
     "r_sys": 0.7546377089120946,
     "realised": 0.00745,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.006225,
     "ship_rsys": 0.04695,
     "short2_corr": 0.04695,
     "short2_realised": 0.006225,
     "unique": true,
     "vacuous": true
    },
    "PrismRefMedium-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.221625,
     "g_corr": 0.067675,
     "g_mmrv": 0.05225,
     "g_pairacc": 0.067675,
     "mmrv": 0.034096153846153845,
     "pairacc": 0.6538461538461539,
     "pairacc_sys": 0.6538461538461539,
     "r": 0.21524592927648242,
     "r_sys": 0.29454000757647864,
     "realised": 0.0047,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.019225,
     "ship_rsys": 0.062175,
     "short2_corr": 0.04695,
     "short2_realised": 0.019225,
     "unique": true,
     "vacuous": true
    },
    "PrismRefSmall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2302125,
     "g_corr": 0.067675,
     "g_mmrv": 0.0534,
     "g_pairacc": 0.067675,
     "mmrv": 0.03541730769230769,
     "pairacc": 0.6410256410256411,
     "pairacc_sys": 0.6025641025641025,
     "r": 0.17879265728455682,
     "r_sys": 0.29779088627633477,
     "realised": 0.0047,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.027725,
     "ship_rsys": 0.062175,
     "short2_corr": 0.04695,
     "short2_realised": 0.019225,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.15864999999999999,
     "g_corr": 0.067675,
     "g_mmrv": 0.041225,
     "g_pairacc": 0.067675,
     "mmrv": 0.024407692307692307,
     "pairacc": 0.6955128205128205,
     "pairacc_sys": 0.7692307692307693,
     "r": 0.6104644847144173,
     "r_sys": 0.6855626344690078,
     "realised": 0.00745,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.006225,
     "ship_rsys": 0.04695,
     "short2_corr": 0.04695,
     "short2_realised": 0.006225,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1610625,
     "g_corr": 0.067675,
     "g_mmrv": 0.041625,
     "g_pairacc": 0.067675,
     "mmrv": 0.024778846153846155,
     "pairacc": 0.7019230769230769,
     "pairacc_sys": 0.7692307692307693,
     "r": 0.6329791429403924,
     "r_sys": 0.7085378465729462,
     "realised": 0.00745,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.006225,
     "ship_rsys": 0.04695,
     "short2_corr": 0.04695,
     "short2_realised": 0.006225,
     "unique": true,
     "vacuous": true
    },
    "XLsimMqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.27313750000000003,
     "g_corr": 0.067675,
     "g_mmrv": 0.0599,
     "g_pairacc": 0.067675,
     "mmrv": 0.04202115384615385,
     "pairacc": 0.48717948717948717,
     "pairacc_sys": 0.358974358974359,
     "r": -0.031041415523395264,
     "r_sys": -0.4223958860088319,
     "realised": 0.01455,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.02125,
     "ship_rsys": 0.062175,
     "short2_corr": 0.04695,
     "short2_realised": 0.02125,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.211975,
     "g_corr": 0.067675,
     "g_mmrv": 0.050675,
     "g_pairacc": 0.067675,
     "mmrv": 0.03261153846153846,
     "pairacc": 0.6378205128205128,
     "pairacc_sys": 0.6025641025641025,
     "r": 0.24723307950858925,
     "r_sys": 0.2839755609528454,
     "realised": 0.01085,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.027725,
     "ship_rsys": 0.062175,
     "short2_corr": 0.04695,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "bright-qe-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.15761250000000002,
     "g_corr": 0.067675,
     "g_mmrv": 0.0409,
     "g_pairacc": 0.067675,
     "mmrv": 0.024248076923076924,
     "pairacc": 0.6891025641025641,
     "pairacc_sys": 0.8205128205128205,
     "r": 0.6356867902094847,
     "r_sys": 0.7045330925826115,
     "realised": 0.00745,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.006225,
     "ship_rsys": 0.04695,
     "short2_corr": 0.04695,
     "short2_realised": 0.0062,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.27494999999999997,
     "g_corr": 0.067675,
     "g_mmrv": 0.060175,
     "g_pairacc": 0.067675,
     "mmrv": 0.0423,
     "pairacc": 0.5865384615384616,
     "pairacc_sys": 0.5512820512820513,
     "r": 0.015046434813077887,
     "r_sys": 0.09760546779019824,
     "realised": 0.02895,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.027725,
     "ship_rsys": 0.062175,
     "short2_corr": 0.04695,
     "short2_realised": 0.00895,
     "unique": true,
     "vacuous": true
    },
    "chrfS-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.279375,
     "g_corr": 0.067675,
     "g_mmrv": 0.061025,
     "g_pairacc": 0.067675,
     "mmrv": 0.04298076923076923,
     "pairacc": 0.5897435897435898,
     "pairacc_sys": 0.5512820512820513,
     "r": -0.048159257713414616,
     "r_sys": 0.07009748230312943,
     "realised": 0.02895,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.027725,
     "ship_rsys": 0.062175,
     "short2_corr": 0.04695,
     "short2_realised": 0.019225,
     "unique": true,
     "vacuous": true
    },
    "damonmonli-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.23767500000000003,
     "g_corr": 0.067675,
     "g_mmrv": 0.054325,
     "g_pairacc": 0.067675,
     "mmrv": 0.03656538461538462,
     "pairacc": 0.6506410256410257,
     "pairacc_sys": 0.6282051282051282,
     "r": 0.4655005015381529,
     "r_sys": 0.16752434176190859,
     "realised": 0.005725,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.0,
     "ship_rsys": 0.062175,
     "short2_corr": 0.04695,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "gemba_esa-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1403,
     "g_corr": 0.067675,
     "g_mmrv": 0.037525,
     "g_pairacc": 0.067675,
     "mmrv": 0.021584615384615386,
     "pairacc": 0.7115384615384616,
     "pairacc_sys": 0.8205128205128205,
     "r": 0.6310680863910859,
     "r_sys": 0.7537395483064941,
     "realised": 0.00475,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.0,
     "ship_rsys": 0.04695,
     "short2_corr": 0.04695,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "metametrics_mt_mqm_hybrid_kendall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1648375,
     "g_corr": 0.067675,
     "g_mmrv": 0.04235,
     "g_pairacc": 0.067675,
     "mmrv": 0.025359615384615383,
     "pairacc": 0.7051282051282052,
     "pairacc_sys": 0.782051282051282,
     "r": 0.6393685867616774,
     "r_sys": 0.7459225937956405,
     "realised": 0.00745,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.006225,
     "ship_rsys": 0.04695,
     "short2_corr": 0.04695,
     "short2_realised": 0.006225,
     "unique": true,
     "vacuous": true
    },
    "metametrics_mt_mqm_qe_kendall.seg.s-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1932125,
     "g_corr": 0.067675,
     "g_mmrv": 0.047375,
     "g_pairacc": 0.067675,
     "mmrv": 0.029725,
     "pairacc": 0.6794871794871795,
     "pairacc_sys": 0.6794871794871795,
     "r": 0.580024293132078,
     "r_sys": 0.527074460001414,
     "realised": 0.00745,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.006225,
     "ship_rsys": 0.062175,
     "short2_corr": 0.04695,
     "short2_realised": 0.006225,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.162275,
     "g_corr": 0.067675,
     "g_mmrv": 0.041975,
     "g_pairacc": 0.067675,
     "mmrv": 0.024965384615384615,
     "pairacc": 0.6891025641025641,
     "pairacc_sys": 0.7564102564102564,
     "r": 0.5793391983846425,
     "r_sys": 0.657277485549259,
     "realised": 0.00745,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.006225,
     "ship_rsys": 0.04695,
     "short2_corr": 0.04695,
     "short2_realised": 0.006225,
     "unique": true,
     "vacuous": true
    },
    "sentinel-ref-mqm-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.574075,
     "g_corr": 0.067675,
     "g_mmrv": 0.067675,
     "g_pairacc": 0.067675,
     "mmrv": 0.04415961538461539,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.45466057009634725,
     "r_sys": null,
     "realised": 0.067675,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.062175,
     "ship_rsys": 0.062175,
     "short2_corr": 0.04695,
     "short2_realised": 0.04695,
     "unique": false,
     "vacuous": true
    },
    "sentinel-src-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.574075,
     "g_corr": 0.067675,
     "g_mmrv": 0.067675,
     "g_pairacc": 0.067675,
     "mmrv": 0.04415961538461539,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.4765567435415353,
     "r_sys": null,
     "realised": 0.067675,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.062175,
     "ship_rsys": 0.062175,
     "short2_corr": 0.04695,
     "short2_realised": 0.04695,
     "unique": false,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.28028749999999997,
     "g_corr": 0.067675,
     "g_mmrv": 0.061025,
     "g_pairacc": 0.067675,
     "mmrv": 0.043121153846153844,
     "pairacc": 0.5737179487179487,
     "pairacc_sys": 0.5,
     "r": -0.00595417547081519,
     "r_sys": 0.0056544029044356585,
     "realised": 0.02895,
     "ship_corr": 0.062175,
     "ship_pairacc_sys": 0.062175,
     "ship_realised": 0.027725,
     "ship_rsys": 0.062175,
     "short2_corr": 0.04695,
     "short2_realised": 0.019225,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 12,
   "phi": 0.02125,
   "phi_exceeds_eps": false,
   "policies": [
    "Aya23",
    "Claude-3.5",
    "CommandR-plus",
    "Dubformer",
    "GPT-4",
    "Gemini-1.5-Pro",
    "IKUN",
    "IOL_Research",
    "Llama3-70B",
    "Mistral-Large",
    "ONLINE-B",
    "ONLINE-W",
    "Unbabel-Tower70B"
   ],
   "r_vac": 0.8877186102099495,
   "segments": [
    110,
    124,
    281,
    107
   ],
   "vacuous": 26,
   "worst_possible": 0.067675,
   "year": "wmt24"
  },
  {
   "K": 13,
   "T": 3,
   "best_fixed": 0.0005666666666666667,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "speech"
   ],
   "kind": "mqm",
   "left_out": {
    "corr": 8,
    "mmrv": 14,
    "realised": 62,
    "trials": 338
   },
   "lp": "ja-zh",
   "median_r": 0.7397486626480969,
   "metric_count": 26,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.4518833333333333,
     "g_corr": 0.222,
     "g_mmrv": 0.11766666666666667,
     "g_pairacc": 0.222,
     "mmrv": 0.06952051282051282,
     "pairacc": 0.782051282051282,
     "pairacc_sys": 0.8076923076923077,
     "r": 0.694485405067804,
     "r_sys": 0.7887109587344262,
     "realised": 0.0373,
     "ship_corr": 0.2183,
     "ship_pairacc_sys": 0.2183,
     "ship_realised": 0.0,
     "ship_rsys": 0.15426666666666666,
     "short2_corr": 0.15426666666666666,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLCOM_1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.23706666666666668,
     "g_corr": 0.16473333333333334,
     "g_mmrv": 0.0755,
     "g_pairacc": 0.222,
     "mmrv": 0.036471794871794874,
     "pairacc": 0.8247863247863247,
     "pairacc_sys": 0.8333333333333334,
     "r": 0.8646321805550229,
     "r_sys": 0.8881505692279835,
     "realised": 0.0082,
     "ship_corr": 0.15426666666666666,
     "ship_pairacc_sys": 0.2183,
     "ship_realised": 0.020266666666666665,
     "ship_rsys": 0.11736666666666666,
     "short2_corr": 0.11736666666666666,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6179666666666667,
     "g_corr": 0.222,
     "g_mmrv": 0.14406666666666668,
     "g_pairacc": 0.222,
     "mmrv": 0.09507179487179487,
     "pairacc": 0.6025641025641025,
     "pairacc_sys": 0.7692307692307693,
     "r": 0.7029343288893642,
     "r_sys": 0.7239548808558282,
     "realised": 0.0531,
     "ship_corr": 0.2183,
     "ship_pairacc_sys": 0.2183,
     "ship_realised": 0.019333333333333334,
     "ship_rsys": 0.15426666666666666,
     "short2_corr": 0.15426666666666666,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEURT-20-refA": {
     "free_corr": [
      0.7558006071568066,
      1.0
     ],
     "free_mmrv": 0.18278333333333333,
     "g_corr": 0.16473333333333334,
     "g_mmrv": 0.060566666666666664,
     "g_pairacc": 0.222,
     "mmrv": 0.02812051282051282,
     "pairacc": 0.8461538461538461,
     "pairacc_sys": 0.8461538461538461,
     "r": 0.9027413854634748,
     "r_sys": 0.9294880239689994,
     "realised": 0.005966666666666667,
     "ship_corr": 0.15426666666666666,
     "ship_pairacc_sys": 0.2183,
     "ship_realised": 0.0,
     "ship_rsys": 0.07596666666666667,
     "short2_corr": 0.11736666666666666,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": false
    },
    "COMET-22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.27285000000000004,
     "g_corr": 0.16473333333333334,
     "g_mmrv": 0.08063333333333333,
     "g_pairacc": 0.222,
     "mmrv": 0.04197692307692308,
     "pairacc": 0.7991452991452992,
     "pairacc_sys": 0.8205128205128205,
     "r": 0.8507292751828536,
     "r_sys": 0.8729759126528825,
     "realised": 0.012533333333333334,
     "ship_corr": 0.2183,
     "ship_pairacc_sys": 0.2183,
     "ship_realised": 0.020266666666666665,
     "ship_rsys": 0.11736666666666666,
     "short2_corr": 0.11736666666666666,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "CometKiwi-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.23868333333333333,
     "g_corr": 0.222,
     "g_mmrv": 0.07576666666666666,
     "g_pairacc": 0.222,
     "mmrv": 0.03672051282051282,
     "pairacc": 0.7649572649572649,
     "pairacc_sys": 0.7435897435897436,
     "r": 0.777102984408207,
     "r_sys": 0.8715739015006473,
     "realised": 0.012533333333333334,
     "ship_corr": 0.2183,
     "ship_pairacc_sys": 0.2183,
     "ship_realised": 0.020266666666666665,
     "ship_rsys": 0.11736666666666666,
     "short2_corr": 0.15426666666666666,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MEE4-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.29993333333333333,
     "g_corr": 0.222,
     "g_mmrv": 0.0881,
     "g_pairacc": 0.222,
     "mmrv": 0.046143589743589744,
     "pairacc": 0.8205128205128205,
     "pairacc_sys": 0.8461538461538461,
     "r": 0.6760652948190071,
     "r_sys": 0.8274175210857496,
     "realised": 0.0005666666666666667,
     "ship_corr": 0.2183,
     "ship_pairacc_sys": 0.2183,
     "ship_realised": 0.0,
     "ship_rsys": 0.11736666666666666,
     "short2_corr": 0.15426666666666666,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-QE-src": {
     "free_corr": [
      0.5610066001998132,
      0.7222514543047214
     ],
     "free_mmrv": 0.14311666666666667,
     "g_corr": 0.12226666666666666,
     "g_mmrv": 0.051166666666666666,
     "g_pairacc": 0.222,
     "mmrv": 0.022017948717948717,
     "pairacc": 0.8290598290598291,
     "pairacc_sys": 0.8717948717948718,
     "r": 0.9562777447599662,
     "r_sys": 0.9647172165835646,
     "realised": 0.020833333333333332,
     "ship_corr": 0.11736666666666666,
     "ship_pairacc_sys": 0.11736666666666666,
     "ship_realised": 0.020266666666666665,
     "ship_rsys": 0.07596666666666667,
     "short2_corr": 0.07596666666666667,
     "short2_realised": 0.012033333333333333,
     "unique": true,
     "vacuous": false
    },
    "MetricX-24-Hybrid-refA": {
     "free_corr": [
      0.6110136878263399,
      0.8118955110983509
     ],
     "free_mmrv": 0.146,
     "g_corr": 0.13756666666666667,
     "g_mmrv": 0.05266666666666667,
     "g_pairacc": 0.222,
     "mmrv": 0.02246153846153846,
     "pairacc": 0.8376068376068376,
     "pairacc_sys": 0.8974358974358975,
     "r": 0.9452979173096905,
     "r_sys": 0.9450343882882598,
     "realised": 0.0153,
     "ship_corr": 0.11736666666666666,
     "ship_pairacc_sys": 0.07596666666666667,
     "ship_realised": 0.012033333333333333,
     "ship_rsys": 0.07596666666666667,
     "short2_corr": 0.1057,
     "short2_realised": 0.012033333333333333,
     "unique": true,
     "vacuous": false
    },
    "PrismRefMedium-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.25989999999999996,
     "g_corr": 0.222,
     "g_mmrv": 0.07936666666666667,
     "g_pairacc": 0.222,
     "mmrv": 0.03998461538461538,
     "pairacc": 0.8076923076923077,
     "pairacc_sys": 0.8846153846153846,
     "r": 0.7312938903943963,
     "r_sys": 0.8811418748299584,
     "realised": 0.003266666666666667,
     "ship_corr": 0.2183,
     "ship_pairacc_sys": 0.1057,
     "ship_realised": 0.0,
     "ship_rsys": 0.11736666666666666,
     "short2_corr": 0.15426666666666666,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "PrismRefSmall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.25989999999999996,
     "g_corr": 0.222,
     "g_mmrv": 0.07936666666666667,
     "g_pairacc": 0.222,
     "mmrv": 0.03998461538461538,
     "pairacc": 0.7991452991452992,
     "pairacc_sys": 0.8974358974358975,
     "r": 0.7373186384500938,
     "r_sys": 0.8878207656876351,
     "realised": 0.003266666666666667,
     "ship_corr": 0.2183,
     "ship_pairacc_sys": 0.07596666666666667,
     "ship_realised": 0.0,
     "ship_rsys": 0.11736666666666666,
     "short2_corr": 0.15426666666666666,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.16963333333333333,
     "g_corr": 0.16473333333333334,
     "g_mmrv": 0.0585,
     "g_pairacc": 0.222,
     "mmrv": 0.0260974358974359,
     "pairacc": 0.8247863247863247,
     "pairacc_sys": 0.7948717948717948,
     "r": 0.8780364168569764,
     "r_sys": 0.9129120553268008,
     "realised": 0.012533333333333334,
     "ship_corr": 0.15426666666666666,
     "ship_pairacc_sys": 0.2183,
     "ship_realised": 0.020266666666666665,
     "ship_rsys": 0.1057,
     "short2_corr": 0.11736666666666666,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-refA": {
     "free_corr": [
      0.6651872640034487,
      0.9173764846054722
     ],
     "free_mmrv": 0.07181666666666667,
     "g_corr": 0.1506,
     "g_mmrv": 0.03306666666666667,
     "g_pairacc": 0.20133333333333334,
     "mmrv": 0.01104871794871795,
     "pairacc": 0.8589743589743589,
     "pairacc_sys": 0.8974358974358975,
     "r": 0.9313616406080855,
     "r_sys": 0.9723396923332304,
     "realised": 0.020833333333333332,
     "ship_corr": 0.15426666666666666,
     "ship_pairacc_sys": 0.07596666666666667,
     "ship_realised": 0.020266666666666665,
     "ship_rsys": 0.03766666666666667,
     "short2_corr": 0.1057,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": false
    },
    "XLsimMqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6483333333333333,
     "g_corr": 0.222,
     "g_mmrv": 0.14746666666666666,
     "g_pairacc": 0.222,
     "mmrv": 0.09974358974358974,
     "pairacc": 0.5341880341880342,
     "pairacc_sys": 0.5128205128205128,
     "r": 0.7156690877543934,
     "r_sys": 0.4626185386987908,
     "realised": 0.08133333333333333,
     "ship_corr": 0.2183,
     "ship_pairacc_sys": 0.2183,
     "ship_realised": 0.0125,
     "ship_rsys": 0.2183,
     "short2_corr": 0.15426666666666666,
     "short2_realised": 0.0125,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.3845166666666667,
     "g_corr": 0.222,
     "g_mmrv": 0.10433333333333333,
     "g_pairacc": 0.222,
     "mmrv": 0.059156410256410254,
     "pairacc": 0.811965811965812,
     "pairacc_sys": 0.8461538461538461,
     "r": 0.6829377998373712,
     "r_sys": 0.8235214853058992,
     "realised": 0.0373,
     "ship_corr": 0.2183,
     "ship_pairacc_sys": 0.2183,
     "ship_realised": 0.0,
     "ship_rsys": 0.11736666666666666,
     "short2_corr": 0.15426666666666666,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "bright-qe-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6317333333333334,
     "g_corr": 0.222,
     "g_mmrv": 0.14716666666666667,
     "g_pairacc": 0.222,
     "mmrv": 0.0971897435897436,
     "pairacc": 0.7692307692307693,
     "pairacc_sys": 0.8076923076923077,
     "r": 0.7421786868461,
     "r_sys": 0.6970611950387036,
     "realised": 0.020833333333333332,
     "ship_corr": 0.2183,
     "ship_pairacc_sys": 0.2183,
     "ship_realised": 0.020266666666666665,
     "ship_rsys": 0.15426666666666666,
     "short2_corr": 0.15426666666666666,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6749666666666666,
     "g_corr": 0.222,
     "g_mmrv": 0.15483333333333332,
     "g_pairacc": 0.222,
     "mmrv": 0.10384102564102564,
     "pairacc": 0.7307692307692307,
     "pairacc_sys": 0.7948717948717948,
     "r": 0.5741645808963391,
     "r_sys": 0.6313791153333015,
     "realised": 0.15483333333333332,
     "ship_corr": 0.2183,
     "ship_pairacc_sys": 0.2183,
     "ship_realised": 0.15426666666666666,
     "ship_rsys": 0.15426666666666666,
     "short2_corr": 0.15426666666666666,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrfS-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.46235000000000004,
     "g_corr": 0.222,
     "g_mmrv": 0.11846666666666666,
     "g_pairacc": 0.222,
     "mmrv": 0.07113076923076923,
     "pairacc": 0.7905982905982906,
     "pairacc_sys": 0.7948717948717948,
     "r": 0.5545849282692759,
     "r_sys": 0.7649916283602034,
     "realised": 0.037866666666666667,
     "ship_corr": 0.2183,
     "ship_pairacc_sys": 0.2183,
     "ship_realised": 0.0,
     "ship_rsys": 0.15426666666666666,
     "short2_corr": 0.15426666666666666,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "damonmonli-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.12655,
     "g_corr": 0.16473333333333334,
     "g_mmrv": 0.04763333333333333,
     "g_pairacc": 0.222,
     "mmrv": 0.01946923076923077,
     "pairacc": 0.8461538461538461,
     "pairacc_sys": 0.8846153846153846,
     "r": 0.8397889422191369,
     "r_sys": 0.8641499130303266,
     "realised": 0.0005666666666666667,
     "ship_corr": 0.2183,
     "ship_pairacc_sys": 0.1057,
     "ship_realised": 0.0,
     "ship_rsys": 0.11736666666666666,
     "short2_corr": 0.11736666666666666,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "gemba_esa-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.062450000000000006,
     "g_corr": 0.16473333333333334,
     "g_mmrv": 0.030533333333333332,
     "g_pairacc": 0.1855,
     "mmrv": 0.009607692307692308,
     "pairacc": 0.8931623931623932,
     "pairacc_sys": 0.9102564102564102,
     "r": 0.8760151754787409,
     "r_sys": 0.9894068896086856,
     "realised": 0.0005666666666666667,
     "ship_corr": 0.15426666666666666,
     "ship_pairacc_sys": 0.07583333333333334,
     "ship_realised": 0.0,
     "ship_rsys": 0.03766666666666667,
     "short2_corr": 0.11736666666666666,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "metametrics_mt_mqm_hybrid_kendall-refA": {
     "free_corr": [
      0.4795164439837758,
      0.5890390247258217
     ],
     "free_mmrv": 0.15278333333333333,
     "g_corr": 0.10563333333333333,
     "g_mmrv": 0.0546,
     "g_pairacc": 0.222,
     "mmrv": 0.023505128205128206,
     "pairacc": 0.8376068376068376,
     "pairacc_sys": 0.8589743589743589,
     "r": 0.9707340455114163,
     "r_sys": 0.947044166108169,
     "realised": 0.0137,
     "ship_corr": 0.1057,
     "ship_pairacc_sys": 0.15426666666666666,
     "ship_realised": 0.020266666666666665,
     "ship_rsys": 0.07596666666666667,
     "short2_corr": 0.07583333333333334,
     "short2_realised": 0.012033333333333333,
     "unique": true,
     "vacuous": false
    },
    "metametrics_mt_mqm_qe_kendall.seg.s-src": {
     "free_corr": [
      0.6511392418389734,
      0.8890916178774853
     ],
     "free_mmrv": 0.22391666666666665,
     "g_corr": 0.1506,
     "g_mmrv": 0.0723,
     "g_pairacc": 0.222,
     "mmrv": 0.03444871794871795,
     "pairacc": 0.7863247863247863,
     "pairacc_sys": 0.8461538461538461,
     "r": 0.935190781937237,
     "r_sys": 0.8875666844965745,
     "realised": 0.020833333333333332,
     "ship_corr": 0.11736666666666666,
     "ship_pairacc_sys": 0.2183,
     "ship_realised": 0.020266666666666665,
     "ship_rsys": 0.11736666666666666,
     "short2_corr": 0.1057,
     "short2_realised": 0.012033333333333333,
     "unique": true,
     "vacuous": false
    },
    "sentinel-cand-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.9877499999999999,
     "g_corr": 0.222,
     "g_mmrv": 0.20133333333333334,
     "g_pairacc": 0.222,
     "mmrv": 0.15196153846153845,
     "pairacc": 0.6025641025641025,
     "pairacc_sys": 0.6025641025641025,
     "r": 0.6348977156882954,
     "r_sys": 0.17255851417542814,
     "realised": 0.03206666666666667,
     "ship_corr": 0.2183,
     "ship_pairacc_sys": 0.2183,
     "ship_realised": 0.020266666666666665,
     "ship_rsys": 0.2183,
     "short2_corr": 0.15426666666666666,
     "short2_realised": 0.020266666666666665,
     "unique": true,
     "vacuous": true
    },
    "sentinel-ref-mqm-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.222,
     "g_mmrv": 0.222,
     "g_pairacc": 0.222,
     "mmrv": 0.15393076923076923,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.7108382616068729,
     "r_sys": null,
     "realised": 0.222,
     "ship_corr": 0.2183,
     "ship_pairacc_sys": 0.2183,
     "ship_realised": 0.2183,
     "ship_rsys": 0.2183,
     "short2_corr": 0.15426666666666666,
     "short2_realised": 0.15426666666666666,
     "unique": false,
     "vacuous": true
    },
    "sentinel-src-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.222,
     "g_mmrv": 0.222,
     "g_pairacc": 0.222,
     "mmrv": 0.15393076923076923,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.7040803728272801,
     "r_sys": null,
     "realised": 0.222,
     "ship_corr": 0.2183,
     "ship_pairacc_sys": 0.2183,
     "ship_realised": 0.2183,
     "ship_rsys": 0.2183,
     "short2_corr": 0.15426666666666666,
     "short2_realised": 0.15426666666666666,
     "unique": false,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6266333333333333,
     "g_corr": 0.222,
     "g_mmrv": 0.14626666666666666,
     "g_pairacc": 0.222,
     "mmrv": 0.0964051282051282,
     "pairacc": 0.7222222222222222,
     "pairacc_sys": 0.7564102564102564,
     "r": 0.6560746117505304,
     "r_sys": 0.6233544181972878,
     "realised": 0.0373,
     "ship_corr": 0.2183,
     "ship_pairacc_sys": 0.2183,
     "ship_realised": 0.15426666666666666,
     "ship_rsys": 0.15426666666666666,
     "short2_corr": 0.15426666666666666,
     "short2_realised": 0.012033333333333333,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 3,
   "phi": 0.012033333333333333,
   "phi_exceeds_eps": false,
   "policies": [
    "Aya23",
    "Claude-3.5",
    "CommandR-plus",
    "DLUT_GTCOM",
    "GPT-4",
    "Gemini-1.5-Pro",
    "IKUN-C",
    "IOL_Research",
    "Llama3-70B",
    "NTTSU",
    "ONLINE-B",
    "Team-J",
    "Unbabel-Tower70B"
   ],
   "r_vac": 0.8877186102099495,
   "segments": [
    168,
    255,
    136
   ],
   "vacuous": 20,
   "worst_possible": 0.222,
   "year": "wmt24"
  },
  {
   "K": 19,
   "T": 4,
   "best_fixed": 0.010325,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "mqm",
   "left_out": {
    "corr": 0,
    "mmrv": 0,
    "realised": 38,
    "trials": 361
   },
   "lp": "en-ko_KR",
   "median_r": -0.08010626608712497,
   "metric_count": 19,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.9467249999999999,
     "g_corr": 0.262625,
     "g_mmrv": 0.20435,
     "g_pairacc": 0.262625,
     "mmrv": 0.09965526315789473,
     "pairacc": 0.698389458272328,
     "pairacc_sys": 0.8128654970760234,
     "r": -0.10876600885356365,
     "r_sys": 0.7227646814125895,
     "realised": 0.044675,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.249675,
     "ship_realised": 0.052375,
     "ship_rsys": 0.2231,
     "short2_corr": 0.2231,
     "short2_realised": 0.0179,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6618499999999999,
     "g_corr": 0.262625,
     "g_mmrv": 0.169625,
     "g_pairacc": 0.262625,
     "mmrv": 0.06966842105263157,
     "pairacc": 0.7408491947291361,
     "pairacc_sys": 0.8596491228070176,
     "r": -0.08010626608712497,
     "r_sys": 0.8458372700569337,
     "realised": 0.031375,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.249675,
     "ship_realised": 0.0179,
     "ship_rsys": 0.183325,
     "short2_corr": 0.2231,
     "short2_realised": 0.0179,
     "unique": true,
     "vacuous": true
    },
    "COMET22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.262625,
     "g_mmrv": 0.233025,
     "g_pairacc": 0.262625,
     "mmrv": 0.12697894736842105,
     "pairacc": 0.7013177159590044,
     "pairacc_sys": 0.7076023391812866,
     "r": 0.11074813565169705,
     "r_sys": 0.5753900187608564,
     "realised": 0.0035,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.249675,
     "ship_realised": 0.0,
     "ship_rsys": 0.249675,
     "short2_corr": 0.2231,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMETKiwi22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.262625,
     "g_mmrv": 0.262625,
     "g_pairacc": 0.262625,
     "mmrv": 0.16488026315789472,
     "pairacc": 0.527086383601757,
     "pairacc_sys": 0.5263157894736842,
     "r": -0.33324309280576514,
     "r_sys": 0.10252685595586833,
     "realised": 0.11125,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.249675,
     "ship_realised": 0.100925,
     "ship_rsys": 0.249675,
     "short2_corr": 0.2231,
     "short2_realised": 0.100925,
     "unique": true,
     "vacuous": true
    },
    "EnsembleSlick-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.262625,
     "g_mmrv": 0.237175,
     "g_pairacc": 0.262625,
     "mmrv": 0.13079736842105263,
     "pairacc": 0.6471449487554904,
     "pairacc_sys": 0.6198830409356725,
     "r": -0.27540089617309294,
     "r_sys": 0.41982664830671496,
     "realised": 0.06035,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.249675,
     "ship_realised": 0.0,
     "ship_rsys": 0.249675,
     "short2_corr": 0.2231,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "GEMBA-v2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.638475,
     "g_corr": 0.262625,
     "g_mmrv": 0.166625,
     "g_pairacc": 0.262625,
     "mmrv": 0.0672078947368421,
     "pairacc": 0.808199121522694,
     "pairacc_sys": 0.8771929824561403,
     "r": 0.24965806808086005,
     "r_sys": 0.8662406562272458,
     "realised": 0.05455,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.249675,
     "ship_realised": 0.052375,
     "ship_rsys": 0.164875,
     "short2_corr": 0.2231,
     "short2_realised": 0.052375,
     "unique": true,
     "vacuous": true
    },
    "MetricX-25-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.7792250000000001,
     "g_corr": 0.262625,
     "g_mmrv": 0.1843,
     "g_pairacc": 0.262625,
     "mmrv": 0.08202368421052632,
     "pairacc": 0.7730600292825769,
     "pairacc_sys": 0.8070175438596491,
     "r": -0.04739669312166414,
     "r_sys": 0.8030584662840987,
     "realised": 0.010325,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.249675,
     "ship_realised": 0.0,
     "ship_rsys": 0.195025,
     "short2_corr": 0.2231,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "Polycand-2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.262625,
     "g_mmrv": 0.240275,
     "g_pairacc": 0.262625,
     "mmrv": 0.13370263157894738,
     "pairacc": 0.664714494875549,
     "pairacc_sys": 0.6842105263157895,
     "r": -0.34977527479383963,
     "r_sys": 0.5129435527056166,
     "realised": 0.05425,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.249675,
     "ship_realised": 0.0,
     "ship_rsys": 0.249675,
     "short2_corr": 0.2231,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "Q_Relative-MQM-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.262625,
     "g_mmrv": 0.215375,
     "g_pairacc": 0.262625,
     "mmrv": 0.09890263157894737,
     "pairacc": 0.7174231332357247,
     "pairacc_sys": 0.8011695906432749,
     "r": -0.17154858312844956,
     "r_sys": 0.8464980043760995,
     "realised": 0.09145,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.249675,
     "ship_realised": 0.06455,
     "ship_rsys": 0.183325,
     "short2_corr": 0.2231,
     "short2_realised": 0.0,
     "unique": false,
     "vacuous": true
    },
    "SEGALE-QE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.262625,
     "g_mmrv": 0.25215,
     "g_pairacc": 0.262625,
     "mmrv": 0.14453947368421052,
     "pairacc": 0.6676427525622255,
     "pairacc_sys": 0.7368421052631579,
     "r": -0.14319027981373608,
     "r_sys": 0.6133575875226452,
     "realised": 0.045625,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.249675,
     "ship_realised": 0.0179,
     "ship_rsys": 0.249675,
     "short2_corr": 0.2231,
     "short2_realised": 0.0179,
     "unique": true,
     "vacuous": true
    },
    "TASER-No-Ref-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.262625,
     "g_mmrv": 0.2175,
     "g_pairacc": 0.262625,
     "mmrv": 0.10015,
     "pairacc": 0.7540263543191801,
     "pairacc_sys": 0.9239766081871345,
     "r": 0.3277894622667834,
     "r_sys": 0.9646770057131568,
     "realised": 0.035525,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.13435,
     "ship_realised": 0.0179,
     "ship_rsys": 0.095775,
     "short2_corr": 0.2231,
     "short2_realised": 0.0,
     "unique": false,
     "vacuous": true
    },
    "UvA-MT-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.262625,
     "g_mmrv": 0.260675,
     "g_pairacc": 0.262625,
     "mmrv": 0.15308815789473684,
     "pairacc": 0.5153733528550513,
     "pairacc_sys": 0.4678362573099415,
     "r": -0.21070851328932166,
     "r_sys": 0.12714812738141332,
     "realised": 0.128825,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.249675,
     "ship_realised": 0.1185,
     "ship_rsys": 0.249675,
     "short2_corr": 0.2231,
     "short2_realised": 0.1185,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.8380375,
     "g_corr": 0.262625,
     "g_mmrv": 0.19185,
     "g_pairacc": 0.262625,
     "mmrv": 0.08821447368421052,
     "pairacc": 0.7452415812591509,
     "pairacc_sys": 0.8070175438596491,
     "r": 0.2022961237132637,
     "r_sys": 0.7954449618817592,
     "realised": 0.036125,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.249675,
     "ship_realised": 0.069825,
     "ship_rsys": 0.195025,
     "short2_corr": 0.2231,
     "short2_realised": 0.06045,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6633,
     "g_corr": 0.262625,
     "g_mmrv": 0.16975,
     "g_pairacc": 0.262625,
     "mmrv": 0.06982105263157895,
     "pairacc": 0.7613469985358712,
     "pairacc_sys": 0.8888888888888888,
     "r": 0.14577816172533167,
     "r_sys": 0.8755098467566877,
     "realised": 0.0157,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.249675,
     "ship_realised": 0.0,
     "ship_rsys": 0.164875,
     "short2_corr": 0.2231,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "hw-tsc-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.262625,
     "g_mmrv": 0.2491,
     "g_pairacc": 0.262625,
     "mmrv": 0.14164605263157895,
     "pairacc": 0.6061493411420205,
     "pairacc_sys": 0.6198830409356725,
     "r": -0.4436295613179659,
     "r_sys": 0.32212758324940877,
     "realised": 0.060025,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.249675,
     "ship_realised": 0.100925,
     "ship_rsys": 0.249675,
     "short2_corr": 0.2231,
     "short2_realised": 0.06455,
     "unique": true,
     "vacuous": true
    },
    "mr7_2_1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.7110124999999999,
     "g_corr": 0.262625,
     "g_mmrv": 0.1762,
     "g_pairacc": 0.262625,
     "mmrv": 0.07484342105263157,
     "pairacc": 0.7642752562225475,
     "pairacc_sys": 0.7777777777777778,
     "r": -0.1817743133947083,
     "r_sys": 0.8729757262563232,
     "realised": 0.010325,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.249675,
     "ship_realised": 0.0,
     "ship_rsys": 0.164875,
     "short2_corr": 0.2231,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "rankedCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.262625,
     "g_mmrv": 0.230275,
     "g_pairacc": 0.262625,
     "mmrv": 0.1252578947368421,
     "pairacc": 0.6954612005856515,
     "pairacc_sys": 0.7368421052631579,
     "r": 0.22823237379089834,
     "r_sys": 0.6206726555635083,
     "realised": 0.0045,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.249675,
     "ship_realised": 0.0,
     "ship_rsys": 0.249675,
     "short2_corr": 0.2231,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.262625,
     "g_mmrv": 0.262625,
     "g_pairacc": 0.262625,
     "mmrv": 0.15514736842105264,
     "pairacc": 0.5856515373352855,
     "pairacc_sys": 0.5789473684210527,
     "r": -0.07809820732077345,
     "r_sys": 0.26179024973783604,
     "realised": 0.018025,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.249675,
     "ship_realised": 0.0,
     "ship_rsys": 0.249675,
     "short2_corr": 0.2231,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.8204625000000001,
     "g_corr": 0.262625,
     "g_mmrv": 0.18995,
     "g_pairacc": 0.262625,
     "mmrv": 0.08636447368421053,
     "pairacc": 0.726207906295754,
     "pairacc_sys": 0.8596491228070176,
     "r": -0.07813111991648823,
     "r_sys": 0.8253626433816297,
     "realised": 0.031225,
     "ship_corr": 0.249675,
     "ship_pairacc_sys": 0.249675,
     "ship_realised": 0.0179,
     "ship_rsys": 0.195025,
     "short2_corr": 0.2231,
     "short2_realised": 0.0179,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.0179,
   "phi_exceeds_eps": false,
   "policies": [
    "Algharb",
    "Claude-4",
    "CommandA",
    "CommandA-MT",
    "DeepSeek-V3",
    "GPT-4.1",
    "GemTrans",
    "Gemini-2.5-Pro",
    "Gemma-3-12B",
    "IRB-MT",
    "Laniqo",
    "Mistral-Medium",
    "ONLINE-B",
    "Qwen3-235B",
    "Shy",
    "TowerPlus-9B",
    "UvA-MT",
    "Wenyiil",
    "Yolu"
   ],
   "r_vac": 0.9232200426162164,
   "segments": [
    3,
    39,
    20,
    50
   ],
   "vacuous": 19,
   "worst_possible": 0.262625,
   "year": "wmt25"
  },
  {
   "K": 18,
   "T": 4,
   "best_fixed": 0.0076,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "mqm",
   "left_out": {
    "corr": 0,
    "mmrv": 0,
    "realised": 53,
    "trials": 342
   },
   "lp": "ja-zh_CN",
   "median_r": 0.3581353098128649,
   "metric_count": 19,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.9755,
     "g_corr": 0.401075,
     "g_mmrv": 0.268475,
     "g_pairacc": 0.401075,
     "mmrv": 0.1083888888888889,
     "pairacc": 0.8111658456486043,
     "pairacc_sys": 0.8431372549019608,
     "r": 0.44678379814605323,
     "r_sys": 0.8842644682249442,
     "realised": 0.052275,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.0,
     "ship_rsys": 0.262375,
     "short2_corr": 0.3337,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.401075,
     "g_mmrv": 0.28155,
     "g_pairacc": 0.401075,
     "mmrv": 0.11919166666666667,
     "pairacc": 0.812807881773399,
     "pairacc_sys": 0.8366013071895425,
     "r": 0.3245839684347121,
     "r_sys": 0.8972034407281624,
     "realised": 0.139775,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.0,
     "ship_rsys": 0.2113,
     "short2_corr": 0.3337,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.401075,
     "g_mmrv": 0.29895,
     "g_pairacc": 0.401075,
     "mmrv": 0.13434583333333333,
     "pairacc": 0.7389162561576355,
     "pairacc_sys": 0.738562091503268,
     "r": 0.5112076712594421,
     "r_sys": 0.6552737129123785,
     "realised": 0.0465,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.0,
     "ship_rsys": 0.393475,
     "short2_corr": 0.3337,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMETKiwi22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.401075,
     "g_mmrv": 0.401075,
     "g_pairacc": 0.401075,
     "mmrv": 0.24981944444444446,
     "pairacc": 0.47619047619047616,
     "pairacc_sys": 0.45098039215686275,
     "r": 0.38902166048201686,
     "r_sys": -0.09844394973945182,
     "realised": 0.18425,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.18875,
     "ship_rsys": 0.393475,
     "short2_corr": 0.3337,
     "short2_realised": 0.161875,
     "unique": true,
     "vacuous": true
    },
    "EnsembleSlick-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.401075,
     "g_mmrv": 0.386475,
     "g_pairacc": 0.401075,
     "mmrv": 0.21645,
     "pairacc": 0.5993431855500821,
     "pairacc_sys": 0.6339869281045751,
     "r": -0.5066084024914776,
     "r_sys": 0.33427309356738205,
     "realised": 0.1699,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.271475,
     "ship_rsys": 0.393475,
     "short2_corr": 0.3337,
     "short2_realised": 0.195325,
     "unique": true,
     "vacuous": true
    },
    "GEMBA-v2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.401075,
     "g_mmrv": 0.28075,
     "g_pairacc": 0.401075,
     "mmrv": 0.118625,
     "pairacc": 0.7799671592775042,
     "pairacc_sys": 0.8627450980392157,
     "r": 0.4559395293008452,
     "r_sys": 0.8155527220194064,
     "realised": 0.1413,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.076075,
     "ship_rsys": 0.288475,
     "short2_corr": 0.3337,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-25-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.401075,
     "g_mmrv": 0.301825,
     "g_pairacc": 0.401075,
     "mmrv": 0.1367625,
     "pairacc": 0.7339901477832512,
     "pairacc_sys": 0.7189542483660131,
     "r": 0.29752254433443337,
     "r_sys": 0.6384100041668915,
     "realised": 0.0727,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.076075,
     "ship_rsys": 0.393475,
     "short2_corr": 0.3337,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "Polycand-2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.401075,
     "g_mmrv": 0.3851,
     "g_pairacc": 0.401075,
     "mmrv": 0.21515694444444444,
     "pairacc": 0.6190476190476191,
     "pairacc_sys": 0.6405228758169934,
     "r": 0.69306086708393,
     "r_sys": 0.24601789453219403,
     "realised": 0.1348,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.271475,
     "ship_rsys": 0.393475,
     "short2_corr": 0.3337,
     "short2_realised": 0.076075,
     "unique": true,
     "vacuous": true
    },
    "Q_Relative-MQM-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.9984500000000001,
     "g_corr": 0.401075,
     "g_mmrv": 0.2712,
     "g_pairacc": 0.401075,
     "mmrv": 0.11093888888888889,
     "pairacc": 0.7816091954022989,
     "pairacc_sys": 0.8431372549019608,
     "r": 0.38192390058950393,
     "r_sys": 0.8650779684041288,
     "realised": 0.10265,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.076075,
     "ship_rsys": 0.27805,
     "short2_corr": 0.3337,
     "short2_realised": 0.076075,
     "unique": true,
     "vacuous": true
    },
    "SEGALE-QE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.401075,
     "g_mmrv": 0.38845,
     "g_pairacc": 0.401075,
     "mmrv": 0.21820138888888888,
     "pairacc": 0.5763546798029556,
     "pairacc_sys": 0.5882352941176471,
     "r": 0.30108063271403146,
     "r_sys": 0.3113119623610754,
     "realised": 0.217,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.271475,
     "ship_rsys": 0.393475,
     "short2_corr": 0.3337,
     "short2_realised": 0.262375,
     "unique": true,
     "vacuous": true
    },
    "TASER-No-Ref-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.401075,
     "g_mmrv": 0.316375,
     "g_pairacc": 0.401075,
     "mmrv": 0.1500402777777778,
     "pairacc": 0.7126436781609196,
     "pairacc_sys": 0.869281045751634,
     "r": 0.3581353098128649,
     "r_sys": 0.8600952223417108,
     "realised": 0.113125,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.0666,
     "ship_rsys": 0.288475,
     "short2_corr": 0.3337,
     "short2_realised": 0.0666,
     "unique": true,
     "vacuous": true
    },
    "UvA-MT-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.401075,
     "g_mmrv": 0.401075,
     "g_pairacc": 0.401075,
     "mmrv": 0.23134583333333333,
     "pairacc": 0.47783251231527096,
     "pairacc_sys": 0.46405228758169936,
     "r": 0.14927161415283205,
     "r_sys": 0.06177936051564517,
     "realised": 0.30165,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.18875,
     "ship_rsys": 0.393475,
     "short2_corr": 0.3337,
     "short2_realised": 0.18875,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.807625,
     "g_corr": 0.401075,
     "g_mmrv": 0.24505,
     "g_pairacc": 0.401075,
     "mmrv": 0.08973611111111111,
     "pairacc": 0.8407224958949097,
     "pairacc_sys": 0.869281045751634,
     "r": 0.5291260415117299,
     "r_sys": 0.9167310015919794,
     "realised": 0.0313,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.0,
     "ship_rsys": 0.2113,
     "short2_corr": 0.3337,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.401075,
     "g_mmrv": 0.278075,
     "g_pairacc": 0.401075,
     "mmrv": 0.11624027777777778,
     "pairacc": 0.8095238095238095,
     "pairacc_sys": 0.869281045751634,
     "r": 0.3303650700844422,
     "r_sys": 0.8955332028699151,
     "realised": 0.139775,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.0,
     "ship_rsys": 0.2113,
     "short2_corr": 0.3337,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "hw-tsc-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.401075,
     "g_mmrv": 0.401075,
     "g_pairacc": 0.401075,
     "mmrv": 0.23804305555555555,
     "pairacc": 0.4975369458128079,
     "pairacc_sys": 0.5294117647058824,
     "r": 0.34396817933091745,
     "r_sys": 0.12935518636609863,
     "realised": 0.255525,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.18875,
     "ship_rsys": 0.393475,
     "short2_corr": 0.3337,
     "short2_realised": 0.18875,
     "unique": true,
     "vacuous": true
    },
    "mr7_2_1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.401075,
     "g_mmrv": 0.311775,
     "g_pairacc": 0.401075,
     "mmrv": 0.14559166666666667,
     "pairacc": 0.7471264367816092,
     "pairacc_sys": 0.7843137254901961,
     "r": 0.39165828441698014,
     "r_sys": 0.8025316183167862,
     "realised": 0.11,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.076075,
     "ship_rsys": 0.3337,
     "short2_corr": 0.3337,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "rankedCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.401075,
     "g_mmrv": 0.2889,
     "g_pairacc": 0.401075,
     "mmrv": 0.12498888888888889,
     "pairacc": 0.7651888341543513,
     "pairacc_sys": 0.738562091503268,
     "r": 0.5037487819659348,
     "r_sys": 0.7465740819389579,
     "realised": 0.0465,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.0,
     "ship_rsys": 0.3337,
     "short2_corr": 0.3337,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.401075,
     "g_mmrv": 0.401075,
     "g_pairacc": 0.401075,
     "mmrv": 0.2662375,
     "pairacc": 0.4630541871921182,
     "pairacc_sys": 0.40522875816993464,
     "r": -0.1844766352950837,
     "r_sys": -0.1720059096998621,
     "realised": 0.301275,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.393475,
     "ship_rsys": 0.393475,
     "short2_corr": 0.3337,
     "short2_realised": 0.271475,
     "unique": true,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.97715,
     "g_corr": 0.401075,
     "g_mmrv": 0.2687,
     "g_pairacc": 0.401075,
     "mmrv": 0.10857222222222222,
     "pairacc": 0.819376026272578,
     "pairacc_sys": 0.8496732026143791,
     "r": 0.27985227905665316,
     "r_sys": 0.89805300295126,
     "realised": 0.0313,
     "ship_corr": 0.393475,
     "ship_pairacc_sys": 0.393475,
     "ship_realised": 0.0,
     "ship_rsys": 0.2113,
     "short2_corr": 0.3337,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.090425,
   "phi_exceeds_eps": true,
   "policies": [
    "Algharb",
    "Claude-4",
    "CommandA-MT",
    "DeepSeek-V3",
    "GPT-4.1",
    "GemTrans",
    "Gemini-2.5-Pro",
    "IRB-MT",
    "In2x",
    "Kaze-MT",
    "Laniqo",
    "Mistral-Medium",
    "NTTSU",
    "Qwen3-235B",
    "Shy",
    "TowerPlus-9B",
    "Wenyiil",
    "Yolu"
   ],
   "r_vac": 0.9189489738596551,
   "segments": [
    6,
    67,
    49,
    36
   ],
   "vacuous": 19,
   "worst_possible": 0.401075,
   "year": "wmt25"
  },
  {
   "K": 11,
   "T": 5,
   "best_fixed": 0.00736,
   "corr_certified": 0,
   "domains": [
    "education",
    "news",
    "official",
    "personal",
    "voice"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 12,
    "mmrv": 12,
    "realised": 69,
    "trials": 253
   },
   "lp": "cs-uk",
   "median_r": 0.6657133615271402,
   "metric_count": 23,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.17017,
     "g_corr": 0.12716,
     "g_mmrv": 0.06626,
     "g_pairacc": 0.12716,
     "mmrv": 0.03094,
     "pairacc": 0.76,
     "pairacc_sys": 0.8363636363636363,
     "r": 0.11738880212495377,
     "r_sys": 0.8352149398132379,
     "realised": 0.00736,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.07708,
     "ship_realised": 0.0,
     "ship_rsys": 0.06436,
     "short2_corr": 0.07708,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.13133,
     "g_corr": 0.12716,
     "g_mmrv": 0.0572,
     "g_pairacc": 0.12716,
     "mmrv": 0.02387818181818182,
     "pairacc": 0.8,
     "pairacc_sys": 0.8727272727272727,
     "r": -0.21914967970397986,
     "r_sys": 0.8278209748403915,
     "realised": 0.01086,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.05872,
     "ship_realised": 0.0,
     "ship_rsys": 0.06436,
     "short2_corr": 0.07708,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEURT-20-refA": {
     "free_corr": [
      0.7645162497401831,
      1.0
     ],
     "free_mmrv": 0.06641,
     "g_corr": 0.09352,
     "g_mmrv": 0.03798,
     "g_pairacc": 0.09898,
     "mmrv": 0.012074545454545454,
     "pairacc": 0.8872727272727273,
     "pairacc_sys": 0.9818181818181818,
     "r": 0.8844081607301669,
     "r_sys": 0.9764901125504751,
     "realised": 0.00628,
     "ship_corr": 0.07708,
     "ship_pairacc_sys": 0.0036,
     "ship_realised": 0.0,
     "ship_rsys": 0.0281,
     "short2_corr": 0.06436,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": false
    },
    "COMET-22-refA": {
     "free_corr": [
      0.7055401646396258,
      0.9860466571011987
     ],
     "free_mmrv": 0.08266,
     "g_corr": 0.08694,
     "g_mmrv": 0.0434,
     "g_pairacc": 0.10416,
     "mmrv": 0.015029090909090909,
     "pairacc": 0.8727272727272727,
     "pairacc_sys": 0.9454545454545454,
     "r": 0.9068249337450691,
     "r_sys": 0.9636187988627757,
     "realised": 0.00708,
     "ship_corr": 0.07708,
     "ship_pairacc_sys": 0.0281,
     "ship_realised": 0.00806,
     "ship_rsys": 0.03328,
     "short2_corr": 0.05872,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": false
    },
    "CometKiwi-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.17352,
     "g_corr": 0.1156,
     "g_mmrv": 0.06716,
     "g_pairacc": 0.12716,
     "mmrv": 0.03154909090909091,
     "pairacc": 0.7563636363636363,
     "pairacc_sys": 0.8545454545454545,
     "r": 0.7490888034350857,
     "r_sys": 0.8632598534884777,
     "realised": 0.01542,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.06436,
     "ship_realised": 0.00806,
     "ship_rsys": 0.05872,
     "short2_corr": 0.07708,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.13301,
     "g_corr": 0.12716,
     "g_mmrv": 0.05756,
     "g_pairacc": 0.12598,
     "mmrv": 0.024183636363636362,
     "pairacc": 0.8254545454545454,
     "pairacc_sys": 0.9454545454545454,
     "r": 0.6864747384932478,
     "r_sys": 0.9201317180082815,
     "realised": 0.01542,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.0281,
     "ship_realised": 0.00806,
     "ship_rsys": 0.04452,
     "short2_corr": 0.07708,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.0629,
     "g_corr": 0.1007,
     "g_mmrv": 0.03636,
     "g_pairacc": 0.10016,
     "mmrv": 0.011436363636363637,
     "pairacc": 0.8836363636363637,
     "pairacc_sys": 0.9272727272727272,
     "r": 0.7847322247365088,
     "r_sys": 0.9516599012139139,
     "realised": 0.00708,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.03328,
     "ship_realised": 0.00806,
     "ship_rsys": 0.03328,
     "short2_corr": 0.07708,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "PrismRefMedium-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.11180999999999999,
     "g_corr": 0.12716,
     "g_mmrv": 0.0523,
     "g_pairacc": 0.11806,
     "mmrv": 0.020329090909090908,
     "pairacc": 0.84,
     "pairacc_sys": 0.9272727272727272,
     "r": 0.42247828927234177,
     "r_sys": 0.9361387146924011,
     "realised": 0.00736,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.03328,
     "ship_realised": 0.0,
     "ship_rsys": 0.04452,
     "short2_corr": 0.07708,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "PrismRefSmall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.12017,
     "g_corr": 0.12716,
     "g_mmrv": 0.05434,
     "g_pairacc": 0.12132,
     "mmrv": 0.02184909090909091,
     "pairacc": 0.8327272727272728,
     "pairacc_sys": 0.9090909090909091,
     "r": 0.4132634569821497,
     "r_sys": 0.9177544308646483,
     "realised": 0.00736,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.04316,
     "ship_realised": 0.0,
     "ship_rsys": 0.04452,
     "short2_corr": 0.07708,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.15896,
     "g_corr": 0.12716,
     "g_mmrv": 0.06378,
     "g_pairacc": 0.12716,
     "mmrv": 0.02890181818181818,
     "pairacc": 0.7709090909090909,
     "pairacc_sys": 0.8181818181818182,
     "r": 0.701635282683807,
     "r_sys": 0.8773036431136687,
     "realised": 0.01542,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.10414,
     "ship_realised": 0.00806,
     "ship_rsys": 0.05872,
     "short2_corr": 0.07708,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.13787,
     "g_corr": 0.0969,
     "g_mmrv": 0.05892,
     "g_pairacc": 0.12716,
     "mmrv": 0.025067272727272726,
     "pairacc": 0.8109090909090909,
     "pairacc_sys": 0.9272727272727272,
     "r": 0.8167626439825667,
     "r_sys": 0.9289587347215728,
     "realised": 0.01542,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.03328,
     "ship_realised": 0.00806,
     "ship_rsys": 0.04452,
     "short2_corr": 0.06436,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "XLsimMqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.33961,
     "g_corr": 0.12716,
     "g_mmrv": 0.0969,
     "g_pairacc": 0.12716,
     "mmrv": 0.06174727272727273,
     "pairacc": 0.4909090909090909,
     "pairacc_sys": 0.509090909090909,
     "r": -0.24028136438565073,
     "r_sys": -0.03383245691433019,
     "realised": 0.04896,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.10414,
     "ship_realised": 0.04452,
     "ship_rsys": 0.10414,
     "short2_corr": 0.07708,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.12534,
     "g_corr": 0.11472,
     "g_mmrv": 0.05576,
     "g_pairacc": 0.12598,
     "mmrv": 0.022789090909090908,
     "pairacc": 0.8254545454545454,
     "pairacc_sys": 0.9090909090909091,
     "r": 0.7520754653303267,
     "r_sys": 0.9165346525295942,
     "realised": 0.00736,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.04316,
     "ship_realised": 0.0,
     "ship_rsys": 0.04452,
     "short2_corr": 0.07708,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.10949,
     "g_corr": 0.12716,
     "g_mmrv": 0.05174,
     "g_pairacc": 0.12132,
     "mmrv": 0.01990727272727273,
     "pairacc": 0.8327272727272728,
     "pairacc_sys": 0.8181818181818182,
     "r": 0.15755224728960804,
     "r_sys": 0.8979216287087648,
     "realised": 0.00736,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.10414,
     "ship_realised": 0.0,
     "ship_rsys": 0.04452,
     "short2_corr": 0.07708,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrfS-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.12811,
     "g_corr": 0.12716,
     "g_mmrv": 0.05642,
     "g_pairacc": 0.12716,
     "mmrv": 0.023292727272727274,
     "pairacc": 0.8145454545454546,
     "pairacc_sys": 0.8727272727272727,
     "r": 0.6657133615271402,
     "r_sys": 0.885029692433254,
     "realised": 0.00736,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.05872,
     "ship_realised": 0.0,
     "ship_rsys": 0.04452,
     "short2_corr": 0.07708,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "damonmonli-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.10802,
     "g_corr": 0.0969,
     "g_mmrv": 0.05128,
     "g_pairacc": 0.12598,
     "mmrv": 0.01964,
     "pairacc": 0.8254545454545454,
     "pairacc_sys": 0.8545454545454545,
     "r": 0.8035732213456614,
     "r_sys": 0.8476142481447434,
     "realised": 0.01088,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.06436,
     "ship_realised": 0.0,
     "ship_rsys": 0.06436,
     "short2_corr": 0.07708,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "gemba_esa-src": {
     "free_corr": [
      0.778605191185384,
      1.0
     ],
     "free_mmrv": 0.14484,
     "g_corr": 0.0969,
     "g_mmrv": 0.06062,
     "g_pairacc": 0.12716,
     "mmrv": 0.026334545454545454,
     "pairacc": 0.7890909090909091,
     "pairacc_sys": 0.8181818181818182,
     "r": 0.8785655897110637,
     "r_sys": 0.903607982065095,
     "realised": 0.02528,
     "ship_corr": 0.07708,
     "ship_pairacc_sys": 0.10414,
     "ship_realised": 0.0,
     "ship_rsys": 0.04452,
     "short2_corr": 0.06436,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": false
    },
    "metametrics_mt_mqm_hybrid_kendall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.112,
     "g_corr": 0.12716,
     "g_mmrv": 0.05242,
     "g_pairacc": 0.11718,
     "mmrv": 0.020363636363636365,
     "pairacc": 0.8436363636363636,
     "pairacc_sys": 0.9090909090909091,
     "r": 0.6849166378099364,
     "r_sys": 0.9081358557736274,
     "realised": 0.00818,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.04316,
     "ship_realised": 0.00806,
     "ship_rsys": 0.04452,
     "short2_corr": 0.07708,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "metametrics_mt_mqm_qe_kendall.seg.s-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.22408,
     "g_corr": 0.12716,
     "g_mmrv": 0.07792,
     "g_pairacc": 0.12716,
     "mmrv": 0.040741818181818185,
     "pairacc": 0.7127272727272728,
     "pairacc_sys": 0.7818181818181819,
     "r": 0.6453532944886216,
     "r_sys": 0.7220499775091118,
     "realised": 0.01542,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.10414,
     "ship_realised": 0.00806,
     "ship_rsys": 0.07708,
     "short2_corr": 0.07708,
     "short2_realised": 0.00806,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.25307999999999997,
     "g_corr": 0.12716,
     "g_mmrv": 0.0838,
     "g_pairacc": 0.12716,
     "mmrv": 0.046014545454545454,
     "pairacc": 0.7236363636363636,
     "pairacc_sys": 0.8181818181818182,
     "r": 0.1617831516004418,
     "r_sys": 0.7280505436678434,
     "realised": 0.01542,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.10414,
     "ship_realised": 0.00806,
     "ship_rsys": 0.07708,
     "short2_corr": 0.07708,
     "short2_realised": 0.00806,
     "unique": true,
     "vacuous": true
    },
    "sentinel-ref-mqm-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.8527800000000001,
     "g_corr": 0.12716,
     "g_mmrv": 0.12716,
     "g_pairacc": 0.12716,
     "mmrv": 0.07752545454545455,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": -0.1741269796432579,
     "r_sys": null,
     "realised": 0.12716,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.10414,
     "ship_realised": 0.10414,
     "ship_rsys": 0.10414,
     "short2_corr": 0.07708,
     "short2_realised": 0.07708,
     "unique": false,
     "vacuous": true
    },
    "sentinel-src-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.8527800000000001,
     "g_corr": 0.12716,
     "g_mmrv": 0.12716,
     "g_pairacc": 0.12716,
     "mmrv": 0.07752545454545455,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": -0.18233191687166425,
     "r_sys": null,
     "realised": 0.12716,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.10414,
     "ship_realised": 0.10414,
     "ship_rsys": 0.10414,
     "short2_corr": 0.07708,
     "short2_realised": 0.07708,
     "unique": false,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.11467999999999999,
     "g_corr": 0.12716,
     "g_mmrv": 0.05298,
     "g_pairacc": 0.12686,
     "mmrv": 0.02085090909090909,
     "pairacc": 0.8218181818181818,
     "pairacc_sys": 0.8545454545454545,
     "r": -0.15166472120991295,
     "r_sys": 0.8671169963406964,
     "realised": 0.00736,
     "ship_corr": 0.10414,
     "ship_pairacc_sys": 0.06436,
     "ship_realised": 0.0,
     "ship_rsys": 0.05872,
     "short2_corr": 0.07708,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 3,
   "phi": 0.0281,
   "phi_exceeds_eps": false,
   "policies": [
    "Aya23",
    "CUNI-Transformer",
    "Claude-3.5",
    "CommandR-plus",
    "GPT-4",
    "Gemini-1.5-Pro",
    "IKUN",
    "IKUN-C",
    "IOL_Research",
    "ONLINE-W",
    "Unbabel-Tower70B"
   ],
   "r_vac": 0.8672585440702772,
   "segments": [
    1026,
    160,
    175,
    233,
    360
   ],
   "vacuous": 20,
   "worst_possible": 0.12716,
   "year": "wmt24"
  },
  {
   "K": 15,
   "T": 4,
   "best_fixed": 0.00675,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 10,
    "mmrv": 10,
    "realised": 69,
    "trials": 345
   },
   "lp": "en-cs",
   "median_r": 0.6470988482590123,
   "metric_count": 23,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.5289125,
     "g_corr": 0.1897,
     "g_mmrv": 0.131125,
     "g_pairacc": 0.1897,
     "mmrv": 0.07052166666666666,
     "pairacc": 0.6952380952380952,
     "pairacc_sys": 0.7428571428571429,
     "r": 0.5376750544076763,
     "r_sys": 0.6786503672527795,
     "realised": 0.043875,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.172775,
     "ship_realised": 0.03585,
     "ship_rsys": 0.139325,
     "short2_corr": 0.139325,
     "short2_realised": 0.03585,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.45647499999999996,
     "g_corr": 0.1897,
     "g_mmrv": 0.120275,
     "g_pairacc": 0.1897,
     "mmrv": 0.06086333333333333,
     "pairacc": 0.7333333333333333,
     "pairacc_sys": 0.780952380952381,
     "r": 0.5375323245637231,
     "r_sys": 0.6802560264863027,
     "realised": 0.043875,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.172775,
     "ship_realised": 0.03585,
     "ship_rsys": 0.139325,
     "short2_corr": 0.139325,
     "short2_realised": 0.00955,
     "unique": true,
     "vacuous": true
    },
    "BLEURT-20-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2725375,
     "g_corr": 0.179525,
     "g_mmrv": 0.09165,
     "g_pairacc": 0.1897,
     "mmrv": 0.036338333333333334,
     "pairacc": 0.819047619047619,
     "pairacc_sys": 0.9333333333333333,
     "r": 0.7317667784687445,
     "r_sys": 0.9349132582434392,
     "realised": 0.01,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.06335,
     "ship_realised": 0.0,
     "ship_rsys": 0.080275,
     "short2_corr": 0.11115,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET-22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2993375,
     "g_corr": 0.171225,
     "g_mmrv": 0.0962,
     "g_pairacc": 0.1897,
     "mmrv": 0.039911666666666665,
     "pairacc": 0.8166666666666667,
     "pairacc_sys": 0.8952380952380953,
     "r": 0.7659535804676773,
     "r_sys": 0.9004062359760705,
     "realised": 0.01445,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.101325,
     "ship_realised": 0.0,
     "ship_rsys": 0.080275,
     "short2_corr": 0.11115,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "CometKiwi-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.37070000000000003,
     "g_corr": 0.1897,
     "g_mmrv": 0.1078,
     "g_pairacc": 0.1897,
     "mmrv": 0.04942666666666667,
     "pairacc": 0.7404761904761905,
     "pairacc_sys": 0.8,
     "r": 0.6369416204521744,
     "r_sys": 0.8332581033552466,
     "realised": 0.00935,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.172775,
     "ship_realised": 0.0,
     "ship_rsys": 0.11115,
     "short2_corr": 0.139325,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2341,
     "g_corr": 0.1485,
     "g_mmrv": 0.0843,
     "g_pairacc": 0.1897,
     "mmrv": 0.031213333333333333,
     "pairacc": 0.8285714285714286,
     "pairacc_sys": 0.9047619047619048,
     "r": 0.8416312448227274,
     "r_sys": 0.9129230362462326,
     "realised": 0.00675,
     "ship_corr": 0.139325,
     "ship_pairacc_sys": 0.080275,
     "ship_realised": 0.0,
     "ship_rsys": 0.080275,
     "short2_corr": 0.101325,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.16675,
     "g_corr": 0.14775,
     "g_mmrv": 0.07065,
     "g_pairacc": 0.18895,
     "mmrv": 0.022233333333333334,
     "pairacc": 0.8690476190476191,
     "pairacc_sys": 0.9047619047619048,
     "r": 0.8463140554687718,
     "r_sys": 0.924567643747965,
     "realised": 0.01445,
     "ship_corr": 0.139325,
     "ship_pairacc_sys": 0.080275,
     "ship_realised": 0.0,
     "ship_rsys": 0.080275,
     "short2_corr": 0.101325,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "PrismRefMedium-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.41481250000000003,
     "g_corr": 0.1897,
     "g_mmrv": 0.114475,
     "g_pairacc": 0.1897,
     "mmrv": 0.055308333333333334,
     "pairacc": 0.7595238095238095,
     "pairacc_sys": 0.8095238095238095,
     "r": 0.5938054176551648,
     "r_sys": 0.7048100679838184,
     "realised": 0.027425,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.172775,
     "ship_realised": 0.00955,
     "ship_rsys": 0.139325,
     "short2_corr": 0.139325,
     "short2_realised": 0.00955,
     "unique": true,
     "vacuous": true
    },
    "PrismRefSmall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.44134999999999996,
     "g_corr": 0.1897,
     "g_mmrv": 0.118175,
     "g_pairacc": 0.1897,
     "mmrv": 0.058846666666666665,
     "pairacc": 0.7571428571428571,
     "pairacc_sys": 0.8,
     "r": 0.5814443933043357,
     "r_sys": 0.7064960460615217,
     "realised": 0.0236,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.172775,
     "ship_realised": 0.00955,
     "ship_rsys": 0.139325,
     "short2_corr": 0.139325,
     "short2_realised": 0.00955,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.24786249999999999,
     "g_corr": 0.1897,
     "g_mmrv": 0.0868,
     "g_pairacc": 0.1897,
     "mmrv": 0.03304833333333333,
     "pairacc": 0.830952380952381,
     "pairacc_sys": 0.9047619047619048,
     "r": 0.6810510303413178,
     "r_sys": 0.8868397929025091,
     "realised": 0.00675,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.080275,
     "ship_realised": 0.0,
     "ship_rsys": 0.101325,
     "short2_corr": 0.11115,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2121125,
     "g_corr": 0.179525,
     "g_mmrv": 0.0799,
     "g_pairacc": 0.1897,
     "mmrv": 0.028281666666666667,
     "pairacc": 0.8428571428571429,
     "pairacc_sys": 0.9238095238095239,
     "r": 0.7320377931496131,
     "r_sys": 0.9256322766155244,
     "realised": 0.00675,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.064375,
     "ship_realised": 0.0,
     "ship_rsys": 0.080275,
     "short2_corr": 0.11115,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "XLsimMqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.7102999999999999,
     "g_corr": 0.1897,
     "g_mmrv": 0.155525,
     "g_pairacc": 0.1897,
     "mmrv": 0.09470666666666666,
     "pairacc": 0.5785714285714286,
     "pairacc_sys": 0.5333333333333333,
     "r": 0.36667498892065925,
     "r_sys": 0.2240363587060168,
     "realised": 0.058675,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.172775,
     "ship_realised": 0.07035,
     "ship_rsys": 0.172775,
     "short2_corr": 0.139325,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.436075,
     "g_corr": 0.1897,
     "g_mmrv": 0.1179,
     "g_pairacc": 0.1897,
     "mmrv": 0.05814333333333333,
     "pairacc": 0.7428571428571429,
     "pairacc_sys": 0.7714285714285715,
     "r": 0.6553010412104521,
     "r_sys": 0.7633392075868211,
     "realised": 0.029675,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.172775,
     "ship_realised": 0.03585,
     "ship_rsys": 0.139325,
     "short2_corr": 0.139325,
     "short2_realised": 0.00955,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.4917875,
     "g_corr": 0.1897,
     "g_mmrv": 0.125725,
     "g_pairacc": 0.1897,
     "mmrv": 0.06557166666666667,
     "pairacc": 0.7238095238095238,
     "pairacc_sys": 0.780952380952381,
     "r": 0.671227663077531,
     "r_sys": 0.7405505809183619,
     "realised": 0.029675,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.172775,
     "ship_realised": 0.03585,
     "ship_rsys": 0.139325,
     "short2_corr": 0.139325,
     "short2_realised": 0.00955,
     "unique": true,
     "vacuous": true
    },
    "chrfS-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.4849875,
     "g_corr": 0.1897,
     "g_mmrv": 0.12435,
     "g_pairacc": 0.1897,
     "mmrv": 0.064665,
     "pairacc": 0.719047619047619,
     "pairacc_sys": 0.7619047619047619,
     "r": 0.5892757044888274,
     "r_sys": 0.7282653337842061,
     "realised": 0.029675,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.172775,
     "ship_realised": 0.03585,
     "ship_rsys": 0.139325,
     "short2_corr": 0.139325,
     "short2_realised": 0.00955,
     "unique": true,
     "vacuous": true
    },
    "damonmonli-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.5600375,
     "g_corr": 0.1897,
     "g_mmrv": 0.135725,
     "g_pairacc": 0.1897,
     "mmrv": 0.07467166666666666,
     "pairacc": 0.669047619047619,
     "pairacc_sys": 0.6857142857142857,
     "r": 0.6171871761956772,
     "r_sys": 0.7008499054917817,
     "realised": 0.0305,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.172775,
     "ship_realised": 0.03585,
     "ship_rsys": 0.139325,
     "short2_corr": 0.139325,
     "short2_realised": 0.03585,
     "unique": true,
     "vacuous": true
    },
    "gemba_esa-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.31994999999999996,
     "g_corr": 0.16275,
     "g_mmrv": 0.0994,
     "g_pairacc": 0.1897,
     "mmrv": 0.04266,
     "pairacc": 0.8095238095238095,
     "pairacc_sys": 0.8666666666666667,
     "r": 0.8020424159575823,
     "r_sys": 0.8635701458252882,
     "realised": 0.0299,
     "ship_corr": 0.139325,
     "ship_pairacc_sys": 0.172775,
     "ship_realised": 0.0359,
     "ship_rsys": 0.11115,
     "short2_corr": 0.11115,
     "short2_realised": 0.00955,
     "unique": true,
     "vacuous": true
    },
    "metametrics_mt_mqm_hybrid_kendall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.27612499999999995,
     "g_corr": 0.1897,
     "g_mmrv": 0.0923,
     "g_pairacc": 0.1897,
     "mmrv": 0.036816666666666664,
     "pairacc": 0.8238095238095238,
     "pairacc_sys": 0.8952380952380953,
     "r": 0.6538558568026769,
     "r_sys": 0.9153667409577069,
     "realised": 0.00675,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.101325,
     "ship_realised": 0.0,
     "ship_rsys": 0.080275,
     "short2_corr": 0.139325,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "metametrics_mt_mqm_qe_kendall.seg.s-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.38897499999999996,
     "g_corr": 0.1897,
     "g_mmrv": 0.110575,
     "g_pairacc": 0.1897,
     "mmrv": 0.05186333333333333,
     "pairacc": 0.7595238095238095,
     "pairacc_sys": 0.8380952380952381,
     "r": 0.686215075708119,
     "r_sys": 0.8350726658102399,
     "realised": 0.00675,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.172775,
     "ship_realised": 0.0,
     "ship_rsys": 0.11115,
     "short2_corr": 0.11115,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.359075,
     "g_corr": 0.1897,
     "g_mmrv": 0.1059,
     "g_pairacc": 0.1897,
     "mmrv": 0.047876666666666665,
     "pairacc": 0.7738095238095238,
     "pairacc_sys": 0.8571428571428571,
     "r": 0.6111588990352327,
     "r_sys": 0.7988476696244913,
     "realised": 0.00675,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.172775,
     "ship_realised": 0.0,
     "ship_rsys": 0.11115,
     "short2_corr": 0.139325,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "sentinel-ref-mqm-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.1897,
     "g_mmrv": 0.1897,
     "g_pairacc": 0.1897,
     "mmrv": 0.114965,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.22481998301608633,
     "r_sys": null,
     "realised": 0.1897,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.172775,
     "ship_realised": 0.172775,
     "ship_rsys": 0.172775,
     "short2_corr": 0.139325,
     "short2_realised": 0.139325,
     "unique": false,
     "vacuous": true
    },
    "sentinel-src-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.1897,
     "g_mmrv": 0.1897,
     "g_pairacc": 0.1897,
     "mmrv": 0.114965,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.31971660867997115,
     "r_sys": null,
     "realised": 0.1897,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.172775,
     "ship_realised": 0.172775,
     "ship_rsys": 0.172775,
     "short2_corr": 0.139325,
     "short2_realised": 0.139325,
     "unique": false,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.4234,
     "g_corr": 0.1897,
     "g_mmrv": 0.116,
     "g_pairacc": 0.1897,
     "mmrv": 0.056453333333333335,
     "pairacc": 0.7452380952380953,
     "pairacc_sys": 0.819047619047619,
     "r": 0.6470988482590123,
     "r_sys": 0.7428664356190998,
     "realised": 0.035975,
     "ship_corr": 0.172775,
     "ship_pairacc_sys": 0.172775,
     "ship_realised": 0.03585,
     "ship_rsys": 0.139325,
     "short2_corr": 0.139325,
     "short2_realised": 0.00955,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.0359,
   "phi_exceeds_eps": false,
   "policies": [
    "Aya23",
    "CUNI-DocTransformer",
    "CUNI-GA",
    "CUNI-MH",
    "Claude-3.5",
    "CommandR-plus",
    "GPT-4",
    "Gemini-1.5-Pro",
    "IKUN",
    "IKUN-C",
    "IOL_Research",
    "Llama3-70B",
    "ONLINE-W",
    "SCIR-MT",
    "Unbabel-Tower70B"
   ],
   "r_vac": 0.9027133378392306,
   "segments": [
    70,
    132,
    275,
    94
   ],
   "vacuous": 23,
   "worst_possible": 0.1897,
   "year": "wmt24"
  },
  {
   "K": 10,
   "T": 4,
   "best_fixed": 0.006025,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 8,
    "mmrv": 8,
    "realised": 65,
    "trials": 230
   },
   "lp": "en-hi",
   "median_r": 0.7948375573995304,
   "metric_count": 23,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.08877499999999999,
     "g_corr": 0.1307,
     "g_mmrv": 0.037175,
     "g_pairacc": 0.1926,
     "mmrv": 0.017755,
     "pairacc": 0.8166666666666667,
     "pairacc_sys": 0.8222222222222222,
     "r": 0.807678235246599,
     "r_sys": 0.956759502989143,
     "realised": 0.006825,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.063475,
     "ship_realised": 0.0,
     "ship_rsys": 0.063475,
     "short2_corr": 0.046625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.14208749999999998,
     "g_corr": 0.138325,
     "g_mmrv": 0.052075,
     "g_pairacc": 0.21205,
     "mmrv": 0.0284175,
     "pairacc": 0.7666666666666667,
     "pairacc_sys": 0.8,
     "r": 0.6829806863973471,
     "r_sys": 0.902428882348916,
     "realised": 0.008725,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.206025,
     "ship_realised": 0.01185,
     "ship_rsys": 0.063475,
     "short2_corr": 0.046625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEURT-20-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.0702,
     "g_corr": 0.138325,
     "g_mmrv": 0.0315,
     "g_pairacc": 0.183025,
     "mmrv": 0.01404,
     "pairacc": 0.8388888888888889,
     "pairacc_sys": 0.8666666666666667,
     "r": 0.6718601666774484,
     "r_sys": 0.9264256390676091,
     "realised": 0.0041,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.0423,
     "ship_realised": 0.012225,
     "ship_rsys": 0.063475,
     "short2_corr": 0.046625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET-22-refA": {
     "free_corr": [
      0.6839231874257976,
      0.9301769656196992
     ],
     "free_mmrv": 0.043475,
     "g_corr": 0.0963,
     "g_mmrv": 0.023175,
     "g_pairacc": 0.145125,
     "mmrv": 0.008695,
     "pairacc": 0.8944444444444445,
     "pairacc_sys": 0.8888888888888888,
     "r": 0.9068289140196019,
     "r_sys": 0.9363137732615157,
     "realised": 0.000725,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.028775,
     "ship_realised": 0.0055,
     "ship_rsys": 0.063475,
     "short2_corr": 0.046625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": false
    },
    "CometKiwi-src": {
     "free_corr": [
      0.7827499091681642,
      1.0
     ],
     "free_mmrv": 0.0778625,
     "g_corr": 0.1118,
     "g_mmrv": 0.034125,
     "g_pairacc": 0.1853,
     "mmrv": 0.0155725,
     "pairacc": 0.8333333333333334,
     "pairacc_sys": 0.8888888888888888,
     "r": 0.8668465964779315,
     "r_sys": 0.9861269068170501,
     "realised": 0.017425,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.028775,
     "ship_realised": 0.0055,
     "ship_rsys": 0.028775,
     "short2_corr": 0.046625,
     "short2_realised": 0.0055,
     "unique": true,
     "vacuous": false
    },
    "MetricX-24-Hybrid-QE-src": {
     "free_corr": [
      0.5387792486392834,
      0.668578623537811
     ],
     "free_mmrv": 0.06570000000000001,
     "g_corr": 0.07635,
     "g_mmrv": 0.030875,
     "g_pairacc": 0.1506,
     "mmrv": 0.01314,
     "pairacc": 0.8722222222222222,
     "pairacc_sys": 0.8888888888888888,
     "r": 0.9496874373914682,
     "r_sys": 0.9917048572257315,
     "realised": 0.000725,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.028775,
     "ship_realised": 0.0055,
     "ship_rsys": 0.028775,
     "short2_corr": 0.046625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": false
    },
    "MetricX-24-Hybrid-refA": {
     "free_corr": [
      0.5761947007116547,
      0.7304693861315102
     ],
     "free_mmrv": 0.049575,
     "g_corr": 0.084225,
     "g_mmrv": 0.025625,
     "g_pairacc": 0.10995,
     "mmrv": 0.009915,
     "pairacc": 0.9166666666666666,
     "pairacc_sys": 0.9333333333333333,
     "r": 0.9402978739637543,
     "r_sys": 0.9939511736354627,
     "realised": 0.000725,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.01185,
     "ship_realised": 0.0,
     "ship_rsys": 0.012225,
     "short2_corr": 0.046625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": false
    },
    "PrismRefMedium-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.0954,
     "g_corr": 0.138325,
     "g_mmrv": 0.039025,
     "g_pairacc": 0.1826,
     "mmrv": 0.01908,
     "pairacc": 0.8444444444444444,
     "pairacc_sys": 0.7777777777777778,
     "r": 0.6268730207262692,
     "r_sys": 0.9634857537030964,
     "realised": 0.0034,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.206025,
     "ship_realised": 0.012225,
     "ship_rsys": 0.046625,
     "short2_corr": 0.046625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "PrismRefSmall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.10145,
     "g_corr": 0.150075,
     "g_mmrv": 0.041225,
     "g_pairacc": 0.1926,
     "mmrv": 0.02029,
     "pairacc": 0.8166666666666667,
     "pairacc_sys": 0.8,
     "r": 0.6000525265707357,
     "r_sys": 0.9478050020366646,
     "realised": 0.0061,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.206025,
     "ship_realised": 0.0,
     "ship_rsys": 0.063475,
     "short2_corr": 0.046625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1152125,
     "g_corr": 0.14965,
     "g_mmrv": 0.04485,
     "g_pairacc": 0.1926,
     "mmrv": 0.0230425,
     "pairacc": 0.8166666666666667,
     "pairacc_sys": 0.8666666666666667,
     "r": 0.6066215647355845,
     "r_sys": 0.8384205529000198,
     "realised": 0.011525,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.0423,
     "ship_realised": 0.0055,
     "ship_rsys": 0.063475,
     "short2_corr": 0.046625,
     "short2_realised": 0.0055,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.09641250000000001,
     "g_corr": 0.141425,
     "g_mmrv": 0.039575,
     "g_pairacc": 0.183025,
     "mmrv": 0.0192825,
     "pairacc": 0.8388888888888889,
     "pairacc_sys": 0.8666666666666667,
     "r": 0.6117168091548529,
     "r_sys": 0.8379119610612756,
     "realised": 0.011525,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.0423,
     "ship_realised": 0.0055,
     "ship_rsys": 0.063475,
     "short2_corr": 0.046625,
     "short2_realised": 0.0055,
     "unique": true,
     "vacuous": true
    },
    "XLsimMqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.5294,
     "g_corr": 0.21205,
     "g_mmrv": 0.1307,
     "g_pairacc": 0.21205,
     "mmrv": 0.10588,
     "pairacc": 0.6,
     "pairacc_sys": 0.6444444444444445,
     "r": 0.03483629245572943,
     "r_sys": 0.10093021632178431,
     "realised": 0.02835,
     "ship_corr": 0.206025,
     "ship_pairacc_sys": 0.206025,
     "ship_realised": 0.0055,
     "ship_rsys": 0.206025,
     "short2_corr": 0.063475,
     "short2_realised": 0.0055,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.0836625,
     "g_corr": 0.1288,
     "g_mmrv": 0.035675,
     "g_pairacc": 0.183025,
     "mmrv": 0.0167325,
     "pairacc": 0.8388888888888889,
     "pairacc_sys": 0.8666666666666667,
     "r": 0.8169694935181755,
     "r_sys": 0.9799573602031947,
     "realised": 0.0053,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.0423,
     "ship_realised": 0.0,
     "ship_rsys": 0.0423,
     "short2_corr": 0.046625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.10321250000000001,
     "g_corr": 0.1255,
     "g_mmrv": 0.04165,
     "g_pairacc": 0.1926,
     "mmrv": 0.0206425,
     "pairacc": 0.8166666666666667,
     "pairacc_sys": 0.8222222222222222,
     "r": 0.8210975577941028,
     "r_sys": 0.963236044206481,
     "realised": 0.006,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.063475,
     "ship_realised": 0.0,
     "ship_rsys": 0.046625,
     "short2_corr": 0.046625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrfS-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.07195,
     "g_corr": 0.138325,
     "g_mmrv": 0.032475,
     "g_pairacc": 0.1826,
     "mmrv": 0.01439,
     "pairacc": 0.8444444444444444,
     "pairacc_sys": 0.8222222222222222,
     "r": 0.7948375573995304,
     "r_sys": 0.9785331595580731,
     "realised": 0.006,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.063475,
     "ship_realised": 0.0,
     "ship_rsys": 0.046625,
     "short2_corr": 0.046625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "damonmonli-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.0582875,
     "g_corr": 0.1118,
     "g_mmrv": 0.02855,
     "g_pairacc": 0.182275,
     "mmrv": 0.0116575,
     "pairacc": 0.85,
     "pairacc_sys": 0.8666666666666667,
     "r": 0.8517149979483861,
     "r_sys": 0.9803724713344307,
     "realised": 0.003375,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.0423,
     "ship_realised": 0.0,
     "ship_rsys": 0.0423,
     "short2_corr": 0.046625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "gemba_esa-src": {
     "free_corr": [
      0.7039725157343552,
      0.9717616719330214
     ],
     "free_mmrv": 0.107525,
     "g_corr": 0.104175,
     "g_mmrv": 0.042075,
     "g_pairacc": 0.1955,
     "mmrv": 0.021505,
     "pairacc": 0.8111111111111111,
     "pairacc_sys": 0.8666666666666667,
     "r": 0.8994663978152291,
     "r_sys": 0.9634956481440817,
     "realised": 0.000325,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.0423,
     "ship_realised": 0.0105,
     "ship_rsys": 0.046625,
     "short2_corr": 0.046625,
     "short2_realised": 0.0105,
     "unique": true,
     "vacuous": false
    },
    "metametrics_mt_mqm_hybrid_kendall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.0611125,
     "g_corr": 0.113175,
     "g_mmrv": 0.029225,
     "g_pairacc": 0.1506,
     "mmrv": 0.0122225,
     "pairacc": 0.8722222222222222,
     "pairacc_sys": 0.9111111111111111,
     "r": 0.8489989994461979,
     "r_sys": 0.9867638807284613,
     "realised": 0.001775,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.012225,
     "ship_realised": 0.0055,
     "ship_rsys": 0.028775,
     "short2_corr": 0.046625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "metametrics_mt_mqm_qe_kendall.seg.s-src": {
     "free_corr": [
      0.6859713725683213,
      0.9343508691028192
     ],
     "free_mmrv": 0.08531250000000001,
     "g_corr": 0.0963,
     "g_mmrv": 0.035825,
     "g_pairacc": 0.183025,
     "mmrv": 0.0170625,
     "pairacc": 0.8388888888888889,
     "pairacc_sys": 0.8,
     "r": 0.9060937815454548,
     "r_sys": 0.9808610744217974,
     "realised": 0.011525,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.206025,
     "ship_realised": 0.0055,
     "ship_rsys": 0.0423,
     "short2_corr": 0.046625,
     "short2_realised": 0.0055,
     "unique": true,
     "vacuous": false
    },
    "sentinel-cand-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6579999999999999,
     "g_corr": 0.21205,
     "g_mmrv": 0.15795,
     "g_pairacc": 0.21205,
     "mmrv": 0.1316,
     "pairacc": 0.6888888888888889,
     "pairacc_sys": 0.7777777777777778,
     "r": 0.17090641888743408,
     "r_sys": 0.2856395126033835,
     "realised": 0.02835,
     "ship_corr": 0.206025,
     "ship_pairacc_sys": 0.206025,
     "ship_realised": 0.0055,
     "ship_rsys": 0.063475,
     "short2_corr": 0.063475,
     "short2_realised": 0.0055,
     "unique": true,
     "vacuous": true
    },
    "sentinel-ref-mqm-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.21205,
     "g_mmrv": 0.21205,
     "g_pairacc": 0.21205,
     "mmrv": 0.1632975,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.15331526516854133,
     "r_sys": null,
     "realised": 0.21205,
     "ship_corr": 0.206025,
     "ship_pairacc_sys": 0.206025,
     "ship_realised": 0.206025,
     "ship_rsys": 0.206025,
     "short2_corr": 0.063475,
     "short2_realised": 0.063475,
     "unique": false,
     "vacuous": true
    },
    "sentinel-src-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.21205,
     "g_mmrv": 0.21205,
     "g_pairacc": 0.21205,
     "mmrv": 0.1632975,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.15586238890447768,
     "r_sys": null,
     "realised": 0.21205,
     "ship_corr": 0.206025,
     "ship_pairacc_sys": 0.206025,
     "ship_realised": 0.206025,
     "ship_rsys": 0.206025,
     "short2_corr": 0.063475,
     "short2_realised": 0.063475,
     "unique": false,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1090125,
     "g_corr": 0.138325,
     "g_mmrv": 0.042675,
     "g_pairacc": 0.21205,
     "mmrv": 0.0218025,
     "pairacc": 0.8,
     "pairacc_sys": 0.8222222222222222,
     "r": 0.7509245037191307,
     "r_sys": 0.9273719352632038,
     "realised": 0.006,
     "ship_corr": 0.063475,
     "ship_pairacc_sys": 0.063475,
     "ship_realised": 0.0,
     "ship_rsys": 0.063475,
     "short2_corr": 0.046625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 18,
   "phi": 0.012225,
   "phi_exceeds_eps": false,
   "policies": [
    "Aya23",
    "Claude-3.5",
    "GPT-4",
    "Gemini-1.5-Pro",
    "IKUN-C",
    "IOL_Research",
    "Llama3-70B",
    "ONLINE-B",
    "TranssionMT",
    "Unbabel-Tower70B"
   ],
   "r_vac": 0.8539514223266919,
   "segments": [
    80,
    138,
    305,
    111
   ],
   "vacuous": 17,
   "worst_possible": 0.21205,
   "year": "wmt24"
  },
  {
   "K": 10,
   "T": 4,
   "best_fixed": 0.002125,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 6,
    "mmrv": 6,
    "realised": 53,
    "trials": 230
   },
   "lp": "en-is",
   "median_r": 0.6827181273057088,
   "metric_count": 23,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.33196249999999994,
     "g_corr": 0.34275,
     "g_mmrv": 0.1605,
     "g_pairacc": 0.35945,
     "mmrv": 0.0663925,
     "pairacc": 0.8333333333333334,
     "pairacc_sys": 0.9111111111111111,
     "r": 0.6894934828588689,
     "r_sys": 0.9011864629293433,
     "realised": 0.0586,
     "ship_corr": 0.263225,
     "ship_pairacc_sys": 0.1323,
     "ship_realised": 0.0,
     "ship_rsys": 0.19075,
     "short2_corr": 0.19075,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.291825,
     "g_corr": 0.3714,
     "g_mmrv": 0.146975,
     "g_pairacc": 0.33735,
     "mmrv": 0.058365,
     "pairacc": 0.8444444444444444,
     "pairacc_sys": 0.9111111111111111,
     "r": 0.6010897867101774,
     "r_sys": 0.9219625241638071,
     "realised": 0.037325,
     "ship_corr": 0.263225,
     "ship_pairacc_sys": 0.1323,
     "ship_realised": 0.023325,
     "ship_rsys": 0.179275,
     "short2_corr": 0.19075,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEURT-20-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.11660000000000001,
     "g_corr": 0.34275,
     "g_mmrv": 0.0759,
     "g_pairacc": 0.25405,
     "mmrv": 0.02332,
     "pairacc": 0.8833333333333333,
     "pairacc_sys": 0.9333333333333333,
     "r": 0.6734021708445732,
     "r_sys": 0.9881765025013542,
     "realised": 0.0305,
     "ship_corr": 0.263225,
     "ship_pairacc_sys": 0.10985,
     "ship_realised": 0.041175,
     "ship_rsys": 0.041175,
     "short2_corr": 0.19075,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET-22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.142575,
     "g_corr": 0.293175,
     "g_mmrv": 0.08695,
     "g_pairacc": 0.22055,
     "mmrv": 0.028515,
     "pairacc": 0.9,
     "pairacc_sys": 0.9111111111111111,
     "r": 0.7788320857315836,
     "r_sys": 0.9472988898971331,
     "realised": 0.0433,
     "ship_corr": 0.263225,
     "ship_pairacc_sys": 0.1323,
     "ship_realised": 0.041175,
     "ship_rsys": 0.1323,
     "short2_corr": 0.19075,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "CometKiwi-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.4562875,
     "g_corr": 0.4106,
     "g_mmrv": 0.192875,
     "g_pairacc": 0.43465,
     "mmrv": 0.0912575,
     "pairacc": 0.7777777777777778,
     "pairacc_sys": 0.7555555555555555,
     "r": 0.5052001559789985,
     "r_sys": 0.8271884781896092,
     "realised": 0.0433,
     "ship_corr": 0.263225,
     "ship_pairacc_sys": 0.432525,
     "ship_realised": 0.041175,
     "ship_rsys": 0.263225,
     "short2_corr": 0.19075,
     "short2_realised": 0.041175,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.193175,
     "g_corr": 0.25065,
     "g_mmrv": 0.112175,
     "g_pairacc": 0.32925,
     "mmrv": 0.038635,
     "pairacc": 0.85,
     "pairacc_sys": 0.8666666666666667,
     "r": 0.8451982024386206,
     "r_sys": 0.9486010673422768,
     "realised": 0.0433,
     "ship_corr": 0.263225,
     "ship_pairacc_sys": 0.179275,
     "ship_realised": 0.041175,
     "ship_rsys": 0.1323,
     "short2_corr": 0.179275,
     "short2_realised": 0.023325,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-refA": {
     "free_corr": [
      0.7938469659951988,
      1.0
     ],
     "free_mmrv": 0.1413625,
     "g_corr": 0.245725,
     "g_mmrv": 0.08665,
     "g_pairacc": 0.269225,
     "mmrv": 0.0282725,
     "pairacc": 0.8722222222222222,
     "pairacc_sys": 0.8666666666666667,
     "r": 0.861766643618115,
     "r_sys": 0.9647603927677011,
     "realised": 0.0433,
     "ship_corr": 0.19075,
     "ship_pairacc_sys": 0.179275,
     "ship_realised": 0.041175,
     "ship_rsys": 0.1323,
     "short2_corr": 0.179275,
     "short2_realised": 0.023325,
     "unique": true,
     "vacuous": false
    },
    "PrismRefMedium-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1120375,
     "g_corr": 0.43465,
     "g_mmrv": 0.07185,
     "g_pairacc": 0.181325,
     "mmrv": 0.0224075,
     "pairacc": 0.9111111111111111,
     "pairacc_sys": 0.9333333333333333,
     "r": 0.40356866328919905,
     "r_sys": 0.9802218536135049,
     "realised": 0.0,
     "ship_corr": 0.432525,
     "ship_pairacc_sys": 0.10985,
     "ship_realised": 0.0,
     "ship_rsys": 0.041175,
     "short2_corr": 0.19075,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "PrismRefSmall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.119325,
     "g_corr": 0.4106,
     "g_mmrv": 0.0759,
     "g_pairacc": 0.1965,
     "mmrv": 0.023865,
     "pairacc": 0.9055555555555556,
     "pairacc_sys": 0.9777777777777777,
     "r": 0.4672625291450223,
     "r_sys": 0.9822411816810591,
     "realised": 0.002125,
     "ship_corr": 0.263225,
     "ship_pairacc_sys": 0.023325,
     "ship_realised": 0.0,
     "ship_rsys": 0.041175,
     "short2_corr": 0.19075,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.19318749999999998,
     "g_corr": 0.3275,
     "g_mmrv": 0.112175,
     "g_pairacc": 0.287375,
     "mmrv": 0.0386375,
     "pairacc": 0.8611111111111112,
     "pairacc_sys": 0.8222222222222222,
     "r": 0.7034030209264,
     "r_sys": 0.9093581538467329,
     "realised": 0.0433,
     "ship_corr": 0.263225,
     "ship_pairacc_sys": 0.263225,
     "ship_realised": 0.041175,
     "ship_rsys": 0.19075,
     "short2_corr": 0.19075,
     "short2_realised": 0.023325,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1635,
     "g_corr": 0.298975,
     "g_mmrv": 0.097375,
     "g_pairacc": 0.269225,
     "mmrv": 0.0327,
     "pairacc": 0.8722222222222222,
     "pairacc_sys": 0.8666666666666667,
     "r": 0.7688832620143243,
     "r_sys": 0.9422921576662063,
     "realised": 0.0433,
     "ship_corr": 0.263225,
     "ship_pairacc_sys": 0.179275,
     "ship_realised": 0.041175,
     "ship_rsys": 0.163225,
     "short2_corr": 0.19075,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "XLsimMqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.85985,
     "g_corr": 0.43465,
     "g_mmrv": 0.28325,
     "g_pairacc": 0.43465,
     "mmrv": 0.17197,
     "pairacc": 0.5277777777777778,
     "pairacc_sys": 0.5777777777777777,
     "r": -0.0031566062385783734,
     "r_sys": 0.5181704564618526,
     "realised": 0.170725,
     "ship_corr": 0.432525,
     "ship_pairacc_sys": 0.432525,
     "ship_realised": 0.19075,
     "ship_rsys": 0.263225,
     "short2_corr": 0.263225,
     "short2_realised": 0.041175,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.203075,
     "g_corr": 0.3187,
     "g_mmrv": 0.11685,
     "g_pairacc": 0.28255,
     "mmrv": 0.040615,
     "pairacc": 0.8666666666666667,
     "pairacc_sys": 0.9555555555555556,
     "r": 0.7435999804392315,
     "r_sys": 0.954109595422233,
     "realised": 0.0,
     "ship_corr": 0.263225,
     "ship_pairacc_sys": 0.041175,
     "ship_realised": 0.0,
     "ship_rsys": 0.1323,
     "short2_corr": 0.19075,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2254875,
     "g_corr": 0.3422,
     "g_mmrv": 0.1251,
     "g_pairacc": 0.25405,
     "mmrv": 0.0450975,
     "pairacc": 0.8833333333333333,
     "pairacc_sys": 0.9111111111111111,
     "r": 0.691664878627558,
     "r_sys": 0.9269813269959606,
     "realised": 0.02215,
     "ship_corr": 0.263225,
     "ship_pairacc_sys": 0.1323,
     "ship_realised": 0.023325,
     "ship_rsys": 0.179275,
     "short2_corr": 0.19075,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrfS-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.25270000000000004,
     "g_corr": 0.391125,
     "g_mmrv": 0.134425,
     "g_pairacc": 0.287375,
     "mmrv": 0.05054,
     "pairacc": 0.8611111111111112,
     "pairacc_sys": 0.9111111111111111,
     "r": 0.5297953421363427,
     "r_sys": 0.9177501273872405,
     "realised": 0.02215,
     "ship_corr": 0.263225,
     "ship_pairacc_sys": 0.1323,
     "ship_realised": 0.0,
     "ship_rsys": 0.19075,
     "short2_corr": 0.19075,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "damonmonli-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.5984875,
     "g_corr": 0.43465,
     "g_mmrv": 0.225125,
     "g_pairacc": 0.43465,
     "mmrv": 0.1196975,
     "pairacc": 0.7222222222222222,
     "pairacc_sys": 0.7555555555555555,
     "r": 0.3238290090549531,
     "r_sys": 0.7394461277904615,
     "realised": 0.0633,
     "ship_corr": 0.432525,
     "ship_pairacc_sys": 0.432525,
     "ship_realised": 0.041175,
     "ship_rsys": 0.263225,
     "short2_corr": 0.19075,
     "short2_realised": 0.041175,
     "unique": true,
     "vacuous": true
    },
    "gemba_esa-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2112,
     "g_corr": 0.3422,
     "g_mmrv": 0.1192,
     "g_pairacc": 0.33735,
     "mmrv": 0.04224,
     "pairacc": 0.8444444444444444,
     "pairacc_sys": 0.8444444444444444,
     "r": 0.6917014166024207,
     "r_sys": 0.9207758001402794,
     "realised": 0.0195,
     "ship_corr": 0.263225,
     "ship_pairacc_sys": 0.19075,
     "ship_realised": 0.041175,
     "ship_rsys": 0.19075,
     "short2_corr": 0.19075,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "metametrics_mt_mqm_hybrid_kendall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1856125,
     "g_corr": 0.33615,
     "g_mmrv": 0.10885,
     "g_pairacc": 0.28255,
     "mmrv": 0.0371225,
     "pairacc": 0.8666666666666667,
     "pairacc_sys": 0.8666666666666667,
     "r": 0.6980653588743102,
     "r_sys": 0.9393922708261139,
     "realised": 0.0433,
     "ship_corr": 0.263225,
     "ship_pairacc_sys": 0.179275,
     "ship_realised": 0.041175,
     "ship_rsys": 0.163225,
     "short2_corr": 0.19075,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "metametrics_mt_mqm_qe_kendall.seg.s-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.235875,
     "g_corr": 0.34275,
     "g_mmrv": 0.1287,
     "g_pairacc": 0.362575,
     "mmrv": 0.047175,
     "pairacc": 0.8277777777777777,
     "pairacc_sys": 0.8222222222222222,
     "r": 0.6827181273057088,
     "r_sys": 0.9037971862970458,
     "realised": 0.0433,
     "ship_corr": 0.263225,
     "ship_pairacc_sys": 0.263225,
     "ship_realised": 0.041175,
     "ship_rsys": 0.19075,
     "short2_corr": 0.19075,
     "short2_realised": 0.041175,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.29152500000000003,
     "g_corr": 0.367075,
     "g_mmrv": 0.146975,
     "g_pairacc": 0.3757,
     "mmrv": 0.058305,
     "pairacc": 0.8166666666666667,
     "pairacc_sys": 0.8222222222222222,
     "r": 0.6293177933170555,
     "r_sys": 0.8939297682783969,
     "realised": 0.0433,
     "ship_corr": 0.263225,
     "ship_pairacc_sys": 0.263225,
     "ship_realised": 0.041175,
     "ship_rsys": 0.19075,
     "short2_corr": 0.19075,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "sentinel-ref-mqm-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.43465,
     "g_mmrv": 0.43465,
     "g_pairacc": 0.43465,
     "mmrv": 0.27896,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.14859290167915382,
     "r_sys": null,
     "realised": 0.43465,
     "ship_corr": 0.432525,
     "ship_pairacc_sys": 0.432525,
     "ship_realised": 0.432525,
     "ship_rsys": 0.432525,
     "short2_corr": 0.263225,
     "short2_realised": 0.263225,
     "unique": false,
     "vacuous": true
    },
    "sentinel-src-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.43465,
     "g_mmrv": 0.43465,
     "g_pairacc": 0.43465,
     "mmrv": 0.27896,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.11784499123594126,
     "r_sys": null,
     "realised": 0.43465,
     "ship_corr": 0.432525,
     "ship_pairacc_sys": 0.432525,
     "ship_realised": 0.432525,
     "ship_rsys": 0.432525,
     "short2_corr": 0.263225,
     "short2_realised": 0.263225,
     "unique": false,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2599625,
     "g_corr": 0.27345,
     "g_mmrv": 0.136525,
     "g_pairacc": 0.28255,
     "mmrv": 0.0519925,
     "pairacc": 0.8666666666666667,
     "pairacc_sys": 0.9111111111111111,
     "r": 0.8113809613053528,
     "r_sys": 0.9240901348518756,
     "realised": 0.037325,
     "ship_corr": 0.263225,
     "ship_pairacc_sys": 0.1323,
     "ship_realised": 0.023325,
     "ship_rsys": 0.179275,
     "short2_corr": 0.19075,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.023325,
   "phi_exceeds_eps": false,
   "policies": [
    "AMI",
    "Claude-3.5",
    "Dubformer",
    "GPT-4",
    "IKUN",
    "IKUN-C",
    "IOL_Research",
    "Llama3-70B",
    "ONLINE-B",
    "Unbabel-Tower70B"
   ],
   "r_vac": 0.8539514223266919,
   "segments": [
    80,
    138,
    305,
    111
   ],
   "vacuous": 22,
   "worst_possible": 0.43465,
   "year": "wmt24"
  },
  {
   "K": 12,
   "T": 4,
   "best_fixed": 0.007525,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 8,
    "mmrv": 8,
    "realised": 79,
    "trials": 276
   },
   "lp": "en-ja",
   "median_r": 0.6570083520656675,
   "metric_count": 23,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1032125,
     "g_corr": 0.0968,
     "g_mmrv": 0.033375,
     "g_pairacc": 0.101,
     "mmrv": 0.017202083333333333,
     "pairacc": 0.7613636363636364,
     "pairacc_sys": 0.7727272727272727,
     "r": 0.6153900924331823,
     "r_sys": 0.891840806440924,
     "realised": 0.007525,
     "ship_corr": 0.093475,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.0,
     "ship_rsys": 0.043125,
     "short2_corr": 0.043125,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.100325,
     "g_corr": 0.101,
     "g_mmrv": 0.032925,
     "g_pairacc": 0.101,
     "mmrv": 0.016720833333333334,
     "pairacc": 0.7651515151515151,
     "pairacc_sys": 0.7878787878787878,
     "r": 0.5476617996704509,
     "r_sys": 0.8741745088193102,
     "realised": 0.010275,
     "ship_corr": 0.093475,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.0,
     "ship_rsys": 0.043125,
     "short2_corr": 0.043125,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEURT-20-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.10223750000000001,
     "g_corr": 0.082125,
     "g_mmrv": 0.0332,
     "g_pairacc": 0.101,
     "mmrv": 0.017039583333333334,
     "pairacc": 0.7462121212121212,
     "pairacc_sys": 0.803030303030303,
     "r": 0.7581838693748866,
     "r_sys": 0.8799669257656839,
     "realised": 0.014,
     "ship_corr": 0.043125,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.0,
     "ship_rsys": 0.043125,
     "short2_corr": 0.025925,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET-22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.14265,
     "g_corr": 0.082125,
     "g_mmrv": 0.04055,
     "g_pairacc": 0.101,
     "mmrv": 0.023775,
     "pairacc": 0.7159090909090909,
     "pairacc_sys": 0.6818181818181818,
     "r": 0.7538566731018187,
     "r_sys": 0.8309377901521412,
     "realised": 0.012425,
     "ship_corr": 0.043125,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.0137,
     "ship_rsys": 0.043125,
     "short2_corr": 0.025925,
     "short2_realised": 0.0137,
     "unique": true,
     "vacuous": true
    },
    "CometKiwi-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.174625,
     "g_corr": 0.08565,
     "g_mmrv": 0.046275,
     "g_pairacc": 0.101,
     "mmrv": 0.029104166666666667,
     "pairacc": 0.6401515151515151,
     "pairacc_sys": 0.6666666666666666,
     "r": 0.6895395605600155,
     "r_sys": 0.8282541885762209,
     "realised": 0.031,
     "ship_corr": 0.093475,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.025925,
     "ship_rsys": 0.043125,
     "short2_corr": 0.025925,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.11265,
     "g_corr": 0.082125,
     "g_mmrv": 0.035075,
     "g_pairacc": 0.101,
     "mmrv": 0.018775,
     "pairacc": 0.7575757575757576,
     "pairacc_sys": 0.7727272727272727,
     "r": 0.758224523050129,
     "r_sys": 0.9254998421932756,
     "realised": 0.021225,
     "ship_corr": 0.043125,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.0137,
     "ship_rsys": 0.025925,
     "short2_corr": 0.025925,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.112425,
     "g_corr": 0.082125,
     "g_mmrv": 0.035075,
     "g_pairacc": 0.101,
     "mmrv": 0.0187375,
     "pairacc": 0.75,
     "pairacc_sys": 0.7575757575757576,
     "r": 0.781229926466939,
     "r_sys": 0.9300580830946984,
     "realised": 0.0187,
     "ship_corr": 0.043125,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.0137,
     "ship_rsys": 0.025925,
     "short2_corr": 0.025925,
     "short2_realised": 0.002925,
     "unique": true,
     "vacuous": true
    },
    "PrismRefMedium-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.12767499999999998,
     "g_corr": 0.095675,
     "g_mmrv": 0.037575,
     "g_pairacc": 0.101,
     "mmrv": 0.021279166666666665,
     "pairacc": 0.7272727272727273,
     "pairacc_sys": 0.7878787878787878,
     "r": 0.6185341772114905,
     "r_sys": 0.8711101588059694,
     "realised": 0.010275,
     "ship_corr": 0.093475,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.0,
     "ship_rsys": 0.043125,
     "short2_corr": 0.043125,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "PrismRefSmall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1030625,
     "g_corr": 0.097625,
     "g_mmrv": 0.033375,
     "g_pairacc": 0.101,
     "mmrv": 0.017177083333333332,
     "pairacc": 0.7234848484848485,
     "pairacc_sys": 0.803030303030303,
     "r": 0.6015241509530479,
     "r_sys": 0.8732715910220302,
     "realised": 0.010275,
     "ship_corr": 0.093475,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.0,
     "ship_rsys": 0.043125,
     "short2_corr": 0.043125,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.13242500000000001,
     "g_corr": 0.101,
     "g_mmrv": 0.03845,
     "g_pairacc": 0.101,
     "mmrv": 0.022070833333333335,
     "pairacc": 0.7159090909090909,
     "pairacc_sys": 0.7272727272727273,
     "r": 0.5938090029822866,
     "r_sys": 0.8109495817686445,
     "realised": 0.021225,
     "ship_corr": 0.093475,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.0137,
     "ship_rsys": 0.043125,
     "short2_corr": 0.043125,
     "short2_realised": 0.002925,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1291,
     "g_corr": 0.0876,
     "g_mmrv": 0.03775,
     "g_pairacc": 0.101,
     "mmrv": 0.021516666666666667,
     "pairacc": 0.7159090909090909,
     "pairacc_sys": 0.7424242424242424,
     "r": 0.6838986050508228,
     "r_sys": 0.8554842659096215,
     "realised": 0.021225,
     "ship_corr": 0.093475,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.0137,
     "ship_rsys": 0.043125,
     "short2_corr": 0.025925,
     "short2_realised": 0.002925,
     "unique": true,
     "vacuous": true
    },
    "XLsimMqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.245975,
     "g_corr": 0.101,
     "g_mmrv": 0.0595,
     "g_pairacc": 0.101,
     "mmrv": 0.040995833333333336,
     "pairacc": 0.5378787878787878,
     "pairacc_sys": 0.5909090909090909,
     "r": 0.45708883512029125,
     "r_sys": 0.281033385027774,
     "realised": 0.022075,
     "ship_corr": 0.093475,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.013725,
     "ship_rsys": 0.093475,
     "short2_corr": 0.043125,
     "short2_realised": 0.0027,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1271,
     "g_corr": 0.07485,
     "g_mmrv": 0.03745,
     "g_pairacc": 0.101,
     "mmrv": 0.021183333333333332,
     "pairacc": 0.7424242424242424,
     "pairacc_sys": 0.7878787878787878,
     "r": 0.8126452381857405,
     "r_sys": 0.9049458158310578,
     "realised": 0.010275,
     "ship_corr": 0.043125,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.0,
     "ship_rsys": 0.025925,
     "short2_corr": 0.025925,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.10225000000000001,
     "g_corr": 0.093725,
     "g_mmrv": 0.0332,
     "g_pairacc": 0.101,
     "mmrv": 0.017041666666666667,
     "pairacc": 0.7386363636363636,
     "pairacc_sys": 0.803030303030303,
     "r": 0.6570083520656675,
     "r_sys": 0.9011747305058253,
     "realised": 0.013825,
     "ship_corr": 0.093475,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.0,
     "ship_rsys": 0.043125,
     "short2_corr": 0.043125,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrfS-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1062875,
     "g_corr": 0.101,
     "g_mmrv": 0.03405,
     "g_pairacc": 0.101,
     "mmrv": 0.017714583333333332,
     "pairacc": 0.7462121212121212,
     "pairacc_sys": 0.8181818181818182,
     "r": 0.5607119823907886,
     "r_sys": 0.9247604710550071,
     "realised": 0.004,
     "ship_corr": 0.093475,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.0,
     "ship_rsys": 0.025925,
     "short2_corr": 0.043125,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "damonmonli-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.14445,
     "g_corr": 0.082125,
     "g_mmrv": 0.041,
     "g_pairacc": 0.101,
     "mmrv": 0.024075,
     "pairacc": 0.6856060606060606,
     "pairacc_sys": 0.7878787878787878,
     "r": 0.7769847482874083,
     "r_sys": 0.920272633423057,
     "realised": 0.0106,
     "ship_corr": 0.043125,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.0,
     "ship_rsys": 0.025925,
     "short2_corr": 0.025925,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "gemba_esa-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.12732500000000002,
     "g_corr": 0.068725,
     "g_mmrv": 0.03745,
     "g_pairacc": 0.101,
     "mmrv": 0.021220833333333335,
     "pairacc": 0.7310606060606061,
     "pairacc_sys": 0.7727272727272727,
     "r": 0.8423777358528937,
     "r_sys": 0.9136536164674655,
     "realised": 0.01045,
     "ship_corr": 0.043125,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.002925,
     "ship_rsys": 0.025925,
     "short2_corr": 0.025925,
     "short2_realised": 0.002925,
     "unique": true,
     "vacuous": true
    },
    "metametrics_mt_mqm_hybrid_kendall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1171625,
     "g_corr": 0.082125,
     "g_mmrv": 0.036,
     "g_pairacc": 0.101,
     "mmrv": 0.019527083333333334,
     "pairacc": 0.7310606060606061,
     "pairacc_sys": 0.7424242424242424,
     "r": 0.7280160295167586,
     "r_sys": 0.914212112000849,
     "realised": 0.021225,
     "ship_corr": 0.043125,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.0137,
     "ship_rsys": 0.025925,
     "short2_corr": 0.025925,
     "short2_realised": 0.002925,
     "unique": true,
     "vacuous": true
    },
    "metametrics_mt_mqm_qe_kendall.seg.s-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.166725,
     "g_corr": 0.093725,
     "g_mmrv": 0.044825,
     "g_pairacc": 0.101,
     "mmrv": 0.0277875,
     "pairacc": 0.678030303030303,
     "pairacc_sys": 0.6363636363636364,
     "r": 0.6407464756702919,
     "r_sys": 0.7499125155744412,
     "realised": 0.02475,
     "ship_corr": 0.093475,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.0137,
     "ship_rsys": 0.043125,
     "short2_corr": 0.043125,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.195825,
     "g_corr": 0.101,
     "g_mmrv": 0.05005,
     "g_pairacc": 0.101,
     "mmrv": 0.0326375,
     "pairacc": 0.6590909090909091,
     "pairacc_sys": 0.6363636363636364,
     "r": 0.5009673134375706,
     "r_sys": 0.5282979632474127,
     "realised": 0.021225,
     "ship_corr": 0.093475,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.0137,
     "ship_rsys": 0.043125,
     "short2_corr": 0.043125,
     "short2_realised": 0.0137,
     "unique": true,
     "vacuous": true
    },
    "sentinel-ref-mqm-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.88345,
     "g_corr": 0.101,
     "g_mmrv": 0.101,
     "g_pairacc": 0.101,
     "mmrv": 0.07362083333333333,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.3725346845588351,
     "r_sys": null,
     "realised": 0.101,
     "ship_corr": 0.093475,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.093475,
     "ship_rsys": 0.093475,
     "short2_corr": 0.043125,
     "short2_realised": 0.043125,
     "unique": false,
     "vacuous": true
    },
    "sentinel-src-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.88345,
     "g_corr": 0.101,
     "g_mmrv": 0.101,
     "g_pairacc": 0.101,
     "mmrv": 0.07362083333333333,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.35599328504661465,
     "r_sys": null,
     "realised": 0.101,
     "ship_corr": 0.093475,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.093475,
     "ship_rsys": 0.093475,
     "short2_corr": 0.043125,
     "short2_realised": 0.043125,
     "unique": false,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1005375,
     "g_corr": 0.0838,
     "g_mmrv": 0.033,
     "g_pairacc": 0.101,
     "mmrv": 0.01675625,
     "pairacc": 0.7613636363636364,
     "pairacc_sys": 0.7878787878787878,
     "r": 0.6993918393655496,
     "r_sys": 0.8834522985480017,
     "realised": 0.010275,
     "ship_corr": 0.043125,
     "ship_pairacc_sys": 0.093475,
     "ship_realised": 0.0,
     "ship_rsys": 0.043125,
     "short2_corr": 0.025925,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 19,
   "phi": 0.0137,
   "phi_exceeds_eps": false,
   "policies": [
    "Aya23",
    "Claude-3.5",
    "CommandR-plus",
    "GPT-4",
    "Gemini-1.5-Pro",
    "IKUN-C",
    "IOL_Research",
    "Llama3-70B",
    "NTTSU",
    "ONLINE-B",
    "Team-J",
    "Unbabel-Tower70B"
   ],
   "r_vac": 0.8783429248346203,
   "segments": [
    80,
    138,
    305,
    111
   ],
   "vacuous": 23,
   "worst_possible": 0.101,
   "year": "wmt24"
  },
  {
   "K": 13,
   "T": 4,
   "best_fixed": 0.02,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 6,
    "mmrv": 6,
    "realised": 43,
    "trials": 299
   },
   "lp": "en-ru",
   "median_r": 0.4757221928599903,
   "metric_count": 23,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.36346249999999997,
     "g_corr": 0.213025,
     "g_mmrv": 0.115775,
     "g_pairacc": 0.213025,
     "mmrv": 0.05591730769230769,
     "pairacc": 0.7717041800643086,
     "pairacc_sys": 0.8205128205128205,
     "r": 0.3959810620854333,
     "r_sys": 0.8128012786690815,
     "realised": 0.005025,
     "ship_corr": 0.193025,
     "ship_pairacc_sys": 0.193025,
     "ship_realised": 0.0,
     "ship_rsys": 0.133175,
     "short2_corr": 0.133175,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.4880375,
     "g_corr": 0.213025,
     "g_mmrv": 0.13885,
     "g_pairacc": 0.213025,
     "mmrv": 0.07508269230769231,
     "pairacc": 0.7459807073954984,
     "pairacc_sys": 0.8205128205128205,
     "r": 0.13820416732284413,
     "r_sys": 0.738670993555732,
     "realised": 0.005025,
     "ship_corr": 0.193025,
     "ship_pairacc_sys": 0.193025,
     "ship_realised": 0.008275,
     "ship_rsys": 0.133175,
     "short2_corr": 0.133175,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEURT-20-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.11711250000000001,
     "g_corr": 0.181425,
     "g_mmrv": 0.063375,
     "g_pairacc": 0.1811,
     "mmrv": 0.018017307692307694,
     "pairacc": 0.8778135048231511,
     "pairacc_sys": 0.9358974358974359,
     "r": 0.799939790690018,
     "r_sys": 0.9628490972796581,
     "realised": 0.012925,
     "ship_corr": 0.133175,
     "ship_pairacc_sys": 0.040275,
     "ship_realised": 0.0,
     "ship_rsys": 0.047275,
     "short2_corr": 0.104175,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET-22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.16267500000000001,
     "g_corr": 0.213025,
     "g_mmrv": 0.07495,
     "g_pairacc": 0.201625,
     "mmrv": 0.02502692307692308,
     "pairacc": 0.8520900321543409,
     "pairacc_sys": 0.9487179487179487,
     "r": 0.6418131163915433,
     "r_sys": 0.9489525515867443,
     "realised": 0.012925,
     "ship_corr": 0.193025,
     "ship_pairacc_sys": 0.036025,
     "ship_realised": 0.009325,
     "ship_rsys": 0.0695,
     "short2_corr": 0.133175,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "CometKiwi-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.4679125,
     "g_corr": 0.213025,
     "g_mmrv": 0.135425,
     "g_pairacc": 0.213025,
     "mmrv": 0.07198653846153846,
     "pairacc": 0.6720257234726688,
     "pairacc_sys": 0.6923076923076923,
     "r": 0.42273042443993336,
     "r_sys": 0.6651509510569865,
     "realised": 0.045875,
     "ship_corr": 0.193025,
     "ship_pairacc_sys": 0.193025,
     "ship_realised": 0.009325,
     "ship_rsys": 0.133175,
     "short2_corr": 0.133175,
     "short2_realised": 0.009325,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1423875,
     "g_corr": 0.147725,
     "g_mmrv": 0.069775,
     "g_pairacc": 0.213025,
     "mmrv": 0.021905769230769232,
     "pairacc": 0.8456591639871383,
     "pairacc_sys": 0.9230769230769231,
     "r": 0.8829192490226488,
     "r_sys": 0.9602660198804572,
     "realised": 0.029325,
     "ship_corr": 0.133175,
     "ship_pairacc_sys": 0.04495,
     "ship_realised": 0.009325,
     "ship_rsys": 0.047275,
     "short2_corr": 0.09845,
     "short2_realised": 0.009325,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.125025,
     "g_corr": 0.150225,
     "g_mmrv": 0.06555,
     "g_pairacc": 0.193,
     "mmrv": 0.019234615384615385,
     "pairacc": 0.864951768488746,
     "pairacc_sys": 0.9358974358974359,
     "r": 0.8774500363105124,
     "r_sys": 0.9717015067859548,
     "realised": 0.012925,
     "ship_corr": 0.133175,
     "ship_pairacc_sys": 0.040275,
     "ship_realised": 0.009325,
     "ship_rsys": 0.047275,
     "short2_corr": 0.09845,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "PrismRefMedium-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.26890000000000003,
     "g_corr": 0.213025,
     "g_mmrv": 0.097575,
     "g_pairacc": 0.213025,
     "mmrv": 0.04136923076923077,
     "pairacc": 0.8102893890675241,
     "pairacc_sys": 0.8205128205128205,
     "r": 0.4107527712288027,
     "r_sys": 0.885973940532169,
     "realised": 0.016575,
     "ship_corr": 0.193025,
     "ship_pairacc_sys": 0.193025,
     "ship_realised": 0.008275,
     "ship_rsys": 0.104175,
     "short2_corr": 0.133175,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "PrismRefSmall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2584,
     "g_corr": 0.213025,
     "g_mmrv": 0.09535,
     "g_pairacc": 0.213025,
     "mmrv": 0.039753846153846153,
     "pairacc": 0.8102893890675241,
     "pairacc_sys": 0.8461538461538461,
     "r": 0.3504727129655566,
     "r_sys": 0.8919961213969051,
     "realised": 0.016575,
     "ship_corr": 0.193025,
     "ship_pairacc_sys": 0.193025,
     "ship_realised": 0.008275,
     "ship_rsys": 0.104175,
     "short2_corr": 0.133175,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.17672500000000002,
     "g_corr": 0.1991,
     "g_mmrv": 0.07835,
     "g_pairacc": 0.213025,
     "mmrv": 0.02718846153846154,
     "pairacc": 0.8327974276527331,
     "pairacc_sys": 0.9230769230769231,
     "r": 0.7247072009239174,
     "r_sys": 0.9015537147770728,
     "realised": 0.029325,
     "ship_corr": 0.193025,
     "ship_pairacc_sys": 0.04495,
     "ship_realised": 0.009325,
     "ship_rsys": 0.09845,
     "short2_corr": 0.104175,
     "short2_realised": 0.009325,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.13005,
     "g_corr": 0.192225,
     "g_mmrv": 0.066975,
     "g_pairacc": 0.193,
     "mmrv": 0.020007692307692306,
     "pairacc": 0.864951768488746,
     "pairacc_sys": 0.9487179487179487,
     "r": 0.7501772361226714,
     "r_sys": 0.9347312029849654,
     "realised": 0.012925,
     "ship_corr": 0.133175,
     "ship_pairacc_sys": 0.036025,
     "ship_realised": 0.009325,
     "ship_rsys": 0.0695,
     "short2_corr": 0.104175,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "XLsimMqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.74315,
     "g_corr": 0.213025,
     "g_mmrv": 0.179325,
     "g_pairacc": 0.213025,
     "mmrv": 0.11433076923076924,
     "pairacc": 0.5209003215434084,
     "pairacc_sys": 0.44871794871794873,
     "r": 0.011031202619400934,
     "r_sys": -0.0902040866791028,
     "realised": 0.012925,
     "ship_corr": 0.193025,
     "ship_pairacc_sys": 0.193025,
     "ship_realised": 0.009325,
     "ship_rsys": 0.193025,
     "short2_corr": 0.133175,
     "short2_realised": 0.009325,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.3289125,
     "g_corr": 0.213025,
     "g_mmrv": 0.10955,
     "g_pairacc": 0.213025,
     "mmrv": 0.05060192307692308,
     "pairacc": 0.7813504823151125,
     "pairacc_sys": 0.8333333333333334,
     "r": 0.4757221928599903,
     "r_sys": 0.8965144669195212,
     "realised": 0.005025,
     "ship_corr": 0.193025,
     "ship_pairacc_sys": 0.193025,
     "ship_realised": 0.0,
     "ship_rsys": 0.104175,
     "short2_corr": 0.133175,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.3228125,
     "g_corr": 0.213025,
     "g_mmrv": 0.10855,
     "g_pairacc": 0.213025,
     "mmrv": 0.04966346153846154,
     "pairacc": 0.7684887459807074,
     "pairacc_sys": 0.8589743589743589,
     "r": 0.24529399338619767,
     "r_sys": 0.855778920455294,
     "realised": 0.0257,
     "ship_corr": 0.193025,
     "ship_pairacc_sys": 0.133175,
     "ship_realised": 0.0,
     "ship_rsys": 0.104175,
     "short2_corr": 0.133175,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrfS-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.3660875,
     "g_corr": 0.213025,
     "g_mmrv": 0.116225,
     "g_pairacc": 0.213025,
     "mmrv": 0.05632115384615385,
     "pairacc": 0.7813504823151125,
     "pairacc_sys": 0.8333333333333334,
     "r": 0.138258581611994,
     "r_sys": 0.8501933219621317,
     "realised": 0.005025,
     "ship_corr": 0.193025,
     "ship_pairacc_sys": 0.193025,
     "ship_realised": 0.0,
     "ship_rsys": 0.104175,
     "short2_corr": 0.133175,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "damonmonli-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.5038875,
     "g_corr": 0.213025,
     "g_mmrv": 0.142225,
     "g_pairacc": 0.213025,
     "mmrv": 0.07752115384615385,
     "pairacc": 0.6463022508038585,
     "pairacc_sys": 0.5769230769230769,
     "r": 0.5232561735908909,
     "r_sys": 0.5324211149717321,
     "realised": 0.050275,
     "ship_corr": 0.193025,
     "ship_pairacc_sys": 0.193025,
     "ship_realised": 0.040275,
     "ship_rsys": 0.193025,
     "short2_corr": 0.133175,
     "short2_realised": 0.040275,
     "unique": true,
     "vacuous": true
    },
    "gemba_esa-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.3199375,
     "g_corr": 0.17695,
     "g_mmrv": 0.107775,
     "g_pairacc": 0.213025,
     "mmrv": 0.049221153846153845,
     "pairacc": 0.7491961414790996,
     "pairacc_sys": 0.7692307692307693,
     "r": 0.8116301536585787,
     "r_sys": 0.8426797612061588,
     "realised": 0.0371,
     "ship_corr": 0.133175,
     "ship_pairacc_sys": 0.193025,
     "ship_realised": 0.036025,
     "ship_rsys": 0.104175,
     "short2_corr": 0.104175,
     "short2_realised": 0.036025,
     "unique": true,
     "vacuous": true
    },
    "metametrics_mt_mqm_hybrid_kendall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.15028750000000002,
     "g_corr": 0.18335,
     "g_mmrv": 0.071725,
     "g_pairacc": 0.19535,
     "mmrv": 0.023121153846153847,
     "pairacc": 0.8617363344051447,
     "pairacc_sys": 0.8846153846153846,
     "r": 0.7935394852954029,
     "r_sys": 0.9624779454752148,
     "realised": 0.021375,
     "ship_corr": 0.133175,
     "ship_pairacc_sys": 0.09845,
     "ship_realised": 0.009325,
     "ship_rsys": 0.047275,
     "short2_corr": 0.104175,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "metametrics_mt_mqm_qe_kendall.seg.s-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.3994,
     "g_corr": 0.213025,
     "g_mmrv": 0.12385,
     "g_pairacc": 0.213025,
     "mmrv": 0.061446153846153845,
     "pairacc": 0.7041800643086816,
     "pairacc_sys": 0.7948717948717948,
     "r": 0.6601871798052262,
     "r_sys": 0.8020287995994642,
     "realised": 0.029325,
     "ship_corr": 0.193025,
     "ship_pairacc_sys": 0.193025,
     "ship_realised": 0.009325,
     "ship_rsys": 0.133175,
     "short2_corr": 0.133175,
     "short2_realised": 0.009325,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.178075,
     "g_corr": 0.213025,
     "g_mmrv": 0.0787,
     "g_pairacc": 0.213025,
     "mmrv": 0.027396153846153848,
     "pairacc": 0.8295819935691319,
     "pairacc_sys": 0.9102564102564102,
     "r": 0.6382487793546013,
     "r_sys": 0.8868892846445727,
     "realised": 0.032425,
     "ship_corr": 0.193025,
     "ship_pairacc_sys": 0.047275,
     "ship_realised": 0.009325,
     "ship_rsys": 0.104175,
     "short2_corr": 0.133175,
     "short2_realised": 0.009325,
     "unique": true,
     "vacuous": true
    },
    "sentinel-ref-mqm-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.213025,
     "g_mmrv": 0.213025,
     "g_pairacc": 0.213025,
     "mmrv": 0.13108076923076922,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.3607331943343494,
     "r_sys": null,
     "realised": 0.213025,
     "ship_corr": 0.193025,
     "ship_pairacc_sys": 0.193025,
     "ship_realised": 0.193025,
     "ship_rsys": 0.193025,
     "short2_corr": 0.133175,
     "short2_realised": 0.133175,
     "unique": false,
     "vacuous": true
    },
    "sentinel-src-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.213025,
     "g_mmrv": 0.213025,
     "g_pairacc": 0.213025,
     "mmrv": 0.13108076923076922,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.4186249093370479,
     "r_sys": null,
     "realised": 0.213025,
     "ship_corr": 0.193025,
     "ship_pairacc_sys": 0.193025,
     "ship_realised": 0.193025,
     "ship_rsys": 0.193025,
     "short2_corr": 0.133175,
     "short2_realised": 0.133175,
     "unique": false,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.3902,
     "g_corr": 0.213025,
     "g_mmrv": 0.121275,
     "g_pairacc": 0.213025,
     "mmrv": 0.06003076923076923,
     "pairacc": 0.752411575562701,
     "pairacc_sys": 0.8461538461538461,
     "r": 0.2941414319752906,
     "r_sys": 0.8017384861297951,
     "realised": 0.0257,
     "ship_corr": 0.193025,
     "ship_pairacc_sys": 0.193025,
     "ship_realised": 0.008275,
     "ship_rsys": 0.133175,
     "short2_corr": 0.133175,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.020825,
   "phi_exceeds_eps": false,
   "policies": [
    "Aya23",
    "Claude-3.5",
    "CommandR-plus",
    "Dubformer",
    "GPT-4",
    "Gemini-1.5-Pro",
    "IKUN",
    "IKUN-C",
    "IOL_Research",
    "Llama3-70B",
    "ONLINE-G",
    "Unbabel-Tower70B",
    "Yandex"
   ],
   "r_vac": 0.8877186102099495,
   "segments": [
    80,
    138,
    305,
    111
   ],
   "vacuous": 23,
   "worst_possible": 0.213025,
   "year": "wmt24"
  },
  {
   "K": 10,
   "T": 4,
   "best_fixed": 0.013375,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 7,
    "mmrv": 7,
    "realised": 64,
    "trials": 230
   },
   "lp": "en-uk",
   "median_r": 0.5829081886870953,
   "metric_count": 23,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.3586375,
     "g_corr": 0.23915,
     "g_mmrv": 0.122625,
     "g_pairacc": 0.23915,
     "mmrv": 0.0717275,
     "pairacc": 0.65,
     "pairacc_sys": 0.6888888888888889,
     "r": 0.4572432161934488,
     "r_sys": 0.5649152117559222,
     "realised": 0.057825,
     "ship_corr": 0.225775,
     "ship_pairacc_sys": 0.225775,
     "ship_realised": 0.04445,
     "ship_rsys": 0.120575,
     "short2_corr": 0.120575,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.3551625,
     "g_corr": 0.23915,
     "g_mmrv": 0.121375,
     "g_pairacc": 0.23915,
     "mmrv": 0.0710325,
     "pairacc": 0.6388888888888888,
     "pairacc_sys": 0.6666666666666666,
     "r": 0.22487377178383802,
     "r_sys": 0.4523852118777836,
     "realised": 0.057825,
     "ship_corr": 0.225775,
     "ship_pairacc_sys": 0.225775,
     "ship_realised": 0.04445,
     "ship_rsys": 0.120575,
     "short2_corr": 0.120575,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEURT-20-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.2146375,
     "g_corr": 0.228325,
     "g_mmrv": 0.0918,
     "g_pairacc": 0.23915,
     "mmrv": 0.0429275,
     "pairacc": 0.7166666666666667,
     "pairacc_sys": 0.8,
     "r": 0.6005180813846615,
     "r_sys": 0.8866225333017556,
     "realised": 0.057825,
     "ship_corr": 0.225775,
     "ship_pairacc_sys": 0.225775,
     "ship_realised": 0.04445,
     "ship_rsys": 0.07315,
     "short2_corr": 0.07315,
     "short2_realised": 0.0065,
     "unique": true,
     "vacuous": true
    },
    "COMET-22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.177825,
     "g_corr": 0.181925,
     "g_mmrv": 0.083275,
     "g_pairacc": 0.23915,
     "mmrv": 0.035565,
     "pairacc": 0.8,
     "pairacc_sys": 0.8222222222222222,
     "r": 0.7585067062150549,
     "r_sys": 0.9254048017047084,
     "realised": 0.0306,
     "ship_corr": 0.120575,
     "ship_pairacc_sys": 0.120575,
     "ship_realised": 0.0065,
     "ship_rsys": 0.07315,
     "short2_corr": 0.07315,
     "short2_realised": 0.0065,
     "unique": true,
     "vacuous": true
    },
    "CometKiwi-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.285425,
     "g_corr": 0.228325,
     "g_mmrv": 0.10685,
     "g_pairacc": 0.23915,
     "mmrv": 0.057085,
     "pairacc": 0.7166666666666667,
     "pairacc_sys": 0.7111111111111111,
     "r": 0.5858396760439127,
     "r_sys": 0.8372181231969883,
     "realised": 0.019875,
     "ship_corr": 0.225775,
     "ship_pairacc_sys": 0.225775,
     "ship_realised": 0.0065,
     "ship_rsys": 0.120575,
     "short2_corr": 0.07315,
     "short2_realised": 0.0065,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.105875,
     "g_corr": 0.144225,
     "g_mmrv": 0.0611,
     "g_pairacc": 0.23915,
     "mmrv": 0.021175,
     "pairacc": 0.7944444444444444,
     "pairacc_sys": 0.8888888888888888,
     "r": 0.8486541564198053,
     "r_sys": 0.9600695176961227,
     "realised": 0.019875,
     "ship_corr": 0.120575,
     "ship_pairacc_sys": 0.058825,
     "ship_realised": 0.0065,
     "ship_rsys": 0.058825,
     "short2_corr": 0.07315,
     "short2_realised": 0.0065,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1278,
     "g_corr": 0.14605,
     "g_mmrv": 0.068725,
     "g_pairacc": 0.23915,
     "mmrv": 0.02556,
     "pairacc": 0.7888888888888889,
     "pairacc_sys": 0.8888888888888888,
     "r": 0.8328984091735843,
     "r_sys": 0.971325579016837,
     "realised": 0.040225,
     "ship_corr": 0.120575,
     "ship_pairacc_sys": 0.058825,
     "ship_realised": 0.0065,
     "ship_rsys": 0.058825,
     "short2_corr": 0.07315,
     "short2_realised": 0.0065,
     "unique": true,
     "vacuous": true
    },
    "PrismRefMedium-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.238775,
     "g_corr": 0.228325,
     "g_mmrv": 0.09425,
     "g_pairacc": 0.23915,
     "mmrv": 0.047755,
     "pairacc": 0.6888888888888889,
     "pairacc_sys": 0.6888888888888889,
     "r": 0.5823364175534919,
     "r_sys": 0.7337905525063801,
     "realised": 0.057825,
     "ship_corr": 0.225775,
     "ship_pairacc_sys": 0.225775,
     "ship_realised": 0.04445,
     "ship_rsys": 0.120575,
     "short2_corr": 0.07315,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "PrismRefSmall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.241375,
     "g_corr": 0.23915,
     "g_mmrv": 0.09425,
     "g_pairacc": 0.23915,
     "mmrv": 0.048275,
     "pairacc": 0.7,
     "pairacc_sys": 0.7333333333333333,
     "r": 0.5063516823587542,
     "r_sys": 0.6861062918863271,
     "realised": 0.057825,
     "ship_corr": 0.225775,
     "ship_pairacc_sys": 0.225775,
     "ship_realised": 0.04445,
     "ship_rsys": 0.120575,
     "short2_corr": 0.120575,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.12875,
     "g_corr": 0.19765,
     "g_mmrv": 0.06895,
     "g_pairacc": 0.22705,
     "mmrv": 0.02575,
     "pairacc": 0.8111111111111111,
     "pairacc_sys": 0.9333333333333333,
     "r": 0.7063358222560373,
     "r_sys": 0.9077739058713605,
     "realised": 0.019875,
     "ship_corr": 0.120575,
     "ship_pairacc_sys": 0.033375,
     "ship_realised": 0.0065,
     "ship_rsys": 0.07315,
     "short2_corr": 0.07315,
     "short2_realised": 0.0065,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.12380000000000001,
     "g_corr": 0.19765,
     "g_mmrv": 0.06735,
     "g_pairacc": 0.205375,
     "mmrv": 0.02476,
     "pairacc": 0.8333333333333334,
     "pairacc_sys": 0.8888888888888888,
     "r": 0.7064280975374935,
     "r_sys": 0.9441809777909256,
     "realised": 0.019875,
     "ship_corr": 0.120575,
     "ship_pairacc_sys": 0.058825,
     "ship_realised": 0.0065,
     "ship_rsys": 0.07315,
     "short2_corr": 0.07315,
     "short2_realised": 0.0065,
     "unique": true,
     "vacuous": true
    },
    "XLsimMqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.7091749999999999,
     "g_corr": 0.23915,
     "g_mmrv": 0.194025,
     "g_pairacc": 0.23915,
     "mmrv": 0.141835,
     "pairacc": 0.4222222222222222,
     "pairacc_sys": 0.37777777777777777,
     "r": 0.2191720230511685,
     "r_sys": -0.36544558135210864,
     "realised": 0.14645,
     "ship_corr": 0.225775,
     "ship_pairacc_sys": 0.225775,
     "ship_realised": 0.0065,
     "ship_rsys": 0.225775,
     "short2_corr": 0.120575,
     "short2_realised": 0.0065,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.28815,
     "g_corr": 0.23915,
     "g_mmrv": 0.107775,
     "g_pairacc": 0.23915,
     "mmrv": 0.05763,
     "pairacc": 0.6888888888888889,
     "pairacc_sys": 0.6888888888888889,
     "r": 0.5106689487699626,
     "r_sys": 0.6823825430701943,
     "realised": 0.057825,
     "ship_corr": 0.225775,
     "ship_pairacc_sys": 0.225775,
     "ship_realised": 0.04445,
     "ship_rsys": 0.120575,
     "short2_corr": 0.120575,
     "short2_realised": 0.015,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.31891250000000004,
     "g_corr": 0.23915,
     "g_mmrv": 0.11545,
     "g_pairacc": 0.23915,
     "mmrv": 0.0637825,
     "pairacc": 0.6777777777777778,
     "pairacc_sys": 0.7555555555555555,
     "r": 0.32286031847319924,
     "r_sys": 0.5863279254368646,
     "realised": 0.057825,
     "ship_corr": 0.225775,
     "ship_pairacc_sys": 0.225775,
     "ship_realised": 0.04445,
     "ship_rsys": 0.120575,
     "short2_corr": 0.120575,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrfS-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.337825,
     "g_corr": 0.23915,
     "g_mmrv": 0.1187,
     "g_pairacc": 0.23915,
     "mmrv": 0.067565,
     "pairacc": 0.6555555555555556,
     "pairacc_sys": 0.7333333333333333,
     "r": 0.3196109201878395,
     "r_sys": 0.5813502894602092,
     "realised": 0.057825,
     "ship_corr": 0.225775,
     "ship_pairacc_sys": 0.225775,
     "ship_realised": 0.04445,
     "ship_rsys": 0.120575,
     "short2_corr": 0.120575,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "damonmonli-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.34875,
     "g_corr": 0.228325,
     "g_mmrv": 0.120225,
     "g_pairacc": 0.23915,
     "mmrv": 0.06975,
     "pairacc": 0.6166666666666667,
     "pairacc_sys": 0.6666666666666666,
     "r": 0.5829081886870953,
     "r_sys": 0.8101424054089073,
     "realised": 0.06345,
     "ship_corr": 0.225775,
     "ship_pairacc_sys": 0.225775,
     "ship_realised": 0.04445,
     "ship_rsys": 0.120575,
     "short2_corr": 0.07315,
     "short2_realised": 0.04445,
     "unique": true,
     "vacuous": true
    },
    "gemba_esa-src": {
     "free_corr": [
      0.8050549480279128,
      1.0
     ],
     "free_mmrv": 0.141875,
     "g_corr": 0.14295,
     "g_mmrv": 0.072975,
     "g_pairacc": 0.207625,
     "mmrv": 0.028375,
     "pairacc": 0.8222222222222222,
     "pairacc_sys": 0.8666666666666667,
     "r": 0.8565123350264293,
     "r_sys": 0.9556760834174949,
     "realised": 0.011525,
     "ship_corr": 0.120575,
     "ship_pairacc_sys": 0.073075,
     "ship_realised": 0.033375,
     "ship_rsys": 0.07315,
     "short2_corr": 0.07315,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": false
    },
    "metametrics_mt_mqm_hybrid_kendall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1754,
     "g_corr": 0.194025,
     "g_mmrv": 0.08235,
     "g_pairacc": 0.23915,
     "mmrv": 0.03508,
     "pairacc": 0.8,
     "pairacc_sys": 0.8888888888888888,
     "r": 0.7099176747913718,
     "r_sys": 0.9629066503644427,
     "realised": 0.019875,
     "ship_corr": 0.120575,
     "ship_pairacc_sys": 0.058825,
     "ship_realised": 0.0065,
     "ship_rsys": 0.058825,
     "short2_corr": 0.07315,
     "short2_realised": 0.0065,
     "unique": true,
     "vacuous": true
    },
    "metametrics_mt_mqm_qe_kendall.seg.s-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.350725,
     "g_corr": 0.203025,
     "g_mmrv": 0.12045,
     "g_pairacc": 0.23915,
     "mmrv": 0.070145,
     "pairacc": 0.6222222222222222,
     "pairacc_sys": 0.6,
     "r": 0.6678760437446465,
     "r_sys": 0.8167446650129732,
     "realised": 0.019875,
     "ship_corr": 0.120575,
     "ship_pairacc_sys": 0.225775,
     "ship_realised": 0.0065,
     "ship_rsys": 0.120575,
     "short2_corr": 0.07315,
     "short2_realised": 0.0065,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.20074999999999998,
     "g_corr": 0.204325,
     "g_mmrv": 0.088925,
     "g_pairacc": 0.23915,
     "mmrv": 0.04015,
     "pairacc": 0.7555555555555555,
     "pairacc_sys": 0.9111111111111111,
     "r": 0.6250742355248883,
     "r_sys": 0.8668529648577501,
     "realised": 0.019875,
     "ship_corr": 0.120575,
     "ship_pairacc_sys": 0.04445,
     "ship_realised": 0.0065,
     "ship_rsys": 0.120575,
     "short2_corr": 0.07315,
     "short2_realised": 0.0065,
     "unique": true,
     "vacuous": true
    },
    "sentinel-ref-mqm-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.23915,
     "g_mmrv": 0.23915,
     "g_pairacc": 0.23915,
     "mmrv": 0.1607025,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.2831928740113827,
     "r_sys": null,
     "realised": 0.23915,
     "ship_corr": 0.225775,
     "ship_pairacc_sys": 0.225775,
     "ship_realised": 0.225775,
     "ship_rsys": 0.225775,
     "short2_corr": 0.120575,
     "short2_realised": 0.120575,
     "unique": false,
     "vacuous": true
    },
    "sentinel-src-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.23915,
     "g_mmrv": 0.23915,
     "g_pairacc": 0.23915,
     "mmrv": 0.1607025,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.32913725389396087,
     "r_sys": null,
     "realised": 0.23915,
     "ship_corr": 0.225775,
     "ship_pairacc_sys": 0.225775,
     "ship_realised": 0.225775,
     "ship_rsys": 0.225775,
     "short2_corr": 0.120575,
     "short2_realised": 0.120575,
     "unique": false,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.293,
     "g_corr": 0.23915,
     "g_mmrv": 0.109125,
     "g_pairacc": 0.23915,
     "mmrv": 0.0586,
     "pairacc": 0.6555555555555556,
     "pairacc_sys": 0.7111111111111111,
     "r": 0.32140235432236847,
     "r_sys": 0.5157535002782715,
     "realised": 0.057825,
     "ship_corr": 0.225775,
     "ship_pairacc_sys": 0.225775,
     "ship_realised": 0.04445,
     "ship_rsys": 0.120575,
     "short2_corr": 0.120575,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.033375,
   "phi_exceeds_eps": false,
   "policies": [
    "Claude-3.5",
    "CommandR-plus",
    "Dubformer",
    "GPT-4",
    "Gemini-1.5-Pro",
    "IKUN",
    "IKUN-C",
    "IOL_Research",
    "ONLINE-W",
    "Unbabel-Tower70B"
   ],
   "r_vac": 0.8539514223266919,
   "segments": [
    80,
    138,
    305,
    111
   ],
   "vacuous": 22,
   "worst_possible": 0.23915,
   "year": "wmt24"
  },
  {
   "K": 12,
   "T": 4,
   "best_fixed": 0.01165,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 10,
    "mmrv": 10,
    "realised": 80,
    "trials": 276
   },
   "lp": "en-zh",
   "median_r": 0.6383969301652274,
   "metric_count": 23,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.164225,
     "g_corr": 0.089325,
     "g_mmrv": 0.0519,
     "g_pairacc": 0.089325,
     "mmrv": 0.027370833333333334,
     "pairacc": 0.7310606060606061,
     "pairacc_sys": 0.7424242424242424,
     "r": 0.5939627675169878,
     "r_sys": 0.7790244344290744,
     "realised": 0.015575,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.003925,
     "ship_rsys": 0.044325,
     "short2_corr": 0.044325,
     "short2_realised": 0.003925,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1685375,
     "g_corr": 0.089325,
     "g_mmrv": 0.052625,
     "g_pairacc": 0.089325,
     "mmrv": 0.028089583333333334,
     "pairacc": 0.7121212121212122,
     "pairacc_sys": 0.696969696969697,
     "r": 0.579583507132907,
     "r_sys": 0.7259800044043334,
     "realised": 0.015575,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.003925,
     "ship_rsys": 0.044325,
     "short2_corr": 0.044325,
     "short2_realised": 0.003925,
     "unique": true,
     "vacuous": true
    },
    "BLEURT-20-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.121675,
     "g_corr": 0.08225,
     "g_mmrv": 0.042275,
     "g_pairacc": 0.089325,
     "mmrv": 0.020279166666666668,
     "pairacc": 0.7689393939393939,
     "pairacc_sys": 0.803030303030303,
     "r": 0.7937158515167745,
     "r_sys": 0.8870496509471183,
     "realised": 0.01385,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.003925,
     "ship_rsys": 0.034075,
     "short2_corr": 0.044325,
     "short2_realised": 0.000475,
     "unique": true,
     "vacuous": true
    },
    "COMET-22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.10750000000000001,
     "g_corr": 0.08075,
     "g_mmrv": 0.038875,
     "g_pairacc": 0.089325,
     "mmrv": 0.017916666666666668,
     "pairacc": 0.7651515151515151,
     "pairacc_sys": 0.8333333333333334,
     "r": 0.8049978704257196,
     "r_sys": 0.9042837126587905,
     "realised": 0.012125,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.000475,
     "ship_rsys": 0.034075,
     "short2_corr": 0.0432,
     "short2_realised": 0.000475,
     "unique": true,
     "vacuous": true
    },
    "CometKiwi-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1454625,
     "g_corr": 0.089325,
     "g_mmrv": 0.04795,
     "g_pairacc": 0.089325,
     "mmrv": 0.02424375,
     "pairacc": 0.7386363636363636,
     "pairacc_sys": 0.8181818181818182,
     "r": 0.6359475805643864,
     "r_sys": 0.879874263095027,
     "realised": 0.0158,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.000475,
     "ship_rsys": 0.0432,
     "short2_corr": 0.044325,
     "short2_realised": 0.000475,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1157375,
     "g_corr": 0.089325,
     "g_mmrv": 0.041025,
     "g_pairacc": 0.089325,
     "mmrv": 0.019289583333333332,
     "pairacc": 0.7575757575757576,
     "pairacc_sys": 0.8636363636363636,
     "r": 0.583067083583292,
     "r_sys": 0.9102532306543734,
     "realised": 0.012125,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0432,
     "ship_realised": 0.000475,
     "ship_rsys": 0.034075,
     "short2_corr": 0.044325,
     "short2_realised": 0.000475,
     "unique": true,
     "vacuous": true
    },
    "MetricX-24-Hybrid-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1122625,
     "g_corr": 0.089325,
     "g_mmrv": 0.04025,
     "g_pairacc": 0.089325,
     "mmrv": 0.018710416666666667,
     "pairacc": 0.7651515151515151,
     "pairacc_sys": 0.8636363636363636,
     "r": 0.6114152204889898,
     "r_sys": 0.9011260362125073,
     "realised": 0.012125,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0432,
     "ship_realised": 0.000475,
     "ship_rsys": 0.034075,
     "short2_corr": 0.044325,
     "short2_realised": 0.000475,
     "unique": true,
     "vacuous": true
    },
    "PrismRefMedium-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.135025,
     "g_corr": 0.089325,
     "g_mmrv": 0.045425,
     "g_pairacc": 0.089325,
     "mmrv": 0.022504166666666665,
     "pairacc": 0.7424242424242424,
     "pairacc_sys": 0.7575757575757576,
     "r": 0.668195394128556,
     "r_sys": 0.8317353307116698,
     "realised": 0.0093,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.003925,
     "ship_rsys": 0.044325,
     "short2_corr": 0.044325,
     "short2_realised": 0.003925,
     "unique": true,
     "vacuous": true
    },
    "PrismRefSmall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1217125,
     "g_corr": 0.089325,
     "g_mmrv": 0.042275,
     "g_pairacc": 0.089325,
     "mmrv": 0.020285416666666667,
     "pairacc": 0.7613636363636364,
     "pairacc_sys": 0.7424242424242424,
     "r": 0.6725543953955069,
     "r_sys": 0.8140793873947122,
     "realised": 0.0093,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.003925,
     "ship_rsys": 0.044325,
     "short2_corr": 0.044325,
     "short2_realised": 0.003925,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-QE-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1055125,
     "g_corr": 0.089325,
     "g_mmrv": 0.038325,
     "g_pairacc": 0.089325,
     "mmrv": 0.017585416666666666,
     "pairacc": 0.7424242424242424,
     "pairacc_sys": 0.8333333333333334,
     "r": 0.7140074525063919,
     "r_sys": 0.8519147962308263,
     "realised": 0.012125,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.000475,
     "ship_rsys": 0.044325,
     "short2_corr": 0.044325,
     "short2_realised": 0.000475,
     "unique": true,
     "vacuous": true
    },
    "XCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1001875,
     "g_corr": 0.089325,
     "g_mmrv": 0.03725,
     "g_pairacc": 0.089325,
     "mmrv": 0.016697916666666666,
     "pairacc": 0.7613636363636364,
     "pairacc_sys": 0.8787878787878788,
     "r": 0.7566675222257642,
     "r_sys": 0.8734141228937193,
     "realised": 0.012125,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.034075,
     "ship_realised": 0.000475,
     "ship_rsys": 0.0432,
     "short2_corr": 0.044325,
     "short2_realised": 0.000475,
     "unique": true,
     "vacuous": true
    },
    "XLsimMqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.3788625,
     "g_corr": 0.089325,
     "g_mmrv": 0.087,
     "g_pairacc": 0.089325,
     "mmrv": 0.06314375,
     "pairacc": 0.4166666666666667,
     "pairacc_sys": 0.36363636363636365,
     "r": 0.49534976573735373,
     "r_sys": -0.47354649484844036,
     "realised": 0.0426,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.034075,
     "ship_rsys": 0.0751,
     "short2_corr": 0.044325,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1562875,
     "g_corr": 0.089325,
     "g_mmrv": 0.050175,
     "g_pairacc": 0.089325,
     "mmrv": 0.026047916666666667,
     "pairacc": 0.7348484848484849,
     "pairacc_sys": 0.7424242424242424,
     "r": 0.6383969301652274,
     "r_sys": 0.8157042060577591,
     "realised": 0.015575,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.003925,
     "ship_rsys": 0.044325,
     "short2_corr": 0.044325,
     "short2_realised": 0.003925,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1685375,
     "g_corr": 0.089325,
     "g_mmrv": 0.052625,
     "g_pairacc": 0.089325,
     "mmrv": 0.028089583333333334,
     "pairacc": 0.7159090909090909,
     "pairacc_sys": 0.696969696969697,
     "r": 0.6127457961102393,
     "r_sys": 0.7418184964960742,
     "realised": 0.015575,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.003925,
     "ship_rsys": 0.044325,
     "short2_corr": 0.044325,
     "short2_realised": 0.003925,
     "unique": true,
     "vacuous": true
    },
    "chrfS-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.17378749999999998,
     "g_corr": 0.089325,
     "g_mmrv": 0.0537,
     "g_pairacc": 0.089325,
     "mmrv": 0.028964583333333332,
     "pairacc": 0.7196969696969697,
     "pairacc_sys": 0.7272727272727273,
     "r": 0.5548872304086289,
     "r_sys": 0.7760695123149292,
     "realised": 0.015575,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.003925,
     "ship_rsys": 0.044325,
     "short2_corr": 0.044325,
     "short2_realised": 0.003925,
     "unique": true,
     "vacuous": true
    },
    "damonmonli-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.128525,
     "g_corr": 0.078325,
     "g_mmrv": 0.0438,
     "g_pairacc": 0.089325,
     "mmrv": 0.021420833333333333,
     "pairacc": 0.7575757575757576,
     "pairacc_sys": 0.803030303030303,
     "r": 0.8216734853396434,
     "r_sys": 0.8683750943211951,
     "realised": 0.00935,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.003925,
     "ship_rsys": 0.044325,
     "short2_corr": 0.0432,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "gemba_esa-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.113025,
     "g_corr": 0.068375,
     "g_mmrv": 0.040375,
     "g_pairacc": 0.089325,
     "mmrv": 0.0188375,
     "pairacc": 0.7916666666666666,
     "pairacc_sys": 0.8181818181818182,
     "r": 0.8770454975885618,
     "r_sys": 0.9547742660889528,
     "realised": 0.0086,
     "ship_corr": 0.044325,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.007325,
     "ship_rsys": 0.01385,
     "short2_corr": 0.0432,
     "short2_realised": 0.006125,
     "unique": true,
     "vacuous": true
    },
    "metametrics_mt_mqm_hybrid_kendall-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.085875,
     "g_corr": 0.08225,
     "g_mmrv": 0.033625,
     "g_pairacc": 0.089325,
     "mmrv": 0.0143125,
     "pairacc": 0.7840909090909091,
     "pairacc_sys": 0.8787878787878788,
     "r": 0.7925838241629213,
     "r_sys": 0.9255615477355775,
     "realised": 0.012125,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.034075,
     "ship_realised": 0.000475,
     "ship_rsys": 0.034075,
     "short2_corr": 0.044325,
     "short2_realised": 0.000475,
     "unique": true,
     "vacuous": true
    },
    "metametrics_mt_mqm_qe_kendall.seg.s-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1144125,
     "g_corr": 0.089325,
     "g_mmrv": 0.04065,
     "g_pairacc": 0.089325,
     "mmrv": 0.01906875,
     "pairacc": 0.7613636363636364,
     "pairacc_sys": 0.8333333333333334,
     "r": 0.7640210323811207,
     "r_sys": 0.8177994579599506,
     "realised": 0.018625,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.000475,
     "ship_rsys": 0.044325,
     "short2_corr": 0.044325,
     "short2_realised": 0.000475,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.18782500000000002,
     "g_corr": 0.089325,
     "g_mmrv": 0.056375,
     "g_pairacc": 0.089325,
     "mmrv": 0.03130416666666667,
     "pairacc": 0.7121212121212122,
     "pairacc_sys": 0.7878787878787878,
     "r": 0.6301480008358646,
     "r_sys": 0.6931696906653024,
     "realised": 0.012125,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.000475,
     "ship_rsys": 0.044325,
     "short2_corr": 0.044325,
     "short2_realised": 0.000475,
     "unique": true,
     "vacuous": true
    },
    "sentinel-ref-mqm-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.668525,
     "g_corr": 0.089325,
     "g_mmrv": 0.089325,
     "g_pairacc": 0.089325,
     "mmrv": 0.055710416666666665,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.5477360896532465,
     "r_sys": null,
     "realised": 0.089325,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.0751,
     "ship_rsys": 0.0751,
     "short2_corr": 0.044325,
     "short2_realised": 0.044325,
     "unique": false,
     "vacuous": true
    },
    "sentinel-src-mqm-src": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.668525,
     "g_corr": 0.089325,
     "g_mmrv": 0.089325,
     "g_pairacc": 0.089325,
     "mmrv": 0.055710416666666665,
     "pairacc": 0.0,
     "pairacc_sys": 0.0,
     "r": 0.4735069204183248,
     "r_sys": null,
     "realised": 0.089325,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.0751,
     "ship_rsys": 0.0751,
     "short2_corr": 0.044325,
     "short2_realised": 0.044325,
     "unique": false,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.1727125,
     "g_corr": 0.089325,
     "g_mmrv": 0.053425,
     "g_pairacc": 0.089325,
     "mmrv": 0.028785416666666667,
     "pairacc": 0.7083333333333334,
     "pairacc_sys": 0.696969696969697,
     "r": 0.6541543165414515,
     "r_sys": 0.7273355776123503,
     "realised": 0.012975,
     "ship_corr": 0.0751,
     "ship_pairacc_sys": 0.0751,
     "ship_realised": 0.003925,
     "ship_rsys": 0.044325,
     "short2_corr": 0.044325,
     "short2_realised": 0.003925,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 13,
   "phi": 0.01385,
   "phi_exceeds_eps": false,
   "policies": [
    "Aya23",
    "Claude-3.5",
    "CommandR-plus",
    "GPT-4",
    "Gemini-1.5-Pro",
    "HW-TSC",
    "IKUN",
    "IKUN-C",
    "IOL_Research",
    "Llama3-70B",
    "ONLINE-B",
    "Unbabel-Tower70B"
   ],
   "r_vac": 0.8783429248346203,
   "segments": [
    80,
    138,
    305,
    111
   ],
   "vacuous": 23,
   "worst_possible": 0.089325,
   "year": "wmt24"
  },
  {
   "K": 20,
   "T": 5,
   "best_fixed": 0.01252,
   "corr_certified": 0,
   "domains": [
    "dialogue",
    "edu",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 0,
    "mmrv": 0,
    "realised": 47,
    "trials": 380
   },
   "lp": "cs-de_DE",
   "median_r": 0.3509472574854326,
   "metric_count": 19,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.79722,
     "g_corr": 0.3122,
     "g_mmrv": 0.17398,
     "g_pairacc": 0.3122,
     "mmrv": 0.079722,
     "pairacc": 0.7597471022128557,
     "pairacc_sys": 0.8631578947368421,
     "r": 0.27579886635013123,
     "r_sys": 0.8889673337928843,
     "realised": 0.03646,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.2726,
     "ship_realised": 0.01948,
     "ship_rsys": 0.15986,
     "short2_corr": 0.22582,
     "short2_realised": 0.01948,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.79909,
     "g_corr": 0.3122,
     "g_mmrv": 0.17402,
     "g_pairacc": 0.3122,
     "mmrv": 0.079909,
     "pairacc": 0.7713382507903056,
     "pairacc_sys": 0.8894736842105263,
     "r": 0.25302257953736373,
     "r_sys": 0.8714500530292455,
     "realised": 0.03612,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.2726,
     "ship_realised": 0.01948,
     "ship_rsys": 0.15986,
     "short2_corr": 0.22582,
     "short2_realised": 0.01948,
     "unique": true,
     "vacuous": true
    },
    "COMET22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3122,
     "g_mmrv": 0.21462,
     "g_pairacc": 0.3122,
     "mmrv": 0.115722,
     "pairacc": 0.702845100105374,
     "pairacc_sys": 0.7842105263157895,
     "r": 0.31311909587029874,
     "r_sys": 0.6152512827445121,
     "realised": 0.06914,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.2726,
     "ship_realised": 0.06236,
     "ship_rsys": 0.2726,
     "short2_corr": 0.22582,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMETKiwi22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3122,
     "g_mmrv": 0.23674,
     "g_pairacc": 0.3122,
     "mmrv": 0.136705,
     "pairacc": 0.6332982086406744,
     "pairacc_sys": 0.6473684210526316,
     "r": 0.23649486322916397,
     "r_sys": 0.5124201309897883,
     "realised": 0.07338,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.2726,
     "ship_realised": 0.1112,
     "ship_rsys": 0.2726,
     "short2_corr": 0.22582,
     "short2_realised": 0.06236,
     "unique": true,
     "vacuous": true
    },
    "EnsembleSlick-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3122,
     "g_mmrv": 0.23626,
     "g_pairacc": 0.3122,
     "mmrv": 0.136144,
     "pairacc": 0.672286617492097,
     "pairacc_sys": 0.7157894736842105,
     "r": 0.27792487220756495,
     "r_sys": 0.6543041650835949,
     "realised": 0.07432,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.2726,
     "ship_realised": 0.06236,
     "ship_rsys": 0.2726,
     "short2_corr": 0.22582,
     "short2_realised": 0.04338,
     "unique": true,
     "vacuous": true
    },
    "GEMBA-v2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.8555400000000001,
     "g_corr": 0.3122,
     "g_mmrv": 0.18102,
     "g_pairacc": 0.3122,
     "mmrv": 0.085554,
     "pairacc": 0.7671232876712328,
     "pairacc_sys": 0.8631578947368421,
     "r": 0.674010071233636,
     "r_sys": 0.7587320073349149,
     "realised": 0.02534,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.2726,
     "ship_realised": 0.0,
     "ship_rsys": 0.22582,
     "short2_corr": 0.22582,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-25-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3122,
     "g_mmrv": 0.21846,
     "g_pairacc": 0.3122,
     "mmrv": 0.119406,
     "pairacc": 0.7049525816649105,
     "pairacc_sys": 0.7894736842105263,
     "r": 0.50722532545841,
     "r_sys": 0.6996248309737427,
     "realised": 0.09082,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.2726,
     "ship_realised": 0.04338,
     "ship_rsys": 0.22582,
     "short2_corr": 0.22582,
     "short2_realised": 0.04338,
     "unique": true,
     "vacuous": true
    },
    "Polycand-2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3122,
     "g_mmrv": 0.23924,
     "g_pairacc": 0.3122,
     "mmrv": 0.138922,
     "pairacc": 0.6543730242360379,
     "pairacc_sys": 0.7,
     "r": 0.23351971511626132,
     "r_sys": 0.4575624388600455,
     "realised": 0.1121,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.2726,
     "ship_realised": 0.06236,
     "ship_rsys": 0.2726,
     "short2_corr": 0.22582,
     "short2_realised": 0.06236,
     "unique": true,
     "vacuous": true
    },
    "Q_Relative-MQM-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.8640399999999999,
     "g_corr": 0.3122,
     "g_mmrv": 0.18204,
     "g_pairacc": 0.3122,
     "mmrv": 0.086404,
     "pairacc": 0.768177028451001,
     "pairacc_sys": 0.8631578947368421,
     "r": 0.7109551772326116,
     "r_sys": 0.8076191096665913,
     "realised": 0.01792,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.2726,
     "ship_realised": 0.01948,
     "ship_rsys": 0.15986,
     "short2_corr": 0.22582,
     "short2_realised": 0.01948,
     "unique": true,
     "vacuous": true
    },
    "SEGALE-QE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3122,
     "g_mmrv": 0.22678,
     "g_pairacc": 0.3122,
     "mmrv": 0.127052,
     "pairacc": 0.6912539515279241,
     "pairacc_sys": 0.7736842105263158,
     "r": 0.5742511308734771,
     "r_sys": 0.7059386679200467,
     "realised": 0.04466,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.2726,
     "ship_realised": 0.06236,
     "ship_rsys": 0.22582,
     "short2_corr": 0.22582,
     "short2_realised": 0.01948,
     "unique": true,
     "vacuous": true
    },
    "TASER-No-Ref-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.65829,
     "g_corr": 0.3122,
     "g_mmrv": 0.15602,
     "g_pairacc": 0.3122,
     "mmrv": 0.065829,
     "pairacc": 0.7955742887249737,
     "pairacc_sys": 0.8736842105263158,
     "r": 0.7721885161074258,
     "r_sys": 0.8786378940534321,
     "realised": 0.01252,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.2726,
     "ship_realised": 0.0,
     "ship_rsys": 0.15986,
     "short2_corr": 0.15986,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "UvA-MT-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3122,
     "g_mmrv": 0.24502,
     "g_pairacc": 0.3122,
     "mmrv": 0.14449,
     "pairacc": 0.5985247629083246,
     "pairacc_sys": 0.5894736842105263,
     "r": 0.40242811225107705,
     "r_sys": 0.41313225396733416,
     "realised": 0.12372,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.2726,
     "ship_realised": 0.1112,
     "ship_rsys": 0.2726,
     "short2_corr": 0.22582,
     "short2_realised": 0.1112,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.72224,
     "g_corr": 0.3122,
     "g_mmrv": 0.16442,
     "g_pairacc": 0.3122,
     "mmrv": 0.072224,
     "pairacc": 0.7945205479452054,
     "pairacc_sys": 0.9105263157894737,
     "r": 0.40883417739826605,
     "r_sys": 0.9109381688001258,
     "realised": 0.0309,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.15986,
     "ship_realised": 0.01948,
     "ship_rsys": 0.15858,
     "short2_corr": 0.22582,
     "short2_realised": 0.01948,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.68233,
     "g_corr": 0.3122,
     "g_mmrv": 0.15928,
     "g_pairacc": 0.3122,
     "mmrv": 0.068233,
     "pairacc": 0.7924130663856691,
     "pairacc_sys": 0.9,
     "r": 0.28578209764656576,
     "r_sys": 0.9432064033569192,
     "realised": 0.02476,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.2726,
     "ship_realised": 0.01948,
     "ship_rsys": 0.12048,
     "short2_corr": 0.22582,
     "short2_realised": 0.01948,
     "unique": true,
     "vacuous": true
    },
    "hw-tsc-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3122,
     "g_mmrv": 0.2565,
     "g_pairacc": 0.3122,
     "mmrv": 0.156037,
     "pairacc": 0.6174920969441517,
     "pairacc_sys": 0.631578947368421,
     "r": 0.3509472574854326,
     "r_sys": 0.3837751940949808,
     "realised": 0.1762,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.2726,
     "ship_realised": 0.15986,
     "ship_rsys": 0.2726,
     "short2_corr": 0.22582,
     "short2_realised": 0.1112,
     "unique": true,
     "vacuous": true
    },
    "mr7_2_1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.7753599999999999,
     "g_corr": 0.3122,
     "g_mmrv": 0.17116,
     "g_pairacc": 0.3122,
     "mmrv": 0.077536,
     "pairacc": 0.7713382507903056,
     "pairacc_sys": 0.8578947368421053,
     "r": 0.5213962548430651,
     "r_sys": 0.7913468450285623,
     "realised": 0.03934,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.2726,
     "ship_realised": 0.01948,
     "ship_rsys": 0.22582,
     "short2_corr": 0.22582,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "rankedCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3122,
     "g_mmrv": 0.21604,
     "g_pairacc": 0.3122,
     "mmrv": 0.117147,
     "pairacc": 0.708113804004215,
     "pairacc_sys": 0.8105263157894737,
     "r": 0.27810441078258163,
     "r_sys": 0.7052035316853119,
     "realised": 0.06816,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.2726,
     "ship_realised": 0.06236,
     "ship_rsys": 0.22582,
     "short2_corr": 0.22582,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3122,
     "g_mmrv": 0.25978,
     "g_pairacc": 0.3122,
     "mmrv": 0.15963,
     "pairacc": 0.6322444678609063,
     "pairacc_sys": 0.6684210526315789,
     "r": 0.3579080541040138,
     "r_sys": 0.30136876465526513,
     "realised": 0.11388,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.2726,
     "ship_realised": 0.04338,
     "ship_rsys": 0.2726,
     "short2_corr": 0.22582,
     "short2_realised": 0.04338,
     "unique": true,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.7462599999999999,
     "g_corr": 0.3122,
     "g_mmrv": 0.16742,
     "g_pairacc": 0.3122,
     "mmrv": 0.074626,
     "pairacc": 0.7755532139093783,
     "pairacc_sys": 0.8789473684210526,
     "r": 0.2553948996234311,
     "r_sys": 0.9087187664064519,
     "realised": 0.01604,
     "ship_corr": 0.2726,
     "ship_pairacc_sys": 0.2726,
     "ship_realised": 0.01948,
     "ship_rsys": 0.15986,
     "short2_corr": 0.22582,
     "short2_realised": 0.01948,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.12048,
   "phi_exceeds_eps": true,
   "policies": [
    "Algharb",
    "CUNI-MH-v2",
    "Claude-4",
    "CommandA",
    "CommandA-MT",
    "DeepSeek-V3",
    "GPT-4.1",
    "GemTrans",
    "Gemini-2.5-Pro",
    "Gemma-3-12B",
    "Gemma-3-27B",
    "IRB-MT",
    "Laniqo",
    "Mistral-Medium",
    "SRPOL",
    "Shy",
    "TowerPlus-9B",
    "UvA-MT",
    "Wenyiil",
    "Yolu"
   ],
   "r_vac": 0.9270634886866804,
   "segments": [
    28,
    45,
    69,
    47,
    42
   ],
   "vacuous": 19,
   "worst_possible": 0.3122,
   "year": "wmt25"
  },
  {
   "K": 18,
   "T": 4,
   "best_fixed": 0.015725,
   "corr_certified": 0,
   "domains": [
    "edu",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 0,
    "mmrv": 0,
    "realised": 59,
    "trials": 342
   },
   "lp": "cs-uk_UA",
   "median_r": 0.28505815610065877,
   "metric_count": 19,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.768725,
     "g_corr": 0.189475,
     "g_mmrv": 0.15585,
     "g_pairacc": 0.189475,
     "mmrv": 0.08541388888888889,
     "pairacc": 0.6617647058823529,
     "pairacc_sys": 0.6601307189542484,
     "r": 0.22177984708691006,
     "r_sys": 0.32950870373485686,
     "realised": 0.0349,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.03735,
     "ship_rsys": 0.14605,
     "short2_corr": 0.136575,
     "short2_realised": 0.0092,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.788025,
     "g_corr": 0.189475,
     "g_mmrv": 0.158025,
     "g_pairacc": 0.189475,
     "mmrv": 0.08755833333333334,
     "pairacc": 0.6584967320261438,
     "pairacc_sys": 0.6339869281045751,
     "r": 0.05800025793925119,
     "r_sys": 0.35743554559558105,
     "realised": 0.031275,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.03735,
     "ship_rsys": 0.14605,
     "short2_corr": 0.136575,
     "short2_realised": 0.0092,
     "unique": true,
     "vacuous": true
    },
    "COMET22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.527825,
     "g_corr": 0.189475,
     "g_mmrv": 0.12535,
     "g_pairacc": 0.189475,
     "mmrv": 0.058647222222222226,
     "pairacc": 0.738562091503268,
     "pairacc_sys": 0.7516339869281046,
     "r": 0.28505815610065877,
     "r_sys": 0.6327880284494267,
     "realised": 0.033775,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.0092,
     "ship_rsys": 0.14605,
     "short2_corr": 0.136575,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMETKiwi22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.189475,
     "g_mmrv": 0.18495,
     "g_pairacc": 0.189475,
     "mmrv": 0.11456666666666666,
     "pairacc": 0.565359477124183,
     "pairacc_sys": 0.5490196078431373,
     "r": 0.24218281755344911,
     "r_sys": 0.13282936886402025,
     "realised": 0.103025,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.048075,
     "ship_rsys": 0.14605,
     "short2_corr": 0.136575,
     "short2_realised": 0.048075,
     "unique": true,
     "vacuous": true
    },
    "EnsembleSlick-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.9803875,
     "g_corr": 0.189475,
     "g_mmrv": 0.1788,
     "g_pairacc": 0.189475,
     "mmrv": 0.10893194444444444,
     "pairacc": 0.5996732026143791,
     "pairacc_sys": 0.6143790849673203,
     "r": 0.08297586699789677,
     "r_sys": 0.3501805405584941,
     "realised": 0.062975,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.048075,
     "ship_rsys": 0.14605,
     "short2_corr": 0.136575,
     "short2_realised": 0.0092,
     "unique": true,
     "vacuous": true
    },
    "GEMBA-v2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.3771375,
     "g_corr": 0.183325,
     "g_mmrv": 0.1038,
     "g_pairacc": 0.189475,
     "mmrv": 0.041904166666666666,
     "pairacc": 0.8088235294117647,
     "pairacc_sys": 0.8366013071895425,
     "r": 0.7476812513626301,
     "r_sys": 0.858448066539712,
     "realised": 0.014375,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.0,
     "ship_rsys": 0.110475,
     "short2_corr": 0.136575,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-25-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.44630000000000003,
     "g_corr": 0.189475,
     "g_mmrv": 0.11375,
     "g_pairacc": 0.189475,
     "mmrv": 0.04958888888888889,
     "pairacc": 0.7647058823529411,
     "pairacc_sys": 0.803921568627451,
     "r": 0.7113100285776842,
     "r_sys": 0.8429497919548103,
     "realised": 0.0456,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.023275,
     "ship_rsys": 0.110475,
     "short2_corr": 0.136575,
     "short2_realised": 0.016,
     "unique": true,
     "vacuous": true
    },
    "Polycand-2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6891999999999999,
     "g_corr": 0.189475,
     "g_mmrv": 0.1463,
     "g_pairacc": 0.189475,
     "mmrv": 0.07657777777777777,
     "pairacc": 0.6683006535947712,
     "pairacc_sys": 0.6797385620915033,
     "r": 0.40060148511772137,
     "r_sys": 0.4906435841619619,
     "realised": 0.0701,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.023275,
     "ship_rsys": 0.14605,
     "short2_corr": 0.136575,
     "short2_realised": 0.023275,
     "unique": true,
     "vacuous": true
    },
    "Q_Relative-MQM-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6559499999999999,
     "g_corr": 0.189475,
     "g_mmrv": 0.141925,
     "g_pairacc": 0.189475,
     "mmrv": 0.07288333333333333,
     "pairacc": 0.7271241830065359,
     "pairacc_sys": 0.7647058823529411,
     "r": 0.6234191287633849,
     "r_sys": 0.7500372435071948,
     "realised": 0.0443,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.0,
     "ship_rsys": 0.14605,
     "short2_corr": 0.136575,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "SEGALE-QE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.845675,
     "g_corr": 0.189475,
     "g_mmrv": 0.164175,
     "g_pairacc": 0.189475,
     "mmrv": 0.09396388888888889,
     "pairacc": 0.6503267973856209,
     "pairacc_sys": 0.673202614379085,
     "r": 0.37148649730987887,
     "r_sys": 0.5361618815507019,
     "realised": 0.03535,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.048075,
     "ship_rsys": 0.14605,
     "short2_corr": 0.136575,
     "short2_realised": 0.023275,
     "unique": true,
     "vacuous": true
    },
    "TASER-No-Ref-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.361175,
     "g_corr": 0.1687,
     "g_mmrv": 0.10095,
     "g_pairacc": 0.189475,
     "mmrv": 0.04013055555555556,
     "pairacc": 0.8120915032679739,
     "pairacc_sys": 0.8562091503267973,
     "r": 0.7865297085524467,
     "r_sys": 0.9069294285474503,
     "realised": 0.015725,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.0,
     "ship_rsys": 0.0829,
     "short2_corr": 0.136575,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "UvA-MT-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.9141,
     "g_corr": 0.189475,
     "g_mmrv": 0.171575,
     "g_pairacc": 0.189475,
     "mmrv": 0.10156666666666667,
     "pairacc": 0.5163398692810458,
     "pairacc_sys": 0.5163398692810458,
     "r": 0.12477875062058139,
     "r_sys": 0.10783713286352041,
     "realised": 0.1262,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.110475,
     "ship_rsys": 0.14605,
     "short2_corr": 0.136575,
     "short2_realised": 0.03735,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6703999999999999,
     "g_corr": 0.189475,
     "g_mmrv": 0.144075,
     "g_pairacc": 0.189475,
     "mmrv": 0.07448888888888888,
     "pairacc": 0.7124183006535948,
     "pairacc_sys": 0.7058823529411765,
     "r": 0.37471129543143167,
     "r_sys": 0.47165490138220434,
     "realised": 0.0174,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.03735,
     "ship_rsys": 0.14605,
     "short2_corr": 0.136575,
     "short2_realised": 0.0092,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6778875,
     "g_corr": 0.189475,
     "g_mmrv": 0.14465,
     "g_pairacc": 0.189475,
     "mmrv": 0.07532083333333334,
     "pairacc": 0.6993464052287581,
     "pairacc_sys": 0.6797385620915033,
     "r": 0.23786558418433518,
     "r_sys": 0.4390587263412336,
     "realised": 0.031275,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.03735,
     "ship_rsys": 0.14605,
     "short2_corr": 0.136575,
     "short2_realised": 0.0092,
     "unique": true,
     "vacuous": true
    },
    "hw-tsc-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.189475,
     "g_mmrv": 0.1873,
     "g_pairacc": 0.189475,
     "mmrv": 0.11891388888888889,
     "pairacc": 0.5130718954248366,
     "pairacc_sys": 0.5163398692810458,
     "r": 0.18175839693974735,
     "r_sys": -0.02475973749614619,
     "realised": 0.141625,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.14605,
     "ship_rsys": 0.14605,
     "short2_corr": 0.136575,
     "short2_realised": 0.048075,
     "unique": true,
     "vacuous": true
    },
    "mr7_2_1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.4689875,
     "g_corr": 0.189475,
     "g_mmrv": 0.117225,
     "g_pairacc": 0.189475,
     "mmrv": 0.052109722222222224,
     "pairacc": 0.7843137254901961,
     "pairacc_sys": 0.8300653594771242,
     "r": 0.4518779132099569,
     "r_sys": 0.8671792973254845,
     "realised": 0.01825,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.0,
     "ship_rsys": 0.110475,
     "short2_corr": 0.136575,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "rankedCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.55515,
     "g_corr": 0.189475,
     "g_mmrv": 0.128975,
     "g_pairacc": 0.189475,
     "mmrv": 0.06168333333333333,
     "pairacc": 0.7418300653594772,
     "pairacc_sys": 0.7712418300653595,
     "r": 0.22838209568971246,
     "r_sys": 0.6116809978544125,
     "realised": 0.037575,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.0,
     "ship_rsys": 0.14605,
     "short2_corr": 0.136575,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.7453000000000001,
     "g_corr": 0.189475,
     "g_mmrv": 0.152975,
     "g_pairacc": 0.189475,
     "mmrv": 0.08281111111111111,
     "pairacc": 0.6323529411764706,
     "pairacc_sys": 0.6143790849673203,
     "r": 0.39373984995529576,
     "r_sys": 0.363997515143456,
     "realised": 0.0456,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.023275,
     "ship_rsys": 0.14605,
     "short2_corr": 0.136575,
     "short2_realised": 0.016,
     "unique": true,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.7317,
     "g_corr": 0.189475,
     "g_mmrv": 0.15135,
     "g_pairacc": 0.189475,
     "mmrv": 0.0813,
     "pairacc": 0.6862745098039216,
     "pairacc_sys": 0.6928104575163399,
     "r": 0.16983014747353203,
     "r_sys": 0.4388599110515694,
     "realised": 0.031275,
     "ship_corr": 0.14605,
     "ship_pairacc_sys": 0.14605,
     "ship_realised": 0.03735,
     "ship_rsys": 0.14605,
     "short2_corr": 0.136575,
     "short2_realised": 0.0092,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.07575,
   "phi_exceeds_eps": true,
   "policies": [
    "Algharb",
    "Claude-4",
    "CommandA",
    "CommandA-MT",
    "DeepSeek-V3",
    "GPT-4.1",
    "GemTrans",
    "Gemini-2.5-Pro",
    "Gemma-3-27B",
    "IRB-MT",
    "Laniqo",
    "Mistral-Medium",
    "SRPOL",
    "Shy",
    "TowerPlus-9B",
    "UvA-MT",
    "Wenyiil",
    "Yolu"
   ],
   "r_vac": 0.9189489738596551,
   "segments": [
    48,
    79,
    52,
    46
   ],
   "vacuous": 19,
   "worst_possible": 0.189475,
   "year": "wmt25"
  },
  {
   "K": 18,
   "T": 4,
   "best_fixed": 0.0454,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 11,
    "mmrv": 11,
    "realised": 48,
    "trials": 342
   },
   "lp": "en-ar_EG",
   "median_r": -0.3410760411717398,
   "metric_count": 19,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.50795,
     "g_corr": 0.792875,
     "g_mmrv": 0.28175,
     "g_pairacc": 0.792875,
     "mmrv": 0.056438888888888886,
     "pairacc": 0.875,
     "pairacc_sys": 0.8758169934640523,
     "r": 0.83172830254092,
     "r_sys": 0.9741878527621505,
     "realised": 0.008625,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.0,
     "ship_rsys": 0.2405,
     "short2_corr": 0.6961,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.5673875,
     "g_corr": 0.792875,
     "g_mmrv": 0.29985,
     "g_pairacc": 0.792875,
     "mmrv": 0.06304305555555556,
     "pairacc": 0.8697916666666666,
     "pairacc_sys": 0.8431372549019608,
     "r": 0.6989367524264146,
     "r_sys": 0.9681576867332785,
     "realised": 0.008625,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.0,
     "ship_rsys": 0.361125,
     "short2_corr": 0.738025,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.792875,
     "g_mmrv": 0.792875,
     "g_pairacc": 0.792875,
     "mmrv": 0.3514388888888889,
     "pairacc": 0.6770833333333334,
     "pairacc_sys": 0.7124183006535948,
     "r": 0.5719219450025259,
     "r_sys": 0.5982264828517551,
     "realised": 0.46105,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.154075,
     "ship_rsys": 0.747225,
     "short2_corr": 0.738025,
     "short2_realised": 0.154075,
     "unique": true,
     "vacuous": true
    },
    "COMETKiwi22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.792875,
     "g_mmrv": 0.792875,
     "g_pairacc": 0.792875,
     "mmrv": 0.7046375,
     "pairacc": 0.16666666666666666,
     "pairacc_sys": 0.1111111111111111,
     "r": -0.8877965604570114,
     "r_sys": -0.9375700645300995,
     "realised": 0.78045,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.73505,
     "ship_rsys": 0.747225,
     "short2_corr": 0.738025,
     "short2_realised": 0.73505,
     "unique": true,
     "vacuous": true
    },
    "EnsembleSlick-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.792875,
     "g_mmrv": 0.792875,
     "g_pairacc": 0.792875,
     "mmrv": 0.6883861111111111,
     "pairacc": 0.3177083333333333,
     "pairacc_sys": 0.3202614379084967,
     "r": -0.3632862586631241,
     "r_sys": -0.5776071588580883,
     "realised": 0.73135,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.68595,
     "ship_rsys": 0.747225,
     "short2_corr": 0.738025,
     "short2_realised": 0.68595,
     "unique": true,
     "vacuous": true
    },
    "GEMBA-v2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.792875,
     "g_mmrv": 0.792875,
     "g_pairacc": 0.792875,
     "mmrv": 0.4883638888888889,
     "pairacc": 0.6701388888888888,
     "pairacc_sys": 0.6405228758169934,
     "r": 0.2310243989942109,
     "r_sys": 0.3874008292100746,
     "realised": 0.6486,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.6961,
     "ship_rsys": 0.747225,
     "short2_corr": 0.738025,
     "short2_realised": 0.6961,
     "unique": true,
     "vacuous": true
    },
    "MetricX-25-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.792875,
     "g_mmrv": 0.792875,
     "g_pairacc": 0.792875,
     "mmrv": 0.6771027777777778,
     "pairacc": 0.3645833333333333,
     "pairacc_sys": 0.35294117647058826,
     "r": -0.5409141452282434,
     "r_sys": -0.4897109424851469,
     "realised": 0.75515,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.703,
     "ship_rsys": 0.747225,
     "short2_corr": 0.738025,
     "short2_realised": 0.68595,
     "unique": true,
     "vacuous": true
    },
    "Polycand-2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.792875,
     "g_mmrv": 0.792875,
     "g_pairacc": 0.792875,
     "mmrv": 0.7002805555555556,
     "pairacc": 0.2673611111111111,
     "pairacc_sys": 0.24183006535947713,
     "r": -0.7479486029197113,
     "r_sys": -0.7846447087766986,
     "realised": 0.755725,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.68595,
     "ship_rsys": 0.747225,
     "short2_corr": 0.738025,
     "short2_realised": 0.68595,
     "unique": true,
     "vacuous": true
    },
    "Q_Relative-MQM-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.792875,
     "g_mmrv": 0.792875,
     "g_pairacc": 0.792875,
     "mmrv": 0.6998722222222222,
     "pairacc": 0.28125,
     "pairacc_sys": 0.23529411764705882,
     "r": -0.5994866449684682,
     "r_sys": -0.7322121309317762,
     "realised": 0.783575,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.738025,
     "ship_rsys": 0.747225,
     "short2_corr": 0.738025,
     "short2_realised": 0.6961,
     "unique": true,
     "vacuous": true
    },
    "SEGALE-QE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.792875,
     "g_mmrv": 0.792875,
     "g_pairacc": 0.792875,
     "mmrv": 0.6558944444444444,
     "pairacc": 0.3333333333333333,
     "pairacc_sys": 0.3137254901960784,
     "r": -0.45539691410677824,
     "r_sys": -0.6311181371761173,
     "realised": 0.77965,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.68595,
     "ship_rsys": 0.747225,
     "short2_corr": 0.738025,
     "short2_realised": 0.68595,
     "unique": true,
     "vacuous": true
    },
    "TASER-No-Ref-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.792875,
     "g_mmrv": 0.792875,
     "g_pairacc": 0.792875,
     "mmrv": 0.48207083333333334,
     "pairacc": 0.6267361111111112,
     "pairacc_sys": 0.6143790849673203,
     "r": 0.30091929927668326,
     "r_sys": 0.36147160505425224,
     "realised": 0.606775,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.6961,
     "ship_rsys": 0.747225,
     "short2_corr": 0.738025,
     "short2_realised": 0.6961,
     "unique": true,
     "vacuous": true
    },
    "UvA-MT-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.792875,
     "g_mmrv": 0.792875,
     "g_pairacc": 0.792875,
     "mmrv": 0.6538541666666666,
     "pairacc": 0.3836805555555556,
     "pairacc_sys": 0.3202614379084967,
     "r": -0.3410760411717398,
     "r_sys": -0.3226624295000814,
     "realised": 0.4684,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.423,
     "ship_rsys": 0.747225,
     "short2_corr": 0.738025,
     "short2_realised": 0.381725,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.82775,
     "g_corr": 0.792875,
     "g_mmrv": 0.37425,
     "g_pairacc": 0.792875,
     "mmrv": 0.09197222222222222,
     "pairacc": 0.8559027777777778,
     "pairacc_sys": 0.8366013071895425,
     "r": 0.7155972661994603,
     "r_sys": 0.9255645329369147,
     "realised": 0.008625,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.0,
     "ship_rsys": 0.423,
     "short2_corr": 0.738025,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.792875,
     "g_mmrv": 0.436725,
     "g_pairacc": 0.792875,
     "mmrv": 0.11922916666666666,
     "pairacc": 0.8489583333333334,
     "pairacc_sys": 0.8366013071895425,
     "r": 0.8127688414936665,
     "r_sys": 0.9395157984344965,
     "realised": 0.008625,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.14745,
     "ship_rsys": 0.423,
     "short2_corr": 0.725,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "hw-tsc-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.792875,
     "g_mmrv": 0.792875,
     "g_pairacc": 0.792875,
     "mmrv": 0.7046375,
     "pairacc": 0.1996527777777778,
     "pairacc_sys": 0.13071895424836602,
     "r": -0.7001528887749071,
     "r_sys": -0.9060691091458856,
     "realised": 0.779625,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.73505,
     "ship_rsys": 0.747225,
     "short2_corr": 0.738025,
     "short2_realised": 0.73505,
     "unique": true,
     "vacuous": true
    },
    "mr7_2_1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.792875,
     "g_mmrv": 0.792875,
     "g_pairacc": 0.792875,
     "mmrv": 0.6809361111111111,
     "pairacc": 0.3090277777777778,
     "pairacc_sys": 0.22875816993464052,
     "r": -0.6243686725231488,
     "r_sys": -0.7941674065652831,
     "realised": 0.6154,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.6961,
     "ship_rsys": 0.747225,
     "short2_corr": 0.738025,
     "short2_realised": 0.6961,
     "unique": true,
     "vacuous": true
    },
    "rankedCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.792875,
     "g_mmrv": 0.792875,
     "g_pairacc": 0.792875,
     "mmrv": 0.3322569444444444,
     "pairacc": 0.6875,
     "pairacc_sys": 0.7320261437908496,
     "r": 0.612105243061627,
     "r_sys": 0.6416585242472393,
     "realised": 0.2682,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.154075,
     "ship_rsys": 0.747225,
     "short2_corr": 0.738025,
     "short2_realised": 0.154075,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.792875,
     "g_mmrv": 0.792875,
     "g_pairacc": 0.792875,
     "mmrv": 0.7021652777777778,
     "pairacc": 0.24479166666666666,
     "pairacc_sys": 0.22875816993464052,
     "r": -0.781321490583164,
     "r_sys": -0.777751141418229,
     "realised": 0.748975,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.703,
     "ship_rsys": 0.747225,
     "short2_corr": 0.738025,
     "short2_realised": 0.68595,
     "unique": true,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.64945,
     "g_corr": 0.792875,
     "g_mmrv": 0.322675,
     "g_pairacc": 0.792875,
     "mmrv": 0.0721611111111111,
     "pairacc": 0.8645833333333334,
     "pairacc_sys": 0.8496732026143791,
     "r": 0.8272637003795321,
     "r_sys": 0.9591864377165275,
     "realised": 0.008625,
     "ship_corr": 0.747225,
     "ship_pairacc_sys": 0.747225,
     "ship_realised": 0.0,
     "ship_rsys": 0.381725,
     "short2_corr": 0.703,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.14745,
   "phi_exceeds_eps": true,
   "policies": [
    "Algharb",
    "AyaExpanse-8B",
    "Claude-4",
    "CommandA",
    "CommandA-MT",
    "CommandR7B",
    "DeepSeek-V3",
    "GPT-4.1",
    "GemTrans",
    "Gemini-2.5-Pro",
    "IRB-MT",
    "Mistral-Medium",
    "ONLINE-B",
    "SRPOL",
    "Shy",
    "UvA-MT",
    "Wenyiil",
    "Yolu"
   ],
   "r_vac": 0.9189489738596551,
   "segments": [
    43,
    57,
    63,
    36
   ],
   "vacuous": 19,
   "worst_possible": 0.792875,
   "year": "wmt25"
  },
  {
   "K": 18,
   "T": 4,
   "best_fixed": 0.0018,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 27,
    "mmrv": 28,
    "realised": 46,
    "trials": 342
   },
   "lp": "en-bho_IN",
   "median_r": 0.3032850356333883,
   "metric_count": 19,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.786925,
     "g_mmrv": 0.35065,
     "g_pairacc": 0.9187,
     "mmrv": 0.17366944444444443,
     "pairacc": 0.7941176470588235,
     "pairacc_sys": 0.8823529411764706,
     "r": 0.7599335556012823,
     "r_sys": 0.9232189474873178,
     "realised": 0.035,
     "ship_corr": 0.703025,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.0,
     "ship_rsys": 0.413125,
     "short2_corr": 0.4696,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.9187,
     "g_mmrv": 0.348675,
     "g_pairacc": 0.9187,
     "mmrv": 0.1716375,
     "pairacc": 0.803921568627451,
     "pairacc_sys": 0.8758169934640523,
     "r": 0.6504577298161299,
     "r_sys": 0.8868703120928235,
     "realised": 0.0461,
     "ship_corr": 0.9169,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.0,
     "ship_rsys": 0.4696,
     "short2_corr": 0.4696,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.9187,
     "g_mmrv": 0.569275,
     "g_pairacc": 0.9187,
     "mmrv": 0.36184305555555557,
     "pairacc": 0.6797385620915033,
     "pairacc_sys": 0.7189542483660131,
     "r": 0.46149495775734395,
     "r_sys": 0.5922800854070399,
     "realised": 0.226975,
     "ship_corr": 0.9169,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.225175,
     "ship_rsys": 0.703025,
     "short2_corr": 0.703025,
     "short2_realised": 0.0464,
     "unique": true,
     "vacuous": true
    },
    "COMETKiwi22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.9187,
     "g_mmrv": 0.9187,
     "g_pairacc": 0.9187,
     "mmrv": 0.7179611111111112,
     "pairacc": 0.4673202614379085,
     "pairacc_sys": 0.47058823529411764,
     "r": -0.24845000034507655,
     "r_sys": -0.4939838259630817,
     "realised": 0.9187,
     "ship_corr": 0.9169,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.9169,
     "ship_rsys": 0.9169,
     "short2_corr": 0.703025,
     "short2_realised": 0.225175,
     "unique": true,
     "vacuous": true
    },
    "EnsembleSlick-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.9187,
     "g_mmrv": 0.9187,
     "g_pairacc": 0.9187,
     "mmrv": 0.7139125,
     "pairacc": 0.5179738562091504,
     "pairacc_sys": 0.5228758169934641,
     "r": -0.2427673797050308,
     "r_sys": -0.33238385507103513,
     "realised": 0.9187,
     "ship_corr": 0.9169,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.9169,
     "ship_rsys": 0.9169,
     "short2_corr": 0.703025,
     "short2_realised": 0.225175,
     "unique": true,
     "vacuous": true
    },
    "GEMBA-v2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.9187,
     "g_mmrv": 0.70105,
     "g_pairacc": 0.9187,
     "mmrv": 0.4884513888888889,
     "pairacc": 0.6879084967320261,
     "pairacc_sys": 0.6928104575163399,
     "r": 0.46328512940496097,
     "r_sys": 0.4560934123389353,
     "realised": 0.0494,
     "ship_corr": 0.9169,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.0,
     "ship_rsys": 0.9169,
     "short2_corr": 0.703025,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-25-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.9187,
     "g_mmrv": 0.9187,
     "g_pairacc": 0.9187,
     "mmrv": 0.7098333333333333,
     "pairacc": 0.6258169934640523,
     "pairacc_sys": 0.6339869281045751,
     "r": 0.24220463088126737,
     "r_sys": 0.13803982998263983,
     "realised": 0.9187,
     "ship_corr": 0.9169,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.9169,
     "ship_rsys": 0.9169,
     "short2_corr": 0.703025,
     "short2_realised": 0.18255,
     "unique": true,
     "vacuous": true
    },
    "Polycand-2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.9187,
     "g_mmrv": 0.9187,
     "g_pairacc": 0.9187,
     "mmrv": 0.7125180555555556,
     "pairacc": 0.5359477124183006,
     "pairacc_sys": 0.5359477124183006,
     "r": -0.10073006731518429,
     "r_sys": -0.23302787365773545,
     "realised": 0.9187,
     "ship_corr": 0.9169,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.9169,
     "ship_rsys": 0.9169,
     "short2_corr": 0.703025,
     "short2_realised": 0.225175,
     "unique": true,
     "vacuous": true
    },
    "Q_Relative-MQM-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.9187,
     "g_mmrv": 0.9187,
     "g_pairacc": 0.9187,
     "mmrv": 0.7116486111111111,
     "pairacc": 0.565359477124183,
     "pairacc_sys": 0.5816993464052288,
     "r": 0.11737974853058306,
     "r_sys": -0.007447063689462508,
     "realised": 0.9187,
     "ship_corr": 0.9169,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.9169,
     "ship_rsys": 0.9169,
     "short2_corr": 0.703025,
     "short2_realised": 0.18255,
     "unique": true,
     "vacuous": true
    },
    "SEGALE-QE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.9187,
     "g_mmrv": 0.9187,
     "g_pairacc": 0.9187,
     "mmrv": 0.7089347222222222,
     "pairacc": 0.6160130718954249,
     "pairacc_sys": 0.6470588235294118,
     "r": 0.22629164318058229,
     "r_sys": 0.05592839924936671,
     "realised": 0.9187,
     "ship_corr": 0.9169,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.9169,
     "ship_rsys": 0.9169,
     "short2_corr": 0.703025,
     "short2_realised": 0.18255,
     "unique": true,
     "vacuous": true
    },
    "TASER-No-Ref-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.86925,
     "g_mmrv": 0.41105,
     "g_pairacc": 0.9187,
     "mmrv": 0.2227,
     "pairacc": 0.7630718954248366,
     "pairacc_sys": 0.803921568627451,
     "r": 0.6853262294640722,
     "r_sys": 0.7585406565921079,
     "realised": 0.0018,
     "ship_corr": 0.703025,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.0,
     "ship_rsys": 0.703025,
     "short2_corr": 0.4696,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "UvA-MT-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.9187,
     "g_mmrv": 0.9187,
     "g_pairacc": 0.9187,
     "mmrv": 0.7149458333333333,
     "pairacc": 0.40522875816993464,
     "pairacc_sys": 0.38562091503267976,
     "r": -0.1532882102692713,
     "r_sys": -0.20383347131937107,
     "realised": 0.9187,
     "ship_corr": 0.9169,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.9169,
     "ship_rsys": 0.9169,
     "short2_corr": 0.703025,
     "short2_realised": 0.4696,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.86925,
     "g_mmrv": 0.360275,
     "g_pairacc": 0.9187,
     "mmrv": 0.1801625,
     "pairacc": 0.7745098039215687,
     "pairacc_sys": 0.8562091503267973,
     "r": 0.6819376495409556,
     "r_sys": 0.8587622219448738,
     "realised": 0.04745,
     "ship_corr": 0.703025,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.0,
     "ship_rsys": 0.4696,
     "short2_corr": 0.4696,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.86925,
     "g_mmrv": 0.37105,
     "g_pairacc": 0.9187,
     "mmrv": 0.1879625,
     "pairacc": 0.7973856209150327,
     "pairacc_sys": 0.8496732026143791,
     "r": 0.6890828374429889,
     "r_sys": 0.8362963193039279,
     "realised": 0.0368,
     "ship_corr": 0.703025,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.0,
     "ship_rsys": 0.4696,
     "short2_corr": 0.4696,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "hw-tsc-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.9187,
     "g_mmrv": 0.9187,
     "g_pairacc": 0.9187,
     "mmrv": 0.7120805555555556,
     "pairacc": 0.5032679738562091,
     "pairacc_sys": 0.5098039215686274,
     "r": -0.07957826013707316,
     "r_sys": -0.37928350091738766,
     "realised": 0.9187,
     "ship_corr": 0.9169,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.9169,
     "ship_rsys": 0.9169,
     "short2_corr": 0.703025,
     "short2_realised": 0.225175,
     "unique": true,
     "vacuous": true
    },
    "mr7_2_1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.9187,
     "g_mmrv": 0.86925,
     "g_pairacc": 0.9187,
     "mmrv": 0.6581569444444444,
     "pairacc": 0.6323529411764706,
     "pairacc_sys": 0.6535947712418301,
     "r": 0.3032850356333883,
     "r_sys": 0.25571043625346335,
     "realised": 0.4958,
     "ship_corr": 0.9169,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.9169,
     "ship_rsys": 0.9169,
     "short2_corr": 0.703025,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "rankedCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.9187,
     "g_mmrv": 0.548775,
     "g_pairacc": 0.9187,
     "mmrv": 0.34267916666666665,
     "pairacc": 0.6830065359477124,
     "pairacc_sys": 0.7124183006535948,
     "r": 0.4368823934618371,
     "r_sys": 0.5937794143323598,
     "realised": 0.226975,
     "ship_corr": 0.9169,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.225175,
     "ship_rsys": 0.703025,
     "short2_corr": 0.703025,
     "short2_realised": 0.0464,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.9187,
     "g_mmrv": 0.9187,
     "g_pairacc": 0.9187,
     "mmrv": 0.7184597222222222,
     "pairacc": 0.4673202614379085,
     "pairacc_sys": 0.41830065359477125,
     "r": -0.3896556946095759,
     "r_sys": -0.5140311207016149,
     "realised": 0.9187,
     "ship_corr": 0.9169,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.9169,
     "ship_rsys": 0.9169,
     "short2_corr": 0.703025,
     "short2_realised": 0.225175,
     "unique": true,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.86925,
     "g_mmrv": 0.40405,
     "g_pairacc": 0.9187,
     "mmrv": 0.21603194444444446,
     "pairacc": 0.7794117647058824,
     "pairacc_sys": 0.8562091503267973,
     "r": 0.6676165041469133,
     "r_sys": 0.8305452321485034,
     "realised": 0.0461,
     "ship_corr": 0.9169,
     "ship_pairacc_sys": 0.9169,
     "ship_realised": 0.0,
     "ship_rsys": 0.4696,
     "short2_corr": 0.4696,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.02775,
   "phi_exceeds_eps": false,
   "policies": [
    "Algharb",
    "COILD-BHO",
    "Claude-4",
    "CommandA",
    "DeepSeek-V3",
    "GPT-4.1",
    "Gemini-2.5-Pro",
    "Gemma-3-27B",
    "IRB-MT",
    "Llama-4-Maverick",
    "NLLB",
    "ONLINE-B",
    "SalamandraTA",
    "Shy",
    "TranssionMT",
    "TranssionTranslate",
    "Wenyiil",
    "Yolu"
   ],
   "r_vac": 0.9189489738596551,
   "segments": [
    43,
    53,
    58,
    35
   ],
   "vacuous": 19,
   "worst_possible": 0.9187,
   "year": "wmt25"
  },
  {
   "K": 18,
   "T": 4,
   "best_fixed": 0.02685,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 0,
    "mmrv": 0,
    "realised": 68,
    "trials": 360
   },
   "lp": "en-zh_CN",
   "median_r": 0.38848196982721106,
   "metric_count": 20,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.303975,
     "g_mmrv": 0.218575,
     "g_pairacc": 0.303975,
     "mmrv": 0.14993055555555557,
     "pairacc": 0.5662847790507365,
     "pairacc_sys": 0.6143790849673203,
     "r": 0.32378948669078456,
     "r_sys": 0.24568085319130445,
     "realised": 0.084075,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.007375,
     "ship_rsys": 0.198075,
     "short2_corr": 0.1698,
     "short2_realised": 0.007375,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.303975,
     "g_mmrv": 0.214325,
     "g_pairacc": 0.303975,
     "mmrv": 0.14427916666666665,
     "pairacc": 0.5810147299509002,
     "pairacc_sys": 0.6209150326797386,
     "r": 0.35973168742173367,
     "r_sys": 0.344728858767755,
     "realised": 0.071225,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.007375,
     "ship_rsys": 0.198075,
     "short2_corr": 0.1698,
     "short2_realised": 0.007375,
     "unique": true,
     "vacuous": true
    },
    "COMET22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.303975,
     "g_mmrv": 0.194025,
     "g_pairacc": 0.303975,
     "mmrv": 0.11755833333333333,
     "pairacc": 0.5957446808510638,
     "pairacc_sys": 0.6535947712418301,
     "r": 0.4420537380117611,
     "r_sys": 0.3817856784903394,
     "realised": 0.1299,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.10305,
     "ship_rsys": 0.198075,
     "short2_corr": 0.1698,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMETKiwi22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.303975,
     "g_mmrv": 0.26465,
     "g_pairacc": 0.303975,
     "mmrv": 0.1895375,
     "pairacc": 0.47299509001636664,
     "pairacc_sys": 0.4444444444444444,
     "r": 0.20537893489214046,
     "r_sys": -0.1635913712826778,
     "realised": 0.10525,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.10305,
     "ship_rsys": 0.198075,
     "short2_corr": 0.1698,
     "short2_realised": 0.036525,
     "unique": true,
     "vacuous": true
    },
    "EnsembleSlick-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.303975,
     "g_mmrv": 0.201075,
     "g_pairacc": 0.303975,
     "mmrv": 0.12511805555555555,
     "pairacc": 0.5924713584288053,
     "pairacc_sys": 0.6405228758169934,
     "r": 0.39392466820337807,
     "r_sys": 0.4308321875251346,
     "realised": 0.0288,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.026125,
     "ship_rsys": 0.198075,
     "short2_corr": 0.1698,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "GEMBA-v2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6723375,
     "g_corr": 0.303975,
     "g_mmrv": 0.147025,
     "g_pairacc": 0.303975,
     "mmrv": 0.07470416666666667,
     "pairacc": 0.7512274959083469,
     "pairacc_sys": 0.8300653594771242,
     "r": 0.5950225215226594,
     "r_sys": 0.9041655890956994,
     "realised": 0.017775,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.0,
     "ship_rsys": 0.10305,
     "short2_corr": 0.1698,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-25-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.9836750000000001,
     "g_corr": 0.303975,
     "g_mmrv": 0.185125,
     "g_pairacc": 0.303975,
     "mmrv": 0.10929722222222223,
     "pairacc": 0.6579378068739771,
     "pairacc_sys": 0.7124183006535948,
     "r": 0.5245146933488051,
     "r_sys": 0.6405136225121562,
     "realised": 0.02685,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.0,
     "ship_rsys": 0.198075,
     "short2_corr": 0.1698,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "Polycand-2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.303975,
     "g_mmrv": 0.198625,
     "g_pairacc": 0.303975,
     "mmrv": 0.12229722222222222,
     "pairacc": 0.5859247135842881,
     "pairacc_sys": 0.6405228758169934,
     "r": 0.4235179601574792,
     "r_sys": 0.46232826243030334,
     "realised": 0.02685,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.0,
     "ship_rsys": 0.198075,
     "short2_corr": 0.1698,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "Q_Relative-MQM-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6847624999999999,
     "g_corr": 0.303975,
     "g_mmrv": 0.149225,
     "g_pairacc": 0.303975,
     "mmrv": 0.07608472222222222,
     "pairacc": 0.7512274959083469,
     "pairacc_sys": 0.803921568627451,
     "r": 0.5416264977433097,
     "r_sys": 0.876078067225408,
     "realised": 0.02095,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.0,
     "ship_rsys": 0.1265,
     "short2_corr": 0.1698,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "SEGALE-QE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.303975,
     "g_mmrv": 0.211875,
     "g_pairacc": 0.303975,
     "mmrv": 0.1372847222222222,
     "pairacc": 0.5499181669394435,
     "pairacc_sys": 0.6078431372549019,
     "r": 0.3670745913467482,
     "r_sys": 0.3237034656555124,
     "realised": 0.051625,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.10305,
     "ship_rsys": 0.198075,
     "short2_corr": 0.1698,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "TASER-No-Ref-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.303975,
     "g_mmrv": 0.198975,
     "g_pairacc": 0.303975,
     "mmrv": 0.12271527777777778,
     "pairacc": 0.6890343698854338,
     "pairacc_sys": 0.803921568627451,
     "r": 0.40847839192319724,
     "r_sys": 0.8367262816375123,
     "realised": 0.03235,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.0,
     "ship_rsys": 0.1265,
     "short2_corr": 0.1698,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "UvA-MT-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.303975,
     "g_mmrv": 0.255025,
     "g_pairacc": 0.303975,
     "mmrv": 0.17998472222222223,
     "pairacc": 0.41734860883797054,
     "pairacc_sys": 0.35947712418300654,
     "r": 0.06314511719970187,
     "r_sys": -0.07686091234201826,
     "realised": 0.063375,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.036525,
     "ship_rsys": 0.198075,
     "short2_corr": 0.1698,
     "short2_realised": 0.036525,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.303975,
     "g_mmrv": 0.202075,
     "g_pairacc": 0.303975,
     "mmrv": 0.1260375,
     "pairacc": 0.6072013093289689,
     "pairacc_sys": 0.6405228758169934,
     "r": 0.3745479804771194,
     "r_sys": 0.39439356459177305,
     "realised": 0.0829,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.007375,
     "ship_rsys": 0.198075,
     "short2_corr": 0.1698,
     "short2_realised": 0.007375,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.303975,
     "g_mmrv": 0.20515,
     "g_pairacc": 0.303975,
     "mmrv": 0.12920277777777778,
     "pairacc": 0.6104746317512275,
     "pairacc_sys": 0.6405228758169934,
     "r": 0.370667403947423,
     "r_sys": 0.4030840937945741,
     "realised": 0.071225,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.007375,
     "ship_rsys": 0.198075,
     "short2_corr": 0.1698,
     "short2_realised": 0.007375,
     "unique": true,
     "vacuous": true
    },
    "comet-multi-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.303975,
     "g_mmrv": 0.20515,
     "g_pairacc": 0.303975,
     "mmrv": 0.13239861111111112,
     "pairacc": 0.5990180032733224,
     "pairacc_sys": 0.6601307189542484,
     "r": 0.38303927145104405,
     "r_sys": 0.49709244362727345,
     "realised": 0.04335,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.0,
     "ship_rsys": 0.198075,
     "short2_corr": 0.1698,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "hw-tsc-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.303975,
     "g_mmrv": 0.27175,
     "g_pairacc": 0.303975,
     "mmrv": 0.19588472222222222,
     "pairacc": 0.5008183306055647,
     "pairacc_sys": 0.43790849673202614,
     "r": 0.22303724668021488,
     "r_sys": -0.1956107149324324,
     "realised": 0.1299,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.10305,
     "ship_rsys": 0.198075,
     "short2_corr": 0.1698,
     "short2_realised": 0.036525,
     "unique": true,
     "vacuous": true
    },
    "mr7_2_1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.303975,
     "g_mmrv": 0.163325,
     "g_pairacc": 0.303975,
     "mmrv": 0.07920972222222222,
     "pairacc": 0.7332242225859247,
     "pairacc_sys": 0.8562091503267973,
     "r": 0.5241202366286566,
     "r_sys": 0.8915648663797533,
     "realised": 0.01145,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.0,
     "ship_rsys": 0.1265,
     "short2_corr": 0.1698,
     "short2_realised": 0.0,
     "unique": false,
     "vacuous": true
    },
    "rankedCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.303975,
     "g_mmrv": 0.1919,
     "g_pairacc": 0.303975,
     "mmrv": 0.11568472222222222,
     "pairacc": 0.6072013093289689,
     "pairacc_sys": 0.6797385620915033,
     "r": 0.4670232999659113,
     "r_sys": 0.4219822837356671,
     "realised": 0.1299,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.10305,
     "ship_rsys": 0.198075,
     "short2_corr": 0.1698,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.303975,
     "g_mmrv": 0.22665,
     "g_pairacc": 0.303975,
     "mmrv": 0.15593333333333334,
     "pairacc": 0.5613747954173486,
     "pairacc_sys": 0.6143790849673203,
     "r": 0.29211647462966206,
     "r_sys": 0.2203533186471892,
     "realised": 0.04905,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.0,
     "ship_rsys": 0.198075,
     "short2_corr": 0.1698,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.303975,
     "g_mmrv": 0.214325,
     "g_pairacc": 0.303975,
     "mmrv": 0.14435555555555554,
     "pairacc": 0.5990180032733224,
     "pairacc_sys": 0.6078431372549019,
     "r": 0.4242558453724195,
     "r_sys": 0.4320407329770278,
     "realised": 0.071225,
     "ship_corr": 0.198075,
     "ship_pairacc_sys": 0.198075,
     "ship_realised": 0.007375,
     "ship_rsys": 0.198075,
     "short2_corr": 0.1698,
     "short2_realised": 0.007375,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.0286,
   "phi_exceeds_eps": false,
   "policies": [
    "Algharb",
    "Claude-4",
    "CommandA-MT",
    "DeepSeek-V3",
    "GPT-4.1",
    "GemTrans",
    "Gemini-2.5-Pro",
    "IRB-MT",
    "Laniqo",
    "Llama-4-Maverick",
    "Mistral-Medium",
    "Qwen3-235B",
    "RuZh",
    "SRPOL",
    "Shy",
    "UvA-MT",
    "Wenyiil",
    "Yolu"
   ],
   "r_vac": 0.9189489738596551,
   "segments": [
    42,
    53,
    67,
    36
   ],
   "vacuous": 20,
   "worst_possible": 0.303975,
   "year": "wmt25"
  },
  {
   "K": 19,
   "T": 5,
   "best_fixed": 0.0247,
   "corr_certified": 0,
   "domains": [
    "dialogue",
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 0,
    "mmrv": 0,
    "realised": 64,
    "trials": 380
   },
   "lp": "en-cs_CZ",
   "median_r": 0.33214694575226145,
   "metric_count": 20,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.29326,
     "g_pairacc": 0.3852,
     "mmrv": 0.1771,
     "pairacc": 0.6814988290398126,
     "pairacc_sys": 0.7134502923976608,
     "r": 0.3749350876965124,
     "r_sys": 0.5968101725688016,
     "realised": 0.0365,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.06156,
     "ship_rsys": 0.32236,
     "short2_corr": 0.23388,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.2702,
     "g_pairacc": 0.3852,
     "mmrv": 0.15605473684210527,
     "pairacc": 0.7002341920374707,
     "pairacc_sys": 0.7309941520467836,
     "r": 0.305192694369631,
     "r_sys": 0.6419191587390807,
     "realised": 0.04564,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.06156,
     "ship_rsys": 0.23388,
     "short2_corr": 0.23388,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.31054,
     "g_pairacc": 0.3852,
     "mmrv": 0.19332631578947368,
     "pairacc": 0.6358313817330211,
     "pairacc_sys": 0.695906432748538,
     "r": 0.3660368524944255,
     "r_sys": 0.48737304557441175,
     "realised": 0.11656,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.13002,
     "ship_rsys": 0.32236,
     "short2_corr": 0.23388,
     "short2_realised": 0.01042,
     "unique": true,
     "vacuous": true
    },
    "COMETKiwi22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.3825,
     "g_pairacc": 0.3852,
     "mmrv": 0.2635305263157895,
     "pairacc": 0.5421545667447307,
     "pairacc_sys": 0.52046783625731,
     "r": 0.1750596364215701,
     "r_sys": -0.03816528020909383,
     "realised": 0.1096,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.13002,
     "ship_rsys": 0.32236,
     "short2_corr": 0.23388,
     "short2_realised": 0.13002,
     "unique": true,
     "vacuous": true
    },
    "EnsembleSlick-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.32888,
     "g_pairacc": 0.3852,
     "mmrv": 0.2106778947368421,
     "pairacc": 0.6053864168618267,
     "pairacc_sys": 0.6491228070175439,
     "r": 0.3139685827477101,
     "r_sys": 0.30876705571263924,
     "realised": 0.09976,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.10442,
     "ship_rsys": 0.32236,
     "short2_corr": 0.23388,
     "short2_realised": 0.01042,
     "unique": true,
     "vacuous": true
    },
    "GEMBA-v2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.9676899999999999,
     "g_corr": 0.3852,
     "g_mmrv": 0.20958,
     "g_pairacc": 0.3852,
     "mmrv": 0.10186210526315789,
     "pairacc": 0.7822014051522248,
     "pairacc_sys": 0.8830409356725146,
     "r": 0.5814210551876687,
     "r_sys": 0.864862645028893,
     "realised": 0.0345,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.0,
     "ship_rsys": 0.19222,
     "short2_corr": 0.23388,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-25-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.27152,
     "g_pairacc": 0.3852,
     "mmrv": 0.15722842105263157,
     "pairacc": 0.6920374707259953,
     "pairacc_sys": 0.7485380116959064,
     "r": 0.19601530453084007,
     "r_sys": 0.6195952308177826,
     "realised": 0.07644,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.01042,
     "ship_rsys": 0.32236,
     "short2_corr": 0.23388,
     "short2_realised": 0.01042,
     "unique": true,
     "vacuous": true
    },
    "Polycand-2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.32888,
     "g_pairacc": 0.3852,
     "mmrv": 0.21082421052631578,
     "pairacc": 0.5983606557377049,
     "pairacc_sys": 0.631578947368421,
     "r": 0.3152660996400588,
     "r_sys": 0.27857136859308407,
     "realised": 0.08064,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.10442,
     "ship_rsys": 0.32236,
     "short2_corr": 0.23388,
     "short2_realised": 0.01042,
     "unique": true,
     "vacuous": true
    },
    "Q_Relative-MQM-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.22858,
     "g_pairacc": 0.3852,
     "mmrv": 0.1190178947368421,
     "pairacc": 0.7353629976580797,
     "pairacc_sys": 0.8070175438596491,
     "r": 0.4599915442813712,
     "r_sys": 0.7789418929821734,
     "realised": 0.06086,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.06554,
     "ship_rsys": 0.23388,
     "short2_corr": 0.23388,
     "short2_realised": 0.06554,
     "unique": true,
     "vacuous": true
    },
    "SEGALE-QE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.34048,
     "g_pairacc": 0.3852,
     "mmrv": 0.22196631578947368,
     "pairacc": 0.5690866510538641,
     "pairacc_sys": 0.6081871345029239,
     "r": 0.2482939630394209,
     "r_sys": 0.2653117619021293,
     "realised": 0.0704,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.04748,
     "ship_rsys": 0.32236,
     "short2_corr": 0.23388,
     "short2_realised": 0.01042,
     "unique": true,
     "vacuous": true
    },
    "TASER-No-Ref-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.21614,
     "g_pairacc": 0.3852,
     "mmrv": 0.10774736842105263,
     "pairacc": 0.7892271662763466,
     "pairacc_sys": 0.8713450292397661,
     "r": 0.6743438044902964,
     "r_sys": 0.8209617712679843,
     "realised": 0.01914,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.0,
     "ship_rsys": 0.23388,
     "short2_corr": 0.23388,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "UvA-MT-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.32012,
     "g_pairacc": 0.3852,
     "mmrv": 0.20240315789473684,
     "pairacc": 0.49414519906323184,
     "pairacc_sys": 0.5146198830409356,
     "r": 0.2889140422757497,
     "r_sys": 0.27511103741846066,
     "realised": 0.13156,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.10686,
     "ship_rsys": 0.32236,
     "short2_corr": 0.23388,
     "short2_realised": 0.10528,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.25782,
     "g_pairacc": 0.3852,
     "mmrv": 0.14513263157894737,
     "pairacc": 0.7131147540983607,
     "pairacc_sys": 0.7426900584795322,
     "r": 0.38125200465274345,
     "r_sys": 0.6295899858556758,
     "realised": 0.0365,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.06156,
     "ship_rsys": 0.23388,
     "short2_corr": 0.23388,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.25516,
     "g_pairacc": 0.3852,
     "mmrv": 0.1423821052631579,
     "pairacc": 0.724824355971897,
     "pairacc_sys": 0.7660818713450293,
     "r": 0.3536599641855319,
     "r_sys": 0.6808232490188099,
     "realised": 0.04564,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.06156,
     "ship_rsys": 0.23388,
     "short2_corr": 0.23388,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "comet-multi-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.32032,
     "g_pairacc": 0.3852,
     "mmrv": 0.2028757894736842,
     "pairacc": 0.6217798594847775,
     "pairacc_sys": 0.6374269005847953,
     "r": 0.2685867572674479,
     "r_sys": 0.36808052363742205,
     "realised": 0.07804,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.13002,
     "ship_rsys": 0.32236,
     "short2_corr": 0.23388,
     "short2_realised": 0.01042,
     "unique": true,
     "vacuous": true
    },
    "hw-tsc-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.36306,
     "g_pairacc": 0.3852,
     "mmrv": 0.24500736842105264,
     "pairacc": 0.5245901639344263,
     "pairacc_sys": 0.543859649122807,
     "r": 0.2439205058205987,
     "r_sys": 0.03003498924852379,
     "realised": 0.09044,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.13002,
     "ship_rsys": 0.32236,
     "short2_corr": 0.23388,
     "short2_realised": 0.10686,
     "unique": true,
     "vacuous": true
    },
    "mr7_2_1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.21534,
     "g_pairacc": 0.3852,
     "mmrv": 0.10675368421052632,
     "pairacc": 0.7552693208430913,
     "pairacc_sys": 0.8304093567251462,
     "r": 0.4747272553583708,
     "r_sys": 0.8292360427984329,
     "realised": 0.05356,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.0,
     "ship_rsys": 0.23388,
     "short2_corr": 0.23388,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "rankedCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.30256,
     "g_pairacc": 0.3852,
     "mmrv": 0.18574631578947368,
     "pairacc": 0.6475409836065574,
     "pairacc_sys": 0.6900584795321637,
     "r": 0.36925043512659295,
     "r_sys": 0.5425802538893703,
     "realised": 0.06804,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.13002,
     "ship_rsys": 0.32236,
     "short2_corr": 0.23388,
     "short2_realised": 0.01042,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.35282,
     "g_pairacc": 0.3852,
     "mmrv": 0.23481473684210527,
     "pairacc": 0.5866510538641686,
     "pairacc_sys": 0.6140350877192983,
     "r": 0.277949985645576,
     "r_sys": 0.202002858902256,
     "realised": 0.10446,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.10442,
     "ship_rsys": 0.32236,
     "short2_corr": 0.23388,
     "short2_realised": 0.01042,
     "unique": true,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.3852,
     "g_mmrv": 0.25264,
     "g_pairacc": 0.3852,
     "mmrv": 0.14030105263157894,
     "pairacc": 0.7201405152224825,
     "pairacc_sys": 0.7309941520467836,
     "r": 0.34902779186446414,
     "r_sys": 0.658454321479366,
     "realised": 0.0365,
     "ship_corr": 0.32236,
     "ship_pairacc_sys": 0.32236,
     "ship_realised": 0.06156,
     "ship_rsys": 0.23388,
     "short2_corr": 0.23388,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.1512,
   "phi_exceeds_eps": true,
   "policies": [
    "Algharb",
    "CUNI-MH-v2",
    "Claude-4",
    "CommandA",
    "CommandA-MT",
    "DeepSeek-V3",
    "GPT-4.1",
    "GemTrans",
    "Gemini-2.5-Pro",
    "Gemma-3-27B",
    "Laniqo",
    "Mistral-Medium",
    "SRPOL",
    "SalamandraTA",
    "Shy",
    "TowerPlus-9B",
    "UvA-MT",
    "Wenyiil",
    "Yolu"
   ],
   "r_vac": 0.9232200426162164,
   "segments": [
    24,
    43,
    59,
    53,
    33
   ],
   "vacuous": 20,
   "worst_possible": 0.3852,
   "year": "wmt25"
  },
  {
   "K": 18,
   "T": 4,
   "best_fixed": 0.07125,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 0,
    "mmrv": 0,
    "realised": 59,
    "trials": 342
   },
   "lp": "en-et_EE",
   "median_r": 0.332915017899989,
   "metric_count": 19,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.414075,
     "g_pairacc": 0.4881,
     "mmrv": 0.18822777777777777,
     "pairacc": 0.7189542483660131,
     "pairacc_sys": 0.7908496732026143,
     "r": 0.24578149873851565,
     "r_sys": 0.7288775213258893,
     "realised": 0.10875,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.0,
     "ship_rsys": 0.299925,
     "short2_corr": 0.299925,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.41865,
     "g_pairacc": 0.4881,
     "mmrv": 0.19312361111111112,
     "pairacc": 0.7271241830065359,
     "pairacc_sys": 0.7647058823529411,
     "r": 0.2989013628073215,
     "r_sys": 0.7482060221197945,
     "realised": 0.081525,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.0,
     "ship_rsys": 0.299925,
     "short2_corr": 0.299925,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.4198,
     "g_pairacc": 0.4881,
     "mmrv": 0.19388055555555556,
     "pairacc": 0.7156862745098039,
     "pairacc_sys": 0.7254901960784313,
     "r": 0.30506425024982936,
     "r_sys": 0.6779860853500032,
     "realised": 0.179675,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.14725,
     "ship_rsys": 0.299925,
     "short2_corr": 0.299925,
     "short2_realised": 0.068,
     "unique": true,
     "vacuous": true
    },
    "COMETKiwi22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.4881,
     "g_pairacc": 0.4881,
     "mmrv": 0.26328194444444447,
     "pairacc": 0.5964052287581699,
     "pairacc_sys": 0.6013071895424836,
     "r": 0.09874575887594417,
     "r_sys": 0.4218410089687339,
     "realised": 0.273875,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.14725,
     "ship_rsys": 0.41685,
     "short2_corr": 0.299925,
     "short2_realised": 0.14725,
     "unique": true,
     "vacuous": true
    },
    "EnsembleSlick-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.412575,
     "g_pairacc": 0.4881,
     "mmrv": 0.18689027777777778,
     "pairacc": 0.7254901960784313,
     "pairacc_sys": 0.7320261437908496,
     "r": 0.4646123480202432,
     "r_sys": 0.6166042510550928,
     "realised": 0.24025,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.068,
     "ship_rsys": 0.41685,
     "short2_corr": 0.299925,
     "short2_realised": 0.068,
     "unique": true,
     "vacuous": true
    },
    "GEMBA-v2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.3652,
     "g_pairacc": 0.4881,
     "mmrv": 0.14577638888888889,
     "pairacc": 0.7320261437908496,
     "pairacc_sys": 0.7712418300653595,
     "r": 0.5243022673223923,
     "r_sys": 0.8727029939661822,
     "realised": 0.085125,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.03335,
     "ship_rsys": 0.2779,
     "short2_corr": 0.299925,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-25-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.402525,
     "g_pairacc": 0.4881,
     "mmrv": 0.17806666666666668,
     "pairacc": 0.7271241830065359,
     "pairacc_sys": 0.7647058823529411,
     "r": 0.4277316288845963,
     "r_sys": 0.7239649188302046,
     "realised": 0.13925,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.068,
     "ship_rsys": 0.299925,
     "short2_corr": 0.299925,
     "short2_realised": 0.068,
     "unique": true,
     "vacuous": true
    },
    "Polycand-2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.427425,
     "g_pairacc": 0.4881,
     "mmrv": 0.20088194444444443,
     "pairacc": 0.7156862745098039,
     "pairacc_sys": 0.7320261437908496,
     "r": 0.3512640528885106,
     "r_sys": 0.6313649298542607,
     "realised": 0.179675,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.14725,
     "ship_rsys": 0.41685,
     "short2_corr": 0.299925,
     "short2_realised": 0.068,
     "unique": true,
     "vacuous": true
    },
    "Q_Relative-MQM-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.43855,
     "g_pairacc": 0.4881,
     "mmrv": 0.21395972222222223,
     "pairacc": 0.6699346405228758,
     "pairacc_sys": 0.7254901960784313,
     "r": 0.08823845256038286,
     "r_sys": 0.5375304420692171,
     "realised": 0.150225,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.068,
     "ship_rsys": 0.41685,
     "short2_corr": 0.299925,
     "short2_realised": 0.03335,
     "unique": true,
     "vacuous": true
    },
    "SEGALE-QE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.4198,
     "g_pairacc": 0.4881,
     "mmrv": 0.1940263888888889,
     "pairacc": 0.7075163398692811,
     "pairacc_sys": 0.7124183006535948,
     "r": 0.5134448857354824,
     "r_sys": 0.6468687781877828,
     "realised": 0.175,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.068,
     "ship_rsys": 0.41685,
     "short2_corr": 0.299925,
     "short2_realised": 0.068,
     "unique": true,
     "vacuous": true
    },
    "TASER-No-Ref-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.333,
     "g_pairacc": 0.4881,
     "mmrv": 0.12055972222222222,
     "pairacc": 0.7745098039215687,
     "pairacc_sys": 0.8627450980392157,
     "r": 0.732188658854715,
     "r_sys": 0.9294567471322234,
     "realised": 0.07125,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.0,
     "ship_rsys": 0.213475,
     "short2_corr": 0.299925,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "UvA-MT-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.4881,
     "g_pairacc": 0.4881,
     "mmrv": 0.343675,
     "pairacc": 0.3366013071895425,
     "pairacc_sys": 0.32679738562091504,
     "r": -0.30397944374604446,
     "r_sys": -0.33782248541659293,
     "realised": 0.30735,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.2361,
     "ship_rsys": 0.41685,
     "short2_corr": 0.299925,
     "short2_realised": 0.2361,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.379125,
     "g_pairacc": 0.4881,
     "mmrv": 0.1577111111111111,
     "pairacc": 0.7549019607843137,
     "pairacc_sys": 0.8496732026143791,
     "r": 0.3543100888980959,
     "r_sys": 0.821726938876682,
     "realised": 0.084125,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.0,
     "ship_rsys": 0.299925,
     "short2_corr": 0.299925,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.378075,
     "g_pairacc": 0.4881,
     "mmrv": 0.15669166666666667,
     "pairacc": 0.7630718954248366,
     "pairacc_sys": 0.8431372549019608,
     "r": 0.3886024593846699,
     "r_sys": 0.821437612187897,
     "realised": 0.081525,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.0,
     "ship_rsys": 0.299925,
     "short2_corr": 0.299925,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "hw-tsc-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.4881,
     "g_pairacc": 0.4881,
     "mmrv": 0.278975,
     "pairacc": 0.5915032679738562,
     "pairacc_sys": 0.5555555555555556,
     "r": 0.022942930079259027,
     "r_sys": 0.17258388432322438,
     "realised": 0.2185,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.14725,
     "ship_rsys": 0.41685,
     "short2_corr": 0.299925,
     "short2_realised": 0.14725,
     "unique": true,
     "vacuous": true
    },
    "mr7_2_1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.412575,
     "g_pairacc": 0.4881,
     "mmrv": 0.1874111111111111,
     "pairacc": 0.7369281045751634,
     "pairacc_sys": 0.7777777777777778,
     "r": 0.11535734338843943,
     "r_sys": 0.7139656650271788,
     "realised": 0.15665,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.068,
     "ship_rsys": 0.299925,
     "short2_corr": 0.299925,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "rankedCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.412575,
     "g_pairacc": 0.4881,
     "mmrv": 0.18694027777777777,
     "pairacc": 0.7254901960784313,
     "pairacc_sys": 0.7189542483660131,
     "r": 0.29908270580909196,
     "r_sys": 0.6885387132816256,
     "realised": 0.179675,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.14725,
     "ship_rsys": 0.299925,
     "short2_corr": 0.299925,
     "short2_realised": 0.068,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.435775,
     "g_pairacc": 0.4881,
     "mmrv": 0.21060138888888888,
     "pairacc": 0.684640522875817,
     "pairacc_sys": 0.6928104575163399,
     "r": 0.3502834607559544,
     "r_sys": 0.49761556296042886,
     "realised": 0.247475,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.25645,
     "ship_rsys": 0.41685,
     "short2_corr": 0.299925,
     "short2_realised": 0.068,
     "unique": true,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.4881,
     "g_mmrv": 0.408175,
     "g_pairacc": 0.4881,
     "mmrv": 0.18292777777777777,
     "pairacc": 0.738562091503268,
     "pairacc_sys": 0.8235294117647058,
     "r": 0.332915017899989,
     "r_sys": 0.8012681392153198,
     "realised": 0.081525,
     "ship_corr": 0.41685,
     "ship_pairacc_sys": 0.41685,
     "ship_realised": 0.0,
     "ship_rsys": 0.299925,
     "short2_corr": 0.299925,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.1354,
   "phi_exceeds_eps": true,
   "policies": [
    "Algharb",
    "Claude-4",
    "CommandA-MT",
    "EuroLLM-22B",
    "GPT-4.1",
    "GemTrans",
    "Gemini-2.5-Pro",
    "Gemma-3-27B",
    "IRB-MT",
    "Laniqo",
    "ONLINE-B",
    "SRPOL",
    "SalamandraTA",
    "Shy",
    "TranssionTranslate",
    "UvA-MT",
    "Wenyiil",
    "Yolu"
   ],
   "r_vac": 0.9189489738596551,
   "segments": [
    43,
    53,
    58,
    36
   ],
   "vacuous": 19,
   "worst_possible": 0.4881,
   "year": "wmt25"
  },
  {
   "K": 18,
   "T": 4,
   "best_fixed": 0.023775,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 0,
    "mmrv": 0,
    "realised": 42,
    "trials": 342
   },
   "lp": "en-is_IS",
   "median_r": 0.5877664449928691,
   "metric_count": 19,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.74755,
     "g_mmrv": 0.454075,
     "g_pairacc": 0.74755,
     "mmrv": 0.1408513888888889,
     "pairacc": 0.8330605564648118,
     "pairacc_sys": 0.8562091503267973,
     "r": 0.5689939582470618,
     "r_sys": 0.8707351465423536,
     "realised": 0.0639,
     "ship_corr": 0.71565,
     "ship_pairacc_sys": 0.71565,
     "ship_realised": 0.0,
     "ship_rsys": 0.543875,
     "short2_corr": 0.64625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.74755,
     "g_mmrv": 0.4475,
     "g_pairacc": 0.74755,
     "mmrv": 0.1375763888888889,
     "pairacc": 0.8314238952536824,
     "pairacc_sys": 0.8823529411764706,
     "r": 0.5877664449928691,
     "r_sys": 0.9151460558822802,
     "realised": 0.023775,
     "ship_corr": 0.71565,
     "ship_pairacc_sys": 0.71565,
     "ship_realised": 0.0,
     "ship_rsys": 0.3758,
     "short2_corr": 0.64625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.74755,
     "g_mmrv": 0.454075,
     "g_pairacc": 0.74755,
     "mmrv": 0.14165972222222223,
     "pairacc": 0.8707037643207856,
     "pairacc_sys": 0.8823529411764706,
     "r": 0.5984688369626581,
     "r_sys": 0.7327617370989008,
     "realised": 0.186325,
     "ship_corr": 0.71565,
     "ship_pairacc_sys": 0.71565,
     "ship_realised": 0.16255,
     "ship_rsys": 0.71565,
     "short2_corr": 0.64625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMETKiwi22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.74755,
     "g_mmrv": 0.607675,
     "g_pairacc": 0.74755,
     "mmrv": 0.25062083333333335,
     "pairacc": 0.7675941080196399,
     "pairacc_sys": 0.7581699346405228,
     "r": 0.5413355282920557,
     "r_sys": 0.6860121549594983,
     "realised": 0.2473,
     "ship_corr": 0.71565,
     "ship_pairacc_sys": 0.71565,
     "ship_realised": 0.16255,
     "ship_rsys": 0.71565,
     "short2_corr": 0.64625,
     "short2_realised": 0.16255,
     "unique": true,
     "vacuous": true
    },
    "EnsembleSlick-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.74755,
     "g_mmrv": 0.586175,
     "g_pairacc": 0.74755,
     "mmrv": 0.23325972222222222,
     "pairacc": 0.8019639934533551,
     "pairacc_sys": 0.8366013071895425,
     "r": 0.5658267801308263,
     "r_sys": 0.6846294524759399,
     "realised": 0.3595,
     "ship_corr": 0.71565,
     "ship_pairacc_sys": 0.71565,
     "ship_realised": 0.4781,
     "ship_rsys": 0.71565,
     "short2_corr": 0.64625,
     "short2_realised": 0.16255,
     "unique": true,
     "vacuous": true
    },
    "GEMBA-v2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.9242374999999999,
     "g_corr": 0.74755,
     "g_mmrv": 0.383875,
     "g_pairacc": 0.73355,
     "mmrv": 0.10269305555555555,
     "pairacc": 0.8936170212765957,
     "pairacc_sys": 0.9084967320261438,
     "r": 0.5823644834811293,
     "r_sys": 0.6401475421488829,
     "realised": 0.189175,
     "ship_corr": 0.71565,
     "ship_pairacc_sys": 0.589825,
     "ship_realised": 0.0,
     "ship_rsys": 0.71565,
     "short2_corr": 0.64625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-25-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.74755,
     "g_mmrv": 0.491575,
     "g_pairacc": 0.74755,
     "mmrv": 0.16518888888888889,
     "pairacc": 0.8608837970540099,
     "pairacc_sys": 0.8366013071895425,
     "r": 0.6640693466459245,
     "r_sys": 0.8007106258172648,
     "realised": 0.186325,
     "ship_corr": 0.71565,
     "ship_pairacc_sys": 0.71565,
     "ship_realised": 0.16255,
     "ship_rsys": 0.64625,
     "short2_corr": 0.64625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "Polycand-2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.74755,
     "g_mmrv": 0.451225,
     "g_pairacc": 0.74755,
     "mmrv": 0.1406013888888889,
     "pairacc": 0.8543371522094927,
     "pairacc_sys": 0.8954248366013072,
     "r": 0.7431532518746169,
     "r_sys": 0.7985292874830842,
     "realised": 0.186325,
     "ship_corr": 0.71565,
     "ship_pairacc_sys": 0.64625,
     "ship_realised": 0.16255,
     "ship_rsys": 0.64625,
     "short2_corr": 0.589825,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "Q_Relative-MQM-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.74755,
     "g_mmrv": 0.610825,
     "g_pairacc": 0.74755,
     "mmrv": 0.2534125,
     "pairacc": 0.7561374795417348,
     "pairacc_sys": 0.7581699346405228,
     "r": 0.40480628271090263,
     "r_sys": 0.6530705009106864,
     "realised": 0.303925,
     "ship_corr": 0.71565,
     "ship_pairacc_sys": 0.71565,
     "ship_realised": 0.16255,
     "ship_rsys": 0.71565,
     "short2_corr": 0.64625,
     "short2_realised": 0.12575,
     "unique": true,
     "vacuous": true
    },
    "SEGALE-QE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.74755,
     "g_mmrv": 0.478675,
     "g_pairacc": 0.74755,
     "mmrv": 0.15714861111111111,
     "pairacc": 0.8461538461538461,
     "pairacc_sys": 0.8496732026143791,
     "r": 0.6486451026050618,
     "r_sys": 0.7650624837926615,
     "realised": 0.2101,
     "ship_corr": 0.71565,
     "ship_pairacc_sys": 0.71565,
     "ship_realised": 0.16255,
     "ship_rsys": 0.64625,
     "short2_corr": 0.64625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "TASER-No-Ref-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.512425,
     "g_corr": 0.601775,
     "g_mmrv": 0.28315,
     "g_pairacc": 0.635425,
     "mmrv": 0.05693611111111111,
     "pairacc": 0.9148936170212766,
     "pairacc_sys": 0.934640522875817,
     "r": 0.8642544993059155,
     "r_sys": 0.9203149134778984,
     "realised": 0.056675,
     "ship_corr": 0.589825,
     "ship_pairacc_sys": 0.4781,
     "ship_realised": 0.0,
     "ship_rsys": 0.3758,
     "short2_corr": 0.3758,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "UvA-MT-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.74755,
     "g_mmrv": 0.74755,
     "g_pairacc": 0.74755,
     "mmrv": 0.4373916666666667,
     "pairacc": 0.5171849427168577,
     "pairacc_sys": 0.477124183006536,
     "r": 0.21359276596221116,
     "r_sys": 0.19664029883054154,
     "realised": 0.56765,
     "ship_corr": 0.71565,
     "ship_pairacc_sys": 0.71565,
     "ship_realised": 0.543875,
     "ship_rsys": 0.71565,
     "short2_corr": 0.64625,
     "short2_realised": 0.543875,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.9739249999999999,
     "g_corr": 0.74755,
     "g_mmrv": 0.39475,
     "g_pairacc": 0.74755,
     "mmrv": 0.10821388888888889,
     "pairacc": 0.867430441898527,
     "pairacc_sys": 0.9084967320261438,
     "r": 0.7498438172946269,
     "r_sys": 0.885816570669781,
     "realised": 0.0414,
     "ship_corr": 0.71565,
     "ship_pairacc_sys": 0.589825,
     "ship_realised": 0.0,
     "ship_rsys": 0.50825,
     "short2_corr": 0.589825,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.8427499999999999,
     "g_corr": 0.7194,
     "g_mmrv": 0.368875,
     "g_pairacc": 0.74755,
     "mmrv": 0.09363888888888888,
     "pairacc": 0.8707037643207856,
     "pairacc_sys": 0.8888888888888888,
     "r": 0.7878813914912786,
     "r_sys": 0.9197242980197595,
     "realised": 0.0414,
     "ship_corr": 0.71565,
     "ship_pairacc_sys": 0.71565,
     "ship_realised": 0.0,
     "ship_rsys": 0.3758,
     "short2_corr": 0.543875,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "hw-tsc-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.74755,
     "g_mmrv": 0.556575,
     "g_pairacc": 0.74755,
     "mmrv": 0.21036944444444444,
     "pairacc": 0.8085106382978723,
     "pairacc_sys": 0.8431372549019608,
     "r": 0.4603015927419595,
     "r_sys": 0.7092430397404251,
     "realised": 0.19465,
     "ship_corr": 0.71565,
     "ship_pairacc_sys": 0.71565,
     "ship_realised": 0.16255,
     "ship_rsys": 0.71565,
     "short2_corr": 0.64625,
     "short2_realised": 0.12575,
     "unique": true,
     "vacuous": true
    },
    "mr7_2_1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.74755,
     "g_mmrv": 0.49295,
     "g_pairacc": 0.74755,
     "mmrv": 0.16614861111111112,
     "pairacc": 0.8346972176759411,
     "pairacc_sys": 0.8235294117647058,
     "r": 0.48329100740787656,
     "r_sys": 0.7215594001145716,
     "realised": 0.05485,
     "ship_corr": 0.71565,
     "ship_pairacc_sys": 0.71565,
     "ship_realised": 0.16255,
     "ship_rsys": 0.71565,
     "short2_corr": 0.64625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "rankedCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.74755,
     "g_mmrv": 0.4578,
     "g_pairacc": 0.74755,
     "mmrv": 0.14401388888888889,
     "pairacc": 0.867430441898527,
     "pairacc_sys": 0.8823529411764706,
     "r": 0.6229196804140175,
     "r_sys": 0.8338529603031789,
     "realised": 0.186325,
     "ship_corr": 0.71565,
     "ship_pairacc_sys": 0.71565,
     "ship_realised": 0.16255,
     "ship_rsys": 0.589825,
     "short2_corr": 0.64625,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.74755,
     "g_mmrv": 0.564325,
     "g_pairacc": 0.74755,
     "mmrv": 0.21574583333333333,
     "pairacc": 0.8019639934533551,
     "pairacc_sys": 0.8169934640522876,
     "r": 0.5664388470173023,
     "r_sys": 0.7233198822033592,
     "realised": 0.2859,
     "ship_corr": 0.71565,
     "ship_pairacc_sys": 0.71565,
     "ship_realised": 0.16255,
     "ship_rsys": 0.71565,
     "short2_corr": 0.64625,
     "short2_realised": 0.16255,
     "unique": true,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.9912875,
     "g_corr": 0.74755,
     "g_mmrv": 0.3981,
     "g_pairacc": 0.74755,
     "mmrv": 0.11014305555555555,
     "pairacc": 0.8690671031096563,
     "pairacc_sys": 0.9150326797385621,
     "r": 0.6967260185673577,
     "r_sys": 0.9388418115863981,
     "realised": 0.023775,
     "ship_corr": 0.71565,
     "ship_pairacc_sys": 0.543875,
     "ship_realised": 0.0,
     "ship_rsys": 0.3758,
     "short2_corr": 0.633725,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.16255,
   "phi_exceeds_eps": true,
   "policies": [
    "AMI",
    "Claude-4",
    "CommandA-MT",
    "Erlendur",
    "GPT-4.1",
    "GemTrans",
    "Gemini-2.5-Pro",
    "Gemma-3-12B",
    "IRB-MT",
    "Llama-3.1-8B",
    "NLLB",
    "ONLINE-B",
    "SalamandraTA",
    "Shy",
    "TowerPlus-72B",
    "TowerPlus-9B",
    "TranssionTranslate",
    "UvA-MT"
   ],
   "r_vac": 0.9189489738596551,
   "segments": [
    43,
    55,
    68,
    36
   ],
   "vacuous": 19,
   "worst_possible": 0.74755,
   "year": "wmt25"
  },
  {
   "K": 18,
   "T": 4,
   "best_fixed": 0.0727,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 0,
    "mmrv": 0,
    "realised": 47,
    "trials": 234
   },
   "lp": "en-it_IT",
   "median_r": 0.3609384728426421,
   "metric_count": 13,
   "metrics": {
    "COMETKiwi22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.40585,
     "g_mmrv": 0.3745,
     "g_pairacc": 0.40585,
     "mmrv": 0.2108361111111111,
     "pairacc": 0.5784313725490197,
     "pairacc_sys": 0.5555555555555556,
     "r": 0.3606740655549593,
     "r_sys": 0.40436906290800234,
     "realised": 0.270375,
     "ship_corr": 0.289325,
     "ship_pairacc_sys": 0.289325,
     "ship_realised": 0.197675,
     "ship_rsys": 0.289325,
     "short2_corr": 0.24225,
     "short2_realised": 0.03055,
     "unique": true,
     "vacuous": true
    },
    "EnsembleSlick-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.40585,
     "g_mmrv": 0.33235,
     "g_pairacc": 0.40585,
     "mmrv": 0.16943611111111112,
     "pairacc": 0.6911764705882353,
     "pairacc_sys": 0.7058823529411765,
     "r": 0.2231114562661036,
     "r_sys": 0.5934849660096817,
     "realised": 0.05545,
     "ship_corr": 0.289325,
     "ship_pairacc_sys": 0.289325,
     "ship_realised": 0.0073,
     "ship_rsys": 0.289325,
     "short2_corr": 0.24225,
     "short2_realised": 0.0073,
     "unique": true,
     "vacuous": true
    },
    "GEMBA-v2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.8820625,
     "g_corr": 0.40585,
     "g_mmrv": 0.24975,
     "g_pairacc": 0.40585,
     "mmrv": 0.09800694444444444,
     "pairacc": 0.8006535947712419,
     "pairacc_sys": 0.8562091503267973,
     "r": 0.6262815648805056,
     "r_sys": 0.9065393779557755,
     "realised": 0.056025,
     "ship_corr": 0.289325,
     "ship_pairacc_sys": 0.289325,
     "ship_realised": 0.0183,
     "ship_rsys": 0.180925,
     "short2_corr": 0.24225,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-25-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.40585,
     "g_mmrv": 0.3268,
     "g_pairacc": 0.40585,
     "mmrv": 0.16397916666666668,
     "pairacc": 0.7058823529411765,
     "pairacc_sys": 0.7254901960784313,
     "r": 0.5716355541939268,
     "r_sys": 0.6637658838641163,
     "realised": 0.09365,
     "ship_corr": 0.289325,
     "ship_pairacc_sys": 0.289325,
     "ship_realised": 0.0073,
     "ship_rsys": 0.289325,
     "short2_corr": 0.24225,
     "short2_realised": 0.0073,
     "unique": true,
     "vacuous": true
    },
    "Polycand-2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.40585,
     "g_mmrv": 0.35545,
     "g_pairacc": 0.40585,
     "mmrv": 0.19347777777777778,
     "pairacc": 0.6568627450980392,
     "pairacc_sys": 0.6470588235294118,
     "r": 0.3609384728426421,
     "r_sys": 0.491144901179805,
     "realised": 0.17035,
     "ship_corr": 0.289325,
     "ship_pairacc_sys": 0.289325,
     "ship_realised": 0.0183,
     "ship_rsys": 0.289325,
     "short2_corr": 0.24225,
     "short2_realised": 0.0073,
     "unique": true,
     "vacuous": true
    },
    "Q_Relative-MQM-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.9728375,
     "g_corr": 0.40585,
     "g_mmrv": 0.263125,
     "g_pairacc": 0.40585,
     "mmrv": 0.10809305555555555,
     "pairacc": 0.7924836601307189,
     "pairacc_sys": 0.8104575163398693,
     "r": 0.5528053096911487,
     "r_sys": 0.8741655806378271,
     "realised": 0.104525,
     "ship_corr": 0.289325,
     "ship_pairacc_sys": 0.289325,
     "ship_realised": 0.0183,
     "ship_rsys": 0.205475,
     "short2_corr": 0.24225,
     "short2_realised": 0.0183,
     "unique": true,
     "vacuous": true
    },
    "SEGALE-QE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.40585,
     "g_mmrv": 0.32975,
     "g_pairacc": 0.40585,
     "mmrv": 0.16658194444444444,
     "pairacc": 0.7075163398692811,
     "pairacc_sys": 0.7254901960784313,
     "r": 0.46143370026067715,
     "r_sys": 0.6393172151066708,
     "realised": 0.100325,
     "ship_corr": 0.289325,
     "ship_pairacc_sys": 0.289325,
     "ship_realised": 0.0183,
     "ship_rsys": 0.289325,
     "short2_corr": 0.24225,
     "short2_realised": 0.0073,
     "unique": true,
     "vacuous": true
    },
    "TASER-No-Ref-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.40585,
     "g_mmrv": 0.289225,
     "g_pairacc": 0.40585,
     "mmrv": 0.12965277777777778,
     "pairacc": 0.7843137254901961,
     "pairacc_sys": 0.8104575163398693,
     "r": 0.49621226218132103,
     "r_sys": 0.8696546855914127,
     "realised": 0.107025,
     "ship_corr": 0.289325,
     "ship_pairacc_sys": 0.289325,
     "ship_realised": 0.0183,
     "ship_rsys": 0.205475,
     "short2_corr": 0.24225,
     "short2_realised": 0.0062,
     "unique": true,
     "vacuous": true
    },
    "UvA-MT-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.40585,
     "g_mmrv": 0.3745,
     "g_pairacc": 0.40585,
     "mmrv": 0.21132638888888888,
     "pairacc": 0.49836601307189543,
     "pairacc_sys": 0.5490196078431373,
     "r": 0.2164394298334234,
     "r_sys": 0.22282994759709088,
     "realised": 0.177075,
     "ship_corr": 0.289325,
     "ship_pairacc_sys": 0.289325,
     "ship_realised": 0.104375,
     "ship_rsys": 0.289325,
     "short2_corr": 0.24225,
     "short2_realised": 0.07495,
     "unique": true,
     "vacuous": true
    },
    "hw-tsc-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.40585,
     "g_mmrv": 0.3745,
     "g_pairacc": 0.40585,
     "mmrv": 0.21176111111111112,
     "pairacc": 0.5915032679738562,
     "pairacc_sys": 0.6209150326797386,
     "r": 0.34514228272848735,
     "r_sys": 0.5275370547749576,
     "realised": 0.26175,
     "ship_corr": 0.289325,
     "ship_pairacc_sys": 0.289325,
     "ship_realised": 0.104375,
     "ship_rsys": 0.289325,
     "short2_corr": 0.24225,
     "short2_realised": 0.03055,
     "unique": true,
     "vacuous": true
    },
    "mr7_2_1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.945175,
     "g_corr": 0.40585,
     "g_mmrv": 0.259225,
     "g_pairacc": 0.40585,
     "mmrv": 0.10501944444444444,
     "pairacc": 0.7924836601307189,
     "pairacc_sys": 0.8169934640522876,
     "r": 0.4167944039523222,
     "r_sys": 0.8218530539326184,
     "realised": 0.06005,
     "ship_corr": 0.289325,
     "ship_pairacc_sys": 0.289325,
     "ship_realised": 0.0183,
     "ship_rsys": 0.24225,
     "short2_corr": 0.24225,
     "short2_realised": 0.0183,
     "unique": true,
     "vacuous": true
    },
    "rankedCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.40585,
     "g_mmrv": 0.358325,
     "g_pairacc": 0.40585,
     "mmrv": 0.19536944444444446,
     "pairacc": 0.6339869281045751,
     "pairacc_sys": 0.6274509803921569,
     "r": 0.05056211488553462,
     "r_sys": 0.36012054528054416,
     "realised": 0.151025,
     "ship_corr": 0.289325,
     "ship_pairacc_sys": 0.289325,
     "ship_realised": 0.0073,
     "ship_rsys": 0.289325,
     "short2_corr": 0.24225,
     "short2_realised": 0.0073,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.40585,
     "g_mmrv": 0.37085,
     "g_pairacc": 0.40585,
     "mmrv": 0.20785416666666667,
     "pairacc": 0.6209150326797386,
     "pairacc_sys": 0.6078431372549019,
     "r": 0.22866433400029326,
     "r_sys": 0.3722109312124716,
     "realised": 0.179675,
     "ship_corr": 0.289325,
     "ship_pairacc_sys": 0.289325,
     "ship_realised": 0.0183,
     "ship_rsys": 0.289325,
     "short2_corr": 0.24225,
     "short2_realised": 0.0073,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.0183,
   "phi_exceeds_eps": false,
   "policies": [
    "AyaExpanse-8B",
    "Claude-4",
    "CommandA",
    "CommandA-MT",
    "DeepSeek-V3",
    "EuroLLM-9B",
    "GPT-4.1",
    "GemTrans",
    "Gemini-2.5-Pro",
    "Gemma-3-12B",
    "IRB-MT",
    "Laniqo",
    "Mistral-Medium",
    "Qwen3-235B",
    "SalamandraTA",
    "Shy",
    "TowerPlus-9B",
    "UvA-MT"
   ],
   "r_vac": 0.9189489738596551,
   "segments": [
    43,
    61,
    74,
    37
   ],
   "vacuous": 13,
   "worst_possible": 0.40585,
   "year": "wmt25"
  },
  {
   "K": 18,
   "T": 4,
   "best_fixed": 0.04715,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 0,
    "mmrv": 0,
    "realised": 89,
    "trials": 360
   },
   "lp": "en-ja_JP",
   "median_r": 0.09227970543269015,
   "metric_count": 20,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.286225,
     "g_pairacc": 0.34005,
     "mmrv": 0.1586375,
     "pairacc": 0.6699346405228758,
     "pairacc_sys": 0.7973856209150327,
     "r": 0.21857237335252808,
     "r_sys": 0.7611022300734557,
     "realised": 0.061275,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.05215,
     "ship_rsys": 0.17545,
     "short2_corr": 0.17545,
     "short2_realised": 0.025925,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.28355,
     "g_pairacc": 0.34005,
     "mmrv": 0.15636111111111112,
     "pairacc": 0.673202614379085,
     "pairacc_sys": 0.7777777777777778,
     "r": 0.25309272068933913,
     "r_sys": 0.7869658275147259,
     "realised": 0.083825,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.05215,
     "ship_rsys": 0.17545,
     "short2_corr": 0.17545,
     "short2_realised": 0.025925,
     "unique": true,
     "vacuous": true
    },
    "COMET22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.34005,
     "g_pairacc": 0.34005,
     "mmrv": 0.21178333333333332,
     "pairacc": 0.5163398692810458,
     "pairacc_sys": 0.45098039215686275,
     "r": 0.0487122957287968,
     "r_sys": -0.1791138833464574,
     "realised": 0.208625,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.17545,
     "ship_rsys": 0.21865,
     "short2_corr": 0.17545,
     "short2_realised": 0.005075,
     "unique": true,
     "vacuous": true
    },
    "COMETKiwi22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.3326,
     "g_pairacc": 0.34005,
     "mmrv": 0.20873472222222222,
     "pairacc": 0.47058823529411764,
     "pairacc_sys": 0.45751633986928103,
     "r": -0.07758407735608137,
     "r_sys": -0.06858361332862319,
     "realised": 0.186825,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.139675,
     "ship_rsys": 0.21865,
     "short2_corr": 0.17545,
     "short2_realised": 0.091625,
     "unique": true,
     "vacuous": true
    },
    "EnsembleSlick-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.34005,
     "g_pairacc": 0.34005,
     "mmrv": 0.21332638888888888,
     "pairacc": 0.5065359477124183,
     "pairacc_sys": 0.45751633986928103,
     "r": -0.05559928214768718,
     "r_sys": -0.2949964301357132,
     "realised": 0.130575,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.1544,
     "ship_rsys": 0.21865,
     "short2_corr": 0.17545,
     "short2_realised": 0.1544,
     "unique": true,
     "vacuous": true
    },
    "GEMBA-v2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.2908,
     "g_pairacc": 0.34005,
     "mmrv": 0.16349166666666667,
     "pairacc": 0.6519607843137255,
     "pairacc_sys": 0.7058823529411765,
     "r": 0.2624542745142201,
     "r_sys": 0.6429705639183338,
     "realised": 0.1368,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.0,
     "ship_rsys": 0.21865,
     "short2_corr": 0.17545,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-25-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.323925,
     "g_pairacc": 0.34005,
     "mmrv": 0.19572916666666668,
     "pairacc": 0.5669934640522876,
     "pairacc_sys": 0.5294117647058824,
     "r": 0.08496971778110102,
     "r_sys": 0.049862875253959625,
     "realised": 0.160275,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.1544,
     "ship_rsys": 0.21865,
     "short2_corr": 0.17545,
     "short2_realised": 0.1544,
     "unique": true,
     "vacuous": true
    },
    "Polycand-2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.34005,
     "g_pairacc": 0.34005,
     "mmrv": 0.22349166666666667,
     "pairacc": 0.4444444444444444,
     "pairacc_sys": 0.3660130718954248,
     "r": -0.07015581544501637,
     "r_sys": -0.41716706112398316,
     "realised": 0.19215,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.173875,
     "ship_rsys": 0.21865,
     "short2_corr": 0.17545,
     "short2_realised": 0.1544,
     "unique": true,
     "vacuous": true
    },
    "Q_Relative-MQM-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.281075,
     "g_pairacc": 0.34005,
     "mmrv": 0.15380555555555556,
     "pairacc": 0.684640522875817,
     "pairacc_sys": 0.7450980392156863,
     "r": 0.14511048601154378,
     "r_sys": 0.6749048092740605,
     "realised": 0.078825,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.11,
     "ship_rsys": 0.21865,
     "short2_corr": 0.17545,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "SEGALE-QE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.3326,
     "g_pairacc": 0.34005,
     "mmrv": 0.20592916666666666,
     "pairacc": 0.4918300653594771,
     "pairacc_sys": 0.5490196078431373,
     "r": 0.021582948966345765,
     "r_sys": 0.0036763780513173897,
     "realised": 0.216325,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.15405,
     "ship_rsys": 0.21865,
     "short2_corr": 0.17545,
     "short2_realised": 0.091625,
     "unique": true,
     "vacuous": true
    },
    "TASER-No-Ref-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.278525,
     "g_pairacc": 0.34005,
     "mmrv": 0.15209305555555555,
     "pairacc": 0.6437908496732027,
     "pairacc_sys": 0.7516339869281046,
     "r": 0.3142949532699653,
     "r_sys": 0.6233368995207612,
     "realised": 0.02745,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.0,
     "ship_rsys": 0.21865,
     "short2_corr": 0.17545,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "UvA-MT-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.3141,
     "g_pairacc": 0.34005,
     "mmrv": 0.1869125,
     "pairacc": 0.545751633986928,
     "pairacc_sys": 0.5882352941176471,
     "r": 0.14033802715259083,
     "r_sys": 0.3876263911730588,
     "realised": 0.072775,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.025625,
     "ship_rsys": 0.21865,
     "short2_corr": 0.17545,
     "short2_realised": 0.025625,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.280425,
     "g_pairacc": 0.34005,
     "mmrv": 0.15339166666666668,
     "pairacc": 0.6895424836601307,
     "pairacc_sys": 0.8300653594771242,
     "r": 0.27703970919427745,
     "r_sys": 0.807981409379524,
     "realised": 0.061275,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.05215,
     "ship_rsys": 0.17545,
     "short2_corr": 0.17545,
     "short2_realised": 0.02055,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.27485,
     "g_pairacc": 0.34005,
     "mmrv": 0.1476236111111111,
     "pairacc": 0.6797385620915033,
     "pairacc_sys": 0.803921568627451,
     "r": 0.2716649603726166,
     "r_sys": 0.804720890336502,
     "realised": 0.061275,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.05215,
     "ship_rsys": 0.17545,
     "short2_corr": 0.17545,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "comet-multi-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.3326,
     "g_pairacc": 0.34005,
     "mmrv": 0.21040694444444444,
     "pairacc": 0.49836601307189543,
     "pairacc_sys": 0.43790849673202614,
     "r": -0.002826959021241995,
     "r_sys": -0.08032192273630627,
     "realised": 0.124325,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.17545,
     "ship_rsys": 0.21865,
     "short2_corr": 0.17545,
     "short2_realised": 0.005075,
     "unique": true,
     "vacuous": true
    },
    "hw-tsc-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.3326,
     "g_pairacc": 0.34005,
     "mmrv": 0.20680833333333334,
     "pairacc": 0.5375816993464052,
     "pairacc_sys": 0.5163398692810458,
     "r": -0.04238026174198101,
     "r_sys": 0.0018980600639812576,
     "realised": 0.175025,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.139675,
     "ship_rsys": 0.21865,
     "short2_corr": 0.17545,
     "short2_realised": 0.091625,
     "unique": true,
     "vacuous": true
    },
    "mr7_2_1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.305675,
     "g_pairacc": 0.34005,
     "mmrv": 0.17796944444444446,
     "pairacc": 0.6356209150326797,
     "pairacc_sys": 0.6405228758169934,
     "r": 0.0995896930842793,
     "r_sys": 0.4642720336080009,
     "realised": 0.159525,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.0,
     "ship_rsys": 0.21865,
     "short2_corr": 0.17545,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "rankedCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.3326,
     "g_pairacc": 0.34005,
     "mmrv": 0.21145277777777777,
     "pairacc": 0.511437908496732,
     "pairacc_sys": 0.42483660130718953,
     "r": 0.00136990499939132,
     "r_sys": -0.1424885209549619,
     "realised": 0.208625,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.17545,
     "ship_rsys": 0.21865,
     "short2_corr": 0.17545,
     "short2_realised": 0.005075,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.34005,
     "g_pairacc": 0.34005,
     "mmrv": 0.2328888888888889,
     "pairacc": 0.39869281045751637,
     "pairacc_sys": 0.30718954248366015,
     "r": -0.18587561661100255,
     "r_sys": -0.597505340199771,
     "realised": 0.192625,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.1544,
     "ship_rsys": 0.21865,
     "short2_corr": 0.17545,
     "short2_realised": 0.1544,
     "unique": true,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.34005,
     "g_mmrv": 0.266125,
     "g_pairacc": 0.34005,
     "mmrv": 0.13951805555555555,
     "pairacc": 0.6748366013071896,
     "pairacc_sys": 0.7908496732026143,
     "r": 0.24664837756768965,
     "r_sys": 0.7815541652255898,
     "realised": 0.083825,
     "ship_corr": 0.21865,
     "ship_pairacc_sys": 0.21865,
     "ship_realised": 0.05215,
     "ship_rsys": 0.17545,
     "short2_corr": 0.17545,
     "short2_realised": 0.025925,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.11,
   "phi_exceeds_eps": true,
   "policies": [
    "Algharb",
    "Claude-4",
    "CommandA-MT",
    "DeepSeek-V3",
    "GPT-4.1",
    "GemTrans",
    "Gemini-2.5-Pro",
    "In2x",
    "KIKIS",
    "Laniqo",
    "Mistral-Medium",
    "NTTSU",
    "ONLINE-B",
    "Shy",
    "Systran",
    "UvA-MT",
    "Wenyiil",
    "Yolu"
   ],
   "r_vac": 0.9189489738596551,
   "segments": [
    42,
    53,
    58,
    36
   ],
   "vacuous": 20,
   "worst_possible": 0.34005,
   "year": "wmt25"
  },
  {
   "K": 18,
   "T": 4,
   "best_fixed": 0.052625,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 0,
    "mmrv": 0,
    "realised": 0,
    "trials": 0
   },
   "lp": "en-mas_KE",
   "metric_count": 0,
   "metrics": {},
   "phi": 0.0928,
   "phi_exceeds_eps": true,
   "policies": [
    "AyaExpanse-32B",
    "AyaExpanse-8B",
    "Claude-4",
    "CommandA",
    "CommandA-MT",
    "CommandR7B",
    "DeepSeek-V3",
    "EuroLLM-22B",
    "EuroLLM-9B",
    "Gemini-2.5-Pro",
    "Gemma-3-12B",
    "Llama-3.1-8B",
    "Llama-4-Maverick",
    "Qwen2.5-7B",
    "Qwen3-235B",
    "Shy",
    "TowerPlus-9B",
    "TranssionMT"
   ],
   "r_vac": 0.9189489738596551,
   "segments": [
    43,
    59,
    49,
    34
   ],
   "worst_possible": 0.191425,
   "year": "wmt25"
  },
  {
   "K": 18,
   "T": 4,
   "best_fixed": 0.02495,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 0,
    "mmrv": 0,
    "realised": 76,
    "trials": 342
   },
   "lp": "en-ru_RU",
   "median_r": 0.3083118512584205,
   "metric_count": 19,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.3653,
     "g_pairacc": 0.419225,
     "mmrv": 0.22091527777777778,
     "pairacc": 0.5155482815057283,
     "pairacc_sys": 0.5620915032679739,
     "r": 0.14313826032842114,
     "r_sys": 0.2424124224736092,
     "realised": 0.153925,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.058875,
     "ship_rsys": 0.377525,
     "short2_corr": 0.263225,
     "short2_realised": 0.058875,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.37385,
     "g_pairacc": 0.419225,
     "mmrv": 0.2283375,
     "pairacc": 0.5090016366612111,
     "pairacc_sys": 0.5163398692810458,
     "r": 0.11245690107345184,
     "r_sys": 0.1901268888327714,
     "realised": 0.198875,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.058875,
     "ship_rsys": 0.377525,
     "short2_corr": 0.263225,
     "short2_realised": 0.058875,
     "unique": true,
     "vacuous": true
    },
    "COMET22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.417825,
     "g_pairacc": 0.419225,
     "mmrv": 0.27268055555555554,
     "pairacc": 0.5810147299509002,
     "pairacc_sys": 0.5686274509803921,
     "r": 0.3109323402764739,
     "r_sys": 0.14110592346859657,
     "realised": 0.19785,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.18205,
     "ship_rsys": 0.377525,
     "short2_corr": 0.263225,
     "short2_realised": 0.033975,
     "unique": true,
     "vacuous": true
    },
    "COMETKiwi22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.419225,
     "g_pairacc": 0.419225,
     "mmrv": 0.28599166666666664,
     "pairacc": 0.4500818330605565,
     "pairacc_sys": 0.45098039215686275,
     "r": 0.2551597281836911,
     "r_sys": -0.1434860774369787,
     "realised": 0.1647,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.106125,
     "ship_rsys": 0.377525,
     "short2_corr": 0.263225,
     "short2_realised": 0.106125,
     "unique": true,
     "vacuous": true
    },
    "EnsembleSlick-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.3903,
     "g_pairacc": 0.419225,
     "mmrv": 0.24475416666666666,
     "pairacc": 0.6170212765957447,
     "pairacc_sys": 0.5816993464052288,
     "r": 0.35940680810950865,
     "r_sys": 0.16432980517555554,
     "realised": 0.0889,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.033975,
     "ship_rsys": 0.377525,
     "short2_corr": 0.263225,
     "short2_realised": 0.033975,
     "unique": true,
     "vacuous": true
    },
    "GEMBA-v2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.2886,
     "g_pairacc": 0.419225,
     "mmrv": 0.15124583333333333,
     "pairacc": 0.7528641571194763,
     "pairacc_sys": 0.7843137254901961,
     "r": 0.5370689189789837,
     "r_sys": 0.7141977464911899,
     "realised": 0.058925,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.033975,
     "ship_rsys": 0.263225,
     "short2_corr": 0.263225,
     "short2_realised": 0.033975,
     "unique": true,
     "vacuous": true
    },
    "MetricX-25-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.37875,
     "g_pairacc": 0.419225,
     "mmrv": 0.23355138888888888,
     "pairacc": 0.6857610474631751,
     "pairacc_sys": 0.7124183006535948,
     "r": 0.4108965278432601,
     "r_sys": 0.3670907812527102,
     "realised": 0.0606,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.033975,
     "ship_rsys": 0.377525,
     "short2_corr": 0.263225,
     "short2_realised": 0.033975,
     "unique": true,
     "vacuous": true
    },
    "Polycand-2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.38865,
     "g_pairacc": 0.419225,
     "mmrv": 0.24297083333333333,
     "pairacc": 0.6170212765957447,
     "pairacc_sys": 0.6339869281045751,
     "r": 0.38330930248798345,
     "r_sys": 0.2914434169923528,
     "realised": 0.060425,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.033975,
     "ship_rsys": 0.377525,
     "short2_corr": 0.263225,
     "short2_realised": 0.033975,
     "unique": true,
     "vacuous": true
    },
    "Q_Relative-MQM-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.3023,
     "g_pairacc": 0.419225,
     "mmrv": 0.16540416666666666,
     "pairacc": 0.7217675941080196,
     "pairacc_sys": 0.7189542483660131,
     "r": 0.49660794489964843,
     "r_sys": 0.6178661395657071,
     "realised": 0.02205,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.033975,
     "ship_rsys": 0.263225,
     "short2_corr": 0.263225,
     "short2_realised": 0.033975,
     "unique": true,
     "vacuous": true
    },
    "SEGALE-QE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.413225,
     "g_pairacc": 0.419225,
     "mmrv": 0.26711805555555557,
     "pairacc": 0.5990180032733224,
     "pairacc_sys": 0.5686274509803921,
     "r": 0.3083118512584205,
     "r_sys": 0.15981264505557585,
     "realised": 0.25415,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.25305,
     "ship_rsys": 0.377525,
     "short2_corr": 0.263225,
     "short2_realised": 0.033975,
     "unique": true,
     "vacuous": true
    },
    "TASER-No-Ref-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.3083,
     "g_pairacc": 0.419225,
     "mmrv": 0.17072361111111112,
     "pairacc": 0.7545008183306056,
     "pairacc_sys": 0.8104575163398693,
     "r": 0.5118557227447008,
     "r_sys": 0.761383134168904,
     "realised": 0.013275,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.0,
     "ship_rsys": 0.263225,
     "short2_corr": 0.263225,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "UvA-MT-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.419225,
     "g_pairacc": 0.419225,
     "mmrv": 0.29675416666666665,
     "pairacc": 0.41898527004909986,
     "pairacc_sys": 0.41830065359477125,
     "r": 0.07465841798623084,
     "r_sys": -0.07252140652282563,
     "realised": 0.160625,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.135675,
     "ship_rsys": 0.377525,
     "short2_corr": 0.263225,
     "short2_realised": 0.135675,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.388,
     "g_pairacc": 0.419225,
     "mmrv": 0.2426736111111111,
     "pairacc": 0.49918166939443537,
     "pairacc_sys": 0.5424836601307189,
     "r": 0.09498078880526442,
     "r_sys": 0.2278246016280519,
     "realised": 0.15805,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.135675,
     "ship_rsys": 0.377525,
     "short2_corr": 0.263225,
     "short2_realised": 0.106125,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.413225,
     "g_pairacc": 0.419225,
     "mmrv": 0.2685472222222222,
     "pairacc": 0.5122749590834698,
     "pairacc_sys": 0.5294117647058824,
     "r": 0.09015428375742769,
     "r_sys": 0.14796123059425004,
     "realised": 0.198875,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.058875,
     "ship_rsys": 0.377525,
     "short2_corr": 0.263225,
     "short2_realised": 0.058875,
     "unique": true,
     "vacuous": true
    },
    "hw-tsc-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.419225,
     "g_pairacc": 0.419225,
     "mmrv": 0.28728055555555554,
     "pairacc": 0.4746317512274959,
     "pairacc_sys": 0.40522875816993464,
     "r": 0.2919304158035965,
     "r_sys": -0.15302596847968422,
     "realised": 0.146475,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.18205,
     "ship_rsys": 0.377525,
     "short2_corr": 0.263225,
     "short2_realised": 0.106125,
     "unique": true,
     "vacuous": true
    },
    "mr7_2_1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.3023,
     "g_pairacc": 0.419225,
     "mmrv": 0.16532222222222223,
     "pairacc": 0.7217675941080196,
     "pairacc_sys": 0.7777777777777778,
     "r": 0.4427879196996456,
     "r_sys": 0.6872684905480585,
     "realised": 0.08195,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.033975,
     "ship_rsys": 0.263225,
     "short2_corr": 0.263225,
     "short2_realised": 0.033975,
     "unique": true,
     "vacuous": true
    },
    "rankedCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.419225,
     "g_pairacc": 0.419225,
     "mmrv": 0.2742263888888889,
     "pairacc": 0.5842880523731587,
     "pairacc_sys": 0.5816993464052288,
     "r": 0.32467955141227656,
     "r_sys": 0.13987446504417836,
     "realised": 0.207,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.18205,
     "ship_rsys": 0.377525,
     "short2_corr": 0.263225,
     "short2_realised": 0.033975,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.399075,
     "g_pairacc": 0.419225,
     "mmrv": 0.25384305555555553,
     "pairacc": 0.5859247135842881,
     "pairacc_sys": 0.5424836601307189,
     "r": 0.30456459197771,
     "r_sys": 0.09295676743315245,
     "realised": 0.124125,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.25305,
     "ship_rsys": 0.377525,
     "short2_corr": 0.263225,
     "short2_realised": 0.033975,
     "unique": true,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.419225,
     "g_mmrv": 0.376375,
     "g_pairacc": 0.419225,
     "mmrv": 0.2310375,
     "pairacc": 0.5417348608837971,
     "pairacc_sys": 0.5751633986928104,
     "r": 0.2236110102631763,
     "r_sys": 0.3064515217927222,
     "realised": 0.198875,
     "ship_corr": 0.377525,
     "ship_pairacc_sys": 0.377525,
     "ship_realised": 0.058875,
     "ship_rsys": 0.377525,
     "short2_corr": 0.263225,
     "short2_realised": 0.058875,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.172425,
   "phi_exceeds_eps": true,
   "policies": [
    "Algharb",
    "Claude-4",
    "CommandA-MT",
    "DeepSeek-V3",
    "GPT-4.1",
    "GemTrans",
    "Gemini-2.5-Pro",
    "Gemma-3-27B",
    "IRB-MT",
    "Laniqo",
    "Qwen3-235B",
    "RuZh",
    "SRPOL",
    "Shy",
    "UvA-MT",
    "Wenyiil",
    "Yandex",
    "Yolu"
   ],
   "r_vac": 0.9189489738596551,
   "segments": [
    43,
    52,
    69,
    36
   ],
   "vacuous": 19,
   "worst_possible": 0.419225,
   "year": "wmt25"
  },
  {
   "K": 18,
   "T": 4,
   "best_fixed": 0.01655,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 0,
    "mmrv": 0,
    "realised": 52,
    "trials": 342
   },
   "lp": "en-sr_Cyrl_RS",
   "median_r": 0.6449530727225721,
   "metric_count": 19,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.558025,
     "g_mmrv": 0.231625,
     "g_pairacc": 0.584375,
     "mmrv": 0.11410694444444444,
     "pairacc": 0.8169934640522876,
     "pairacc_sys": 0.8496732026143791,
     "r": 0.7066736367875707,
     "r_sys": 0.8055859945521529,
     "realised": 0.024625,
     "ship_corr": 0.537175,
     "ship_pairacc_sys": 0.537175,
     "ship_realised": 0.007125,
     "ship_rsys": 0.35305,
     "short2_corr": 0.261,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.584375,
     "g_mmrv": 0.2895,
     "g_pairacc": 0.584375,
     "mmrv": 0.1604125,
     "pairacc": 0.815359477124183,
     "pairacc_sys": 0.8562091503267973,
     "r": 0.6169734505783859,
     "r_sys": 0.7275804055021937,
     "realised": 0.01325,
     "ship_corr": 0.537175,
     "ship_pairacc_sys": 0.537175,
     "ship_realised": 0.007125,
     "ship_rsys": 0.35305,
     "short2_corr": 0.35305,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.584375,
     "g_mmrv": 0.27855,
     "g_pairacc": 0.584375,
     "mmrv": 0.1522013888888889,
     "pairacc": 0.7712418300653595,
     "pairacc_sys": 0.7777777777777778,
     "r": 0.6449530727225721,
     "r_sys": 0.7509972126026755,
     "realised": 0.039775,
     "ship_corr": 0.537175,
     "ship_pairacc_sys": 0.537175,
     "ship_realised": 0.023225,
     "ship_rsys": 0.35305,
     "short2_corr": 0.35305,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMETKiwi22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.558025,
     "g_mmrv": 0.29855,
     "g_pairacc": 0.584375,
     "mmrv": 0.16879027777777778,
     "pairacc": 0.7009803921568627,
     "pairacc_sys": 0.7516339869281046,
     "r": 0.7167885210215909,
     "r_sys": 0.7753656567867173,
     "realised": 0.1039,
     "ship_corr": 0.537175,
     "ship_pairacc_sys": 0.537175,
     "ship_realised": 0.023225,
     "ship_rsys": 0.35305,
     "short2_corr": 0.261,
     "short2_realised": 0.023225,
     "unique": true,
     "vacuous": true
    },
    "EnsembleSlick-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.584375,
     "g_mmrv": 0.558025,
     "g_pairacc": 0.584375,
     "mmrv": 0.4196097222222222,
     "pairacc": 0.40522875816993464,
     "pairacc_sys": 0.37254901960784315,
     "r": -0.19474620147544783,
     "r_sys": -0.4009716756046419,
     "realised": 0.146925,
     "ship_corr": 0.537175,
     "ship_pairacc_sys": 0.537175,
     "ship_realised": 0.130375,
     "ship_rsys": 0.537175,
     "short2_corr": 0.35305,
     "short2_realised": 0.130375,
     "unique": true,
     "vacuous": true
    },
    "GEMBA-v2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.584375,
     "g_mmrv": 0.23475,
     "g_pairacc": 0.584375,
     "mmrv": 0.11600138888888889,
     "pairacc": 0.8316993464052288,
     "pairacc_sys": 0.9019607843137255,
     "r": 0.5974061265954193,
     "r_sys": 0.704485149161111,
     "realised": 0.032475,
     "ship_corr": 0.537175,
     "ship_pairacc_sys": 0.261,
     "ship_realised": 0.0,
     "ship_rsys": 0.35305,
     "short2_corr": 0.35305,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-25-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.558025,
     "g_mmrv": 0.2596,
     "g_pairacc": 0.584375,
     "mmrv": 0.1356527777777778,
     "pairacc": 0.7598039215686274,
     "pairacc_sys": 0.8104575163398693,
     "r": 0.7147874432203702,
     "r_sys": 0.7890836384262989,
     "realised": 0.039775,
     "ship_corr": 0.537175,
     "ship_pairacc_sys": 0.537175,
     "ship_realised": 0.023225,
     "ship_rsys": 0.35305,
     "short2_corr": 0.261,
     "short2_realised": 0.023225,
     "unique": true,
     "vacuous": true
    },
    "Polycand-2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.558025,
     "g_mmrv": 0.279575,
     "g_pairacc": 0.584375,
     "mmrv": 0.1527513888888889,
     "pairacc": 0.7320261437908496,
     "pairacc_sys": 0.7647058823529411,
     "r": 0.707359756647307,
     "r_sys": 0.7941513741002643,
     "realised": 0.039775,
     "ship_corr": 0.537175,
     "ship_pairacc_sys": 0.537175,
     "ship_realised": 0.023225,
     "ship_rsys": 0.35305,
     "short2_corr": 0.261,
     "short2_realised": 0.023225,
     "unique": true,
     "vacuous": true
    },
    "Q_Relative-MQM-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.531,
     "g_mmrv": 0.2459,
     "g_pairacc": 0.584375,
     "mmrv": 0.12454722222222223,
     "pairacc": 0.8088235294117647,
     "pairacc_sys": 0.8758169934640523,
     "r": 0.7488197294740917,
     "r_sys": 0.8377533670062864,
     "realised": 0.00715,
     "ship_corr": 0.35305,
     "ship_pairacc_sys": 0.537175,
     "ship_realised": 0.0,
     "ship_rsys": 0.35305,
     "short2_corr": 0.261,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "SEGALE-QE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.584375,
     "g_mmrv": 0.332375,
     "g_pairacc": 0.584375,
     "mmrv": 0.19763611111111112,
     "pairacc": 0.6748366013071896,
     "pairacc_sys": 0.7254901960784313,
     "r": 0.6115242339639533,
     "r_sys": 0.6680939501177103,
     "realised": 0.154725,
     "ship_corr": 0.537175,
     "ship_pairacc_sys": 0.537175,
     "ship_realised": 0.130375,
     "ship_rsys": 0.35305,
     "short2_corr": 0.35305,
     "short2_realised": 0.023225,
     "unique": true,
     "vacuous": true
    },
    "TASER-No-Ref-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.584375,
     "g_mmrv": 0.26835,
     "g_pairacc": 0.584375,
     "mmrv": 0.143325,
     "pairacc": 0.8088235294117647,
     "pairacc_sys": 0.9019607843137255,
     "r": 0.6880978596998014,
     "r_sys": 0.8774267791715146,
     "realised": 0.01655,
     "ship_corr": 0.537175,
     "ship_pairacc_sys": 0.261,
     "ship_realised": 0.0,
     "ship_rsys": 0.261,
     "short2_corr": 0.261,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "UvA-MT-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.584375,
     "g_mmrv": 0.348975,
     "g_pairacc": 0.584375,
     "mmrv": 0.21295833333333333,
     "pairacc": 0.6013071895424836,
     "pairacc_sys": 0.6405228758169934,
     "r": 0.5346912153994156,
     "r_sys": 0.6804998498803652,
     "realised": 0.146925,
     "ship_corr": 0.537175,
     "ship_pairacc_sys": 0.537175,
     "ship_realised": 0.130375,
     "ship_rsys": 0.35305,
     "short2_corr": 0.35305,
     "short2_realised": 0.130375,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.9170625,
     "g_corr": 0.538875,
     "g_mmrv": 0.215375,
     "g_pairacc": 0.584375,
     "mmrv": 0.10189583333333334,
     "pairacc": 0.8366013071895425,
     "pairacc_sys": 0.8758169934640523,
     "r": 0.7422813300428968,
     "r_sys": 0.8750061790074798,
     "realised": 0.024625,
     "ship_corr": 0.537175,
     "ship_pairacc_sys": 0.537175,
     "ship_realised": 0.007125,
     "ship_rsys": 0.261,
     "short2_corr": 0.261,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.584375,
     "g_mmrv": 0.30115,
     "g_pairacc": 0.584375,
     "mmrv": 0.1709013888888889,
     "pairacc": 0.8088235294117647,
     "pairacc_sys": 0.8431372549019608,
     "r": 0.4940608720368323,
     "r_sys": 0.6198970901772575,
     "realised": 0.024625,
     "ship_corr": 0.537175,
     "ship_pairacc_sys": 0.537175,
     "ship_realised": 0.007125,
     "ship_rsys": 0.35305,
     "short2_corr": 0.35305,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "hw-tsc-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.584375,
     "g_mmrv": 0.295775,
     "g_pairacc": 0.584375,
     "mmrv": 0.16590833333333332,
     "pairacc": 0.7254901960784313,
     "pairacc_sys": 0.7647058823529411,
     "r": 0.68687573566211,
     "r_sys": 0.7911742296284213,
     "realised": 0.034625,
     "ship_corr": 0.537175,
     "ship_pairacc_sys": 0.537175,
     "ship_realised": 0.023225,
     "ship_rsys": 0.35305,
     "short2_corr": 0.261,
     "short2_realised": 0.023225,
     "unique": true,
     "vacuous": true
    },
    "mr7_2_1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.584375,
     "g_mmrv": 0.26485,
     "g_pairacc": 0.584375,
     "mmrv": 0.1401888888888889,
     "pairacc": 0.7418300653594772,
     "pairacc_sys": 0.8104575163398693,
     "r": 0.6890740895038358,
     "r_sys": 0.7854664479065974,
     "realised": 0.0181,
     "ship_corr": 0.537175,
     "ship_pairacc_sys": 0.537175,
     "ship_realised": 0.023225,
     "ship_rsys": 0.35305,
     "short2_corr": 0.261,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "rankedCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.584375,
     "g_mmrv": 0.27855,
     "g_pairacc": 0.584375,
     "mmrv": 0.15234027777777778,
     "pairacc": 0.7696078431372549,
     "pairacc_sys": 0.7712418300653595,
     "r": 0.6135798642020787,
     "r_sys": 0.7407179894888705,
     "realised": 0.039775,
     "ship_corr": 0.537175,
     "ship_pairacc_sys": 0.537175,
     "ship_realised": 0.023225,
     "ship_rsys": 0.35305,
     "short2_corr": 0.35305,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.584375,
     "g_mmrv": 0.3371,
     "g_pairacc": 0.584375,
     "mmrv": 0.20254305555555555,
     "pairacc": 0.6879084967320261,
     "pairacc_sys": 0.7581699346405228,
     "r": 0.5981123867070673,
     "r_sys": 0.6639793538286695,
     "realised": 0.1001,
     "ship_corr": 0.537175,
     "ship_pairacc_sys": 0.537175,
     "ship_realised": 0.023225,
     "ship_rsys": 0.35305,
     "short2_corr": 0.35305,
     "short2_realised": 0.023225,
     "unique": true,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 1.0,
     "g_corr": 0.584375,
     "g_mmrv": 0.2862,
     "g_pairacc": 0.584375,
     "mmrv": 0.15861527777777779,
     "pairacc": 0.8169934640522876,
     "pairacc_sys": 0.8758169934640523,
     "r": 0.6102575386229032,
     "r_sys": 0.721695857749301,
     "realised": 0.01325,
     "ship_corr": 0.537175,
     "ship_pairacc_sys": 0.537175,
     "ship_realised": 0.007125,
     "ship_rsys": 0.35305,
     "short2_corr": 0.35305,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.04015,
   "phi_exceeds_eps": false,
   "policies": [
    "CUNI-SFT",
    "Claude-4",
    "CommandA-MT",
    "DLUT_GTCOM",
    "DeepSeek-V3",
    "EuroLLM-9B",
    "GPT-4.1",
    "GemTrans",
    "Gemini-2.5-Pro",
    "Gemma-3-12B",
    "IRB-MT",
    "Llama-3.1-8B",
    "NLLB",
    "ONLINE-B",
    "SalamandraTA",
    "Shy",
    "TranssionTranslate",
    "UvA-MT"
   ],
   "r_vac": 0.9189489738596551,
   "segments": [
    43,
    60,
    69,
    34
   ],
   "vacuous": 19,
   "worst_possible": 0.584375,
   "year": "wmt25"
  },
  {
   "K": 18,
   "T": 4,
   "best_fixed": 0.00455,
   "corr_certified": 0,
   "domains": [
    "literary",
    "news",
    "social",
    "speech"
   ],
   "kind": "esa",
   "left_out": {
    "corr": 0,
    "mmrv": 0,
    "realised": 67,
    "trials": 342
   },
   "lp": "en-uk_UA",
   "median_r": 0.5067229936654931,
   "metric_count": 19,
   "metrics": {
    "BERTScore-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.5948125,
     "g_corr": 0.13155,
     "g_mmrv": 0.11725,
     "g_pairacc": 0.13155,
     "mmrv": 0.06609027777777778,
     "pairacc": 0.5833333333333334,
     "pairacc_sys": 0.6274509803921569,
     "r": 0.5280863882699257,
     "r_sys": 0.4823838093824274,
     "realised": 0.055,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.04165,
     "ship_rsys": 0.117425,
     "short2_corr": 0.113075,
     "short2_realised": 0.04165,
     "unique": true,
     "vacuous": true
    },
    "BLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.554375,
     "g_corr": 0.13155,
     "g_mmrv": 0.11285,
     "g_pairacc": 0.13155,
     "mmrv": 0.06159722222222222,
     "pairacc": 0.619281045751634,
     "pairacc_sys": 0.6601307189542484,
     "r": 0.4010466521745306,
     "r_sys": 0.5079845916329183,
     "realised": 0.055,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.04165,
     "ship_rsys": 0.117425,
     "short2_corr": 0.113075,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "COMET22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6234375000000001,
     "g_corr": 0.13155,
     "g_mmrv": 0.120475,
     "g_pairacc": 0.13155,
     "mmrv": 0.06927083333333334,
     "pairacc": 0.6339869281045751,
     "pairacc_sys": 0.6862745098039216,
     "r": 0.47551788747101276,
     "r_sys": 0.4717003035628849,
     "realised": 0.03555,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.026125,
     "ship_rsys": 0.117425,
     "short2_corr": 0.113075,
     "short2_realised": 0.026125,
     "unique": true,
     "vacuous": true
    },
    "COMETKiwi22-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.7706124999999999,
     "g_corr": 0.13155,
     "g_mmrv": 0.13155,
     "g_pairacc": 0.13155,
     "mmrv": 0.08562361111111111,
     "pairacc": 0.5375816993464052,
     "pairacc_sys": 0.5686274509803921,
     "r": 0.6387675155701262,
     "r_sys": 0.07931448035478574,
     "realised": 0.03595,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.047375,
     "ship_rsys": 0.117425,
     "short2_corr": 0.113075,
     "short2_realised": 0.047375,
     "unique": true,
     "vacuous": true
    },
    "EnsembleSlick-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.726325,
     "g_corr": 0.13155,
     "g_mmrv": 0.13155,
     "g_pairacc": 0.13155,
     "mmrv": 0.08070277777777778,
     "pairacc": 0.5555555555555556,
     "pairacc_sys": 0.6535947712418301,
     "r": 0.48874419311532324,
     "r_sys": 0.2181302021722672,
     "realised": 0.0657,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.026125,
     "ship_rsys": 0.117425,
     "short2_corr": 0.113075,
     "short2_realised": 0.026125,
     "unique": true,
     "vacuous": true
    },
    "GEMBA-v2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.376275,
     "g_corr": 0.13155,
     "g_mmrv": 0.090625,
     "g_pairacc": 0.13155,
     "mmrv": 0.041808333333333336,
     "pairacc": 0.7222222222222222,
     "pairacc_sys": 0.7777777777777778,
     "r": 0.8022941122419728,
     "r_sys": 0.7736584482843823,
     "realised": 0.0147,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.0,
     "ship_rsys": 0.100925,
     "short2_corr": 0.113075,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "MetricX-25-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.598325,
     "g_corr": 0.13155,
     "g_mmrv": 0.11765,
     "g_pairacc": 0.13155,
     "mmrv": 0.06648055555555556,
     "pairacc": 0.6470588235294118,
     "pairacc_sys": 0.7189542483660131,
     "r": 0.5675462842977219,
     "r_sys": 0.4917638266824747,
     "realised": 0.0309,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.026125,
     "ship_rsys": 0.117425,
     "short2_corr": 0.113075,
     "short2_realised": 0.026125,
     "unique": true,
     "vacuous": true
    },
    "Polycand-2-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.6666124999999999,
     "g_corr": 0.13155,
     "g_mmrv": 0.125375,
     "g_pairacc": 0.13155,
     "mmrv": 0.07406805555555555,
     "pairacc": 0.6160130718954249,
     "pairacc_sys": 0.6666666666666666,
     "r": 0.6502135489750225,
     "r_sys": 0.362167147936849,
     "realised": 0.03555,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.026125,
     "ship_rsys": 0.117425,
     "short2_corr": 0.113075,
     "short2_realised": 0.026125,
     "unique": true,
     "vacuous": true
    },
    "Q_Relative-MQM-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.9125,
     "g_corr": 0.13155,
     "g_mmrv": 0.107675,
     "g_pairacc": 0.13155,
     "mmrv": 0.050694444444444445,
     "pairacc": 0.6666666666666666,
     "pairacc_sys": 0.7712418300653595,
     "r": 0.7931172106854871,
     "r_sys": 0.7652198092177056,
     "realised": 0.0353,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.026125,
     "ship_rsys": 0.100925,
     "short2_corr": 0.113075,
     "short2_realised": 0.018475,
     "unique": false,
     "vacuous": true
    },
    "SEGALE-QE-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.5538375,
     "g_corr": 0.13155,
     "g_mmrv": 0.11275,
     "g_pairacc": 0.13155,
     "mmrv": 0.0615375,
     "pairacc": 0.6797385620915033,
     "pairacc_sys": 0.7450980392156863,
     "r": 0.5205761231325025,
     "r_sys": 0.5535588725885912,
     "realised": 0.037475,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.031,
     "ship_rsys": 0.117425,
     "short2_corr": 0.113075,
     "short2_realised": 0.026125,
     "unique": true,
     "vacuous": true
    },
    "TASER-No-Ref-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.42625,
     "g_corr": 0.13155,
     "g_mmrv": 0.097175,
     "g_pairacc": 0.13155,
     "mmrv": 0.04736111111111111,
     "pairacc": 0.704248366013072,
     "pairacc_sys": 0.7777777777777778,
     "r": 0.4662505842834139,
     "r_sys": 0.7977965251570044,
     "realised": 0.034425,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.0,
     "ship_rsys": 0.100925,
     "short2_corr": 0.113075,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "UvA-MT-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.7722875,
     "g_corr": 0.13155,
     "g_mmrv": 0.13155,
     "g_pairacc": 0.13155,
     "mmrv": 0.08580972222222222,
     "pairacc": 0.4035947712418301,
     "pairacc_sys": 0.41830065359477125,
     "r": 0.23013622297871264,
     "r_sys": 0.07783865807860997,
     "realised": 0.0562,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.05165,
     "ship_rsys": 0.117425,
     "short2_corr": 0.113075,
     "short2_realised": 0.047375,
     "unique": true,
     "vacuous": true
    },
    "YiSi-1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.52905,
     "g_corr": 0.13155,
     "g_mmrv": 0.1095,
     "g_pairacc": 0.13155,
     "mmrv": 0.05878333333333333,
     "pairacc": 0.6176470588235294,
     "pairacc_sys": 0.6535947712418301,
     "r": 0.5067229936654931,
     "r_sys": 0.5390340191720389,
     "realised": 0.033225,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.04165,
     "ship_rsys": 0.117425,
     "short2_corr": 0.113075,
     "short2_realised": 0.04165,
     "unique": true,
     "vacuous": true
    },
    "chrF-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.5033375,
     "g_corr": 0.13155,
     "g_mmrv": 0.106775,
     "g_pairacc": 0.13155,
     "mmrv": 0.05592638888888889,
     "pairacc": 0.6535947712418301,
     "pairacc_sys": 0.6993464052287581,
     "r": 0.483938863102235,
     "r_sys": 0.6180729787672811,
     "realised": 0.033225,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.04165,
     "ship_rsys": 0.117425,
     "short2_corr": 0.113075,
     "short2_realised": 0.00985,
     "unique": true,
     "vacuous": true
    },
    "hw-tsc-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.7252375,
     "g_corr": 0.13155,
     "g_mmrv": 0.13155,
     "g_pairacc": 0.13155,
     "mmrv": 0.08058194444444444,
     "pairacc": 0.5375816993464052,
     "pairacc_sys": 0.6274509803921569,
     "r": 0.6576792725564908,
     "r_sys": 0.28879896691481627,
     "realised": 0.03595,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.047375,
     "ship_rsys": 0.117425,
     "short2_corr": 0.113075,
     "short2_realised": 0.047375,
     "unique": true,
     "vacuous": true
    },
    "mr7_2_1-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.420875,
     "g_corr": 0.13155,
     "g_mmrv": 0.09635,
     "g_pairacc": 0.13155,
     "mmrv": 0.04676388888888889,
     "pairacc": 0.684640522875817,
     "pairacc_sys": 0.8169934640522876,
     "r": 0.7136545924981889,
     "r_sys": 0.829642216186396,
     "realised": 0.00475,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.0,
     "ship_rsys": 0.07285,
     "short2_corr": 0.113075,
     "short2_realised": 0.0,
     "unique": true,
     "vacuous": true
    },
    "rankedCOMET-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.5995625,
     "g_corr": 0.13155,
     "g_mmrv": 0.117875,
     "g_pairacc": 0.13155,
     "mmrv": 0.06661805555555556,
     "pairacc": 0.6388888888888888,
     "pairacc_sys": 0.6862745098039216,
     "r": 0.4848591120914609,
     "r_sys": 0.4852626807355504,
     "realised": 0.03555,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.026125,
     "ship_rsys": 0.117425,
     "short2_corr": 0.113075,
     "short2_realised": 0.026125,
     "unique": true,
     "vacuous": true
    },
    "sentinel-cand-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.7443500000000001,
     "g_corr": 0.13155,
     "g_mmrv": 0.13155,
     "g_pairacc": 0.13155,
     "mmrv": 0.08270555555555556,
     "pairacc": 0.5964052287581699,
     "pairacc_sys": 0.6405228758169934,
     "r": 0.4478572002137206,
     "r_sys": 0.22042801442277682,
     "realised": 0.0657,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.026125,
     "ship_rsys": 0.117425,
     "short2_corr": 0.113075,
     "short2_realised": 0.026125,
     "unique": true,
     "vacuous": true
    },
    "spBLEU-refA": {
     "free_corr": [
      1.0,
      1.0
     ],
     "free_mmrv": 0.561125,
     "g_corr": 0.13155,
     "g_mmrv": 0.11365,
     "g_pairacc": 0.13155,
     "mmrv": 0.06234722222222222,
     "pairacc": 0.619281045751634,
     "pairacc_sys": 0.6601307189542484,
     "r": 0.4908439534754189,
     "r_sys": 0.5221958540703358,
     "realised": 0.055,
     "ship_corr": 0.117425,
     "ship_pairacc_sys": 0.117425,
     "ship_realised": 0.04165,
     "ship_rsys": 0.117425,
     "short2_corr": 0.113075,
     "short2_realised": 0.00985,
     "unique": true,
     "vacuous": true
    }
   },
   "mmrv_certified": 0,
   "phi": 0.037125,
   "phi_exceeds_eps": false,
   "policies": [
    "Algharb",
    "Claude-4",
    "CommandA",
    "CommandA-MT",
    "DeepSeek-V3",
    "GPT-4.1",
    "GemTrans",
    "Gemini-2.5-Pro",
    "IRB-MT",
    "Laniqo",
    "Llama-4-Maverick",
    "Mistral-Medium",
    "SRPOL",
    "Shy",
    "TowerPlus-9B",
    "UvA-MT",
    "Wenyiil",
    "Yolu"
   ],
   "r_vac": 0.9189489738596551,
   "segments": [
    42,
    52,
    69,
    36
   ],
   "vacuous": 19,
   "worst_possible": 0.13155,
   "year": "wmt25"
  }
 ],
 "taus": [
  {
   "corr": 0.02445872526206797,
   "g_corr": 0.3170213124741207,
   "lp": "en-de",
   "metrics": 21,
   "mmrv": 0.1516440966248214,
   "pairacc": 0.22555795602685588,
   "ship_corr": -0.1879753004933977,
   "ship_pairacc_sys": 0.03024808369335949,
   "ship_rsys": -0.16447838793172298,
   "year": "wmt22"
  },
  {
   "corr": -0.005865127858981557,
   "g_corr": null,
   "lp": "en-ru",
   "metrics": 20,
   "mmrv": 0.3225820322439857,
   "pairacc": 0.3150244702994923,
   "ship_corr": -0.3805036269958164,
   "ship_pairacc_sys": -0.04165461556976481,
   "ship_rsys": 0.21743064399760936,
   "year": "wmt22"
  },
  {
   "corr": 0.2966761621020508,
   "g_corr": 0.27939397320303044,
   "lp": "zh-en",
   "metrics": 21,
   "mmrv": 0.7058846615531553,
   "pairacc": 0.4079977678837237,
   "ship_corr": -0.005895627949507402,
   "ship_pairacc_sys": 0.23695618019100723,
   "ship_rsys": 0.39500707261699597,
   "year": "wmt22"
  },
  {
   "corr": 0.2540867254452481,
   "g_corr": 0.27204737932962847,
   "lp": "en-de",
   "metrics": 32,
   "mmrv": 0.3513025160503865,
   "pairacc": 0.32488031711372906,
   "ship_corr": 0.025339283921143596,
   "ship_pairacc_sys": 0.0026340792257917504,
   "ship_rsys": -0.14696784674263286,
   "year": "wmt23"
  },
  {
   "corr": 0.2375542860799431,
   "g_corr": 0.09777204440006755,
   "lp": "he-en",
   "metrics": 32,
   "mmrv": 0.26336337892780265,
   "pairacc": 0.14973012756927276,
   "ship_corr": 0.17019628947379528,
   "ship_pairacc_sys": 0.4114977769702975,
   "ship_rsys": 0.3694504820284824,
   "year": "wmt23"
  },
  {
   "corr": 0.4871103832363517,
   "g_corr": 0.3706658997000373,
   "lp": "zh-en",
   "metrics": 32,
   "mmrv": 0.48270214447403176,
   "pairacc": 0.36368196061668173,
   "ship_corr": 0.48965491865058763,
   "ship_pairacc_sys": 0.5933942159553146,
   "ship_rsys": 0.4847337636892752,
   "year": "wmt23"
  },
  {
   "corr": 0.22551048996552087,
   "g_corr": 0.16018520998142305,
   "lp": "en-de",
   "metrics": 26,
   "mmrv": 0.5057951953105837,
   "pairacc": 0.5528638004143217,
   "ship_corr": 0.3075695336070745,
   "ship_pairacc_sys": 0.48286579268517643,
   "ship_rsys": 0.31252373388908283,
   "year": "wmt24"
  },
  {
   "corr": 0.2565606396611956,
   "g_corr": null,
   "lp": "en-es",
   "metrics": 26,
   "mmrv": 0.4665784749118082,
   "pairacc": 0.5205165703414254,
   "ship_corr": 0.4895199156781218,
   "ship_pairacc_sys": 0.7077352275684985,
   "ship_rsys": 0.5675943975808803,
   "year": "wmt24"
  },
  {
   "corr": 0.2591772119088157,
   "g_corr": 0.2752698516268494,
   "lp": "ja-zh",
   "metrics": 26,
   "mmrv": 0.5009339514249773,
   "pairacc": 0.5582996414096789,
   "ship_corr": -0.04278897493924015,
   "ship_pairacc_sys": 0.43081764004770395,
   "ship_rsys": 0.08643200540508439,
   "year": "wmt24"
  },
  {
   "corr": 0.43401946156463517,
   "g_corr": null,
   "lp": "en-ko_KR",
   "metrics": 19,
   "mmrv": 0.2580656257951885,
   "pairacc": 0.39882869441074587,
   "ship_corr": 0.2040312801170207,
   "ship_pairacc_sys": 0.07992011980034937,
   "ship_rsys": 0.1250514297491417,
   "year": "wmt25"
  },
  {
   "corr": 0.3893957789726337,
   "g_corr": null,
   "lp": "ja-zh_CN",
   "metrics": 19,
   "mmrv": 0.6371930928643098,
   "pairacc": 0.6135933486841502,
   "ship_corr": 0.2994471839647277,
   "ship_pairacc_sys": 0.574811787357636,
   "ship_rsys": 0.663991581834831,
   "year": "wmt25"
  },
  {
   "corr": 0.21009542214194116,
   "g_corr": 0.23220984343332562,
   "lp": "cs-uk",
   "metrics": 23,
   "mmrv": 0.7174588065984999,
   "pairacc": 0.7102296153545216,
   "ship_corr": 0.10405096111532161,
   "ship_pairacc_sys": 0.28275859846042495,
   "ship_rsys": 0.09488730916501022,
   "year": "wmt24"
  },
  {
   "corr": 0.49530988231085,
   "g_corr": 0.24382992454708538,
   "lp": "en-cs",
   "metrics": 23,
   "mmrv": 0.6699937504303778,
   "pairacc": 0.6671830783699445,
   "ship_corr": 0.5315592935461505,
   "ship_pairacc_sys": 0.7125086976690249,
   "ship_rsys": 0.5943736646925513,
   "year": "wmt24"
  },
  {
   "corr": 0.5657962856946744,
   "g_corr": 0.6080319325644925,
   "lp": "en-hi",
   "metrics": 23,
   "mmrv": 0.583115436899835,
   "pairacc": 0.6375221365696198,
   "ship_corr": 0.2436659280316473,
   "ship_pairacc_sys": 0.2638450479355102,
   "ship_rsys": 0.17765115906898837,
   "year": "wmt24"
  },
  {
   "corr": 0.15077105787572484,
   "g_corr": 0.14656681810521616,
   "lp": "en-is",
   "metrics": 23,
   "mmrv": 0.5136376960833067,
   "pairacc": 0.590963862570328,
   "ship_corr": 0.10037740931257326,
   "ship_pairacc_sys": 0.7636593546900522,
   "ship_rsys": 0.25925262378057773,
   "year": "wmt24"
  },
  {
   "corr": 0.18986878821915915,
   "g_corr": 0.12507979573107605,
   "lp": "en-ja",
   "metrics": 23,
   "mmrv": 0.5541923614671027,
   "pairacc": 0.5567241937140459,
   "ship_corr": 0.230255124195525,
   "ship_pairacc_sys": 0.8306431293905719,
   "ship_rsys": 0.30067702542487756,
   "year": "wmt24"
  },
  {
   "corr": -0.11168568536562574,
   "g_corr": -0.005705164741649084,
   "lp": "en-ru",
   "metrics": 23,
   "mmrv": 0.26111648393354675,
   "pairacc": 0.3627551519496299,
   "ship_corr": -0.2320028029604462,
   "ship_pairacc_sys": 0.25013943412285966,
   "ship_rsys": 0.050879136011767453,
   "year": "wmt24"
  },
  {
   "corr": 0.6167980625821287,
   "g_corr": 0.6414877783056547,
   "lp": "en-uk",
   "metrics": 23,
   "mmrv": 0.6450872546699137,
   "pairacc": 0.7230261056003805,
   "ship_corr": 0.5235860866031671,
   "ship_pairacc_sys": 0.5325080420189114,
   "ship_rsys": 0.5039526306789697,
   "year": "wmt24"
  },
  {
   "corr": 0.5086389863128984,
   "g_corr": 0.40655781409087083,
   "lp": "en-zh",
   "metrics": 23,
   "mmrv": 0.41704015616098494,
   "pairacc": 0.4824181513244218,
   "ship_corr": 0.2836571243847484,
   "ship_pairacc_sys": 0.7123041693582113,
   "ship_rsys": 0.34631424287383233,
   "year": "wmt24"
  },
  {
   "corr": 0.20467836257309938,
   "g_corr": null,
   "lp": "cs-de_DE",
   "metrics": 19,
   "mmrv": 0.7192982456140351,
   "pairacc": 0.7624666216676024,
   "ship_corr": 0.2809377609473357,
   "ship_pairacc_sys": 0.692108805420178,
   "ship_rsys": 0.6076095760023773,
   "year": "wmt25"
  },
  {
   "corr": 0.21895024389275486,
   "g_corr": 0.43163999827343996,
   "lp": "cs-uk_UA",
   "metrics": 19,
   "mmrv": 0.5148289518559371,
   "pairacc": 0.5858398417671009,
   "ship_corr": 0.53980495831623,
   "ship_pairacc_sys": 0.7432233529572065,
   "ship_rsys": 0.7303243553690171,
   "year": "wmt25"
  },
  {
   "corr": 0.7413002015953163,
   "g_corr": null,
   "lp": "en-ar_EG",
   "metrics": 19,
   "mmrv": 0.7616108920539021,
   "pairacc": 0.7533538634098743,
   "ship_corr": 0.7102277464249569,
   "ship_pairacc_sys": 0.7350722390222587,
   "ship_rsys": 0.7102277464249569,
   "year": "wmt25"
  },
  {
   "corr": 0.8288694583535684,
   "g_corr": 0.6955164567699879,
   "lp": "en-bho_IN",
   "metrics": 19,
   "mmrv": 0.7360360790179689,
   "pairacc": 0.7781002960834471,
   "ship_corr": 0.7798635358208024,
   "ship_pairacc_sys": 0.7520710469952335,
   "ship_rsys": 0.7498687844430793,
   "year": "wmt25"
  },
  {
   "corr": 0.4129413562533339,
   "g_corr": null,
   "lp": "en-zh_CN",
   "metrics": 20,
   "mmrv": 0.47729585333177554,
   "pairacc": 0.38921193415964805,
   "ship_corr": 0.3531075640879987,
   "ship_pairacc_sys": 0.4802941152714897,
   "ship_rsys": 0.5844538991801358,
   "year": "wmt25"
  },
  {
   "corr": 0.4893893958376576,
   "g_corr": null,
   "lp": "en-cs_CZ",
   "metrics": 20,
   "mmrv": 0.5851394950232863,
   "pairacc": 0.6489728944803721,
   "ship_corr": 0.3625611364496633,
   "ship_pairacc_sys": 0.5679984804924975,
   "ship_rsys": 0.532511669160443,
   "year": "wmt25"
  },
  {
   "corr": 0.32743316208583434,
   "g_corr": null,
   "lp": "en-et_EE",
   "metrics": 19,
   "mmrv": 0.5774730313150169,
   "pairacc": 0.6666937223947136,
   "ship_corr": 0.3147557901458535,
   "ship_pairacc_sys": 0.7475742751852603,
   "ship_rsys": 0.6819708786493491,
   "year": "wmt25"
  },
  {
   "corr": 0.48516913155358893,
   "g_corr": 0.26479036074715784,
   "lp": "en-is_IS",
   "metrics": 19,
   "mmrv": 0.6169434635804896,
   "pairacc": 0.4713528741712337,
   "ship_corr": 0.48508813474294876,
   "ship_pairacc_sys": 0.6381792281739725,
   "ship_rsys": 0.6044944448335208,
   "year": "wmt25"
  },
  {
   "corr": 0.30769230769230765,
   "g_corr": null,
   "lp": "en-it_IT",
   "metrics": 13,
   "mmrv": 0.6410256410256409,
   "pairacc": 0.6064642345586981,
   "ship_corr": 0.07776510597812533,
   "ship_pairacc_sys": 0.28361407124846444,
   "ship_rsys": 0.13997719076062562,
   "year": "wmt25"
  },
  {
   "corr": 0.5707173993570515,
   "g_corr": null,
   "lp": "en-ja_JP",
   "metrics": 20,
   "mmrv": 0.5920526292395581,
   "pairacc": 0.5707173993570515,
   "ship_corr": 0.5119016933486846,
   "ship_pairacc_sys": 0.5634637885621868,
   "ship_rsys": 0.5119016933486846,
   "year": "wmt25"
  },
  {
   "corr": 0.5309942440535915,
   "g_corr": null,
   "lp": "en-ru_RU",
   "metrics": 19,
   "mmrv": 0.3657960347924742,
   "pairacc": 0.45104056142765325,
   "ship_corr": 0.3746881475371479,
   "ship_pairacc_sys": 0.5510104168475841,
   "ship_rsys": 0.6414153034110498,
   "year": "wmt25"
  },
  {
   "corr": 0.20555160419783663,
   "g_corr": 0.13561270072416207,
   "lp": "en-sr_Cyrl_RS",
   "metrics": 19,
   "mmrv": 0.4231944792308401,
   "pairacc": 0.5995257606846855,
   "ship_corr": 0.22393089929376955,
   "ship_pairacc_sys": 0.863507632094124,
   "ship_rsys": 0.3460750261812803,
   "year": "wmt25"
  },
  {
   "corr": 0.3845248500877334,
   "g_corr": null,
   "lp": "en-uk_UA",
   "metrics": 19,
   "mmrv": 0.5287216688706334,
   "pairacc": 0.531840997815523,
   "ship_corr": 0.15737789507292674,
   "ship_pairacc_sys": 0.6788544567828776,
   "ship_rsys": 0.4065595622717274,
   "year": "wmt25"
  }
 ],
 "transfer": [
  {
   "corr": true,
   "metric": "BLEU-refA",
   "mmrv": true,
   "pair": "wmt22-en-de",
   "realised": true
  },
  {
   "corr": true,
   "metric": "BLEURT-20-refA",
   "mmrv": true,
   "pair": "wmt22-en-de",
   "realised": true
  },
  {
   "corr": true,
   "metric": "chrF-refA",
   "mmrv": true,
   "pair": "wmt22-en-de",
   "realised": true
  },
  {
   "corr": true,
   "metric": "f200spBLEU-refA",
   "mmrv": true,
   "pair": "wmt22-en-de",
   "realised": false
  },
  {
   "corr": true,
   "metric": "MEE4-refA",
   "mmrv": true,
   "pair": "wmt22-en-de",
   "realised": false
  },
  {
   "corr": false,
   "metric": "MS-COMET-QE-22-src",
   "mmrv": false,
   "pair": "wmt22-en-de",
   "realised": false
  },
  {
   "corr": true,
   "metric": "YiSi-1-refA",
   "mmrv": true,
   "pair": "wmt22-en-de",
   "realised": true
  },
  {
   "corr": true,
   "metric": "BLEU-refA",
   "mmrv": true,
   "pair": "wmt22-zh-en",
   "realised": false
  },
  {
   "corr": true,
   "metric": "BLEURT-20-refA",
   "mmrv": true,
   "pair": "wmt22-zh-en",
   "realised": false
  },
  {
   "corr": true,
   "metric": "chrF-refA",
   "mmrv": true,
   "pair": "wmt22-zh-en",
   "realised": false
  },
  {
   "corr": true,
   "metric": "f200spBLEU-refA",
   "mmrv": true,
   "pair": "wmt22-zh-en",
   "realised": false
  },
  {
   "corr": true,
   "metric": "MEE4-refA",
   "mmrv": true,
   "pair": "wmt22-zh-en",
   "realised": false
  },
  {
   "corr": true,
   "metric": "MS-COMET-QE-22-src",
   "mmrv": true,
   "pair": "wmt22-zh-en",
   "realised": true
  },
  {
   "corr": true,
   "metric": "YiSi-1-refA",
   "mmrv": true,
   "pair": "wmt22-zh-en",
   "realised": false
  },
  {
   "corr": true,
   "metric": "CometKiwi-src",
   "mmrv": true,
   "pair": "wmt23-en-de",
   "realised": false
  },
  {
   "corr": true,
   "metric": "BERTScore-refA",
   "mmrv": true,
   "pair": "wmt24-cs-uk",
   "realised": false
  },
  {
   "corr": true,
   "metric": "BLEU-refA",
   "mmrv": true,
   "pair": "wmt24-cs-uk",
   "realised": false
  },
  {
   "corr": true,
   "metric": "chrF-refA",
   "mmrv": true,
   "pair": "wmt24-cs-uk",
   "realised": false
  },
  {
   "corr": true,
   "metric": "spBLEU-refA",
   "mmrv": true,
   "pair": "wmt24-cs-uk",
   "realised": false
  },
  {
   "corr": true,
   "metric": "YiSi-1-refA",
   "mmrv": true,
   "pair": "wmt24-cs-uk",
   "realised": false
  },
  {
   "corr": true,
   "metric": "BERTScore-refA",
   "mmrv": true,
   "pair": "wmt24-en-cs",
   "realised": true
  },
  {
   "corr": true,
   "metric": "BLEU-refA",
   "mmrv": true,
   "pair": "wmt24-en-cs",
   "realised": false
  },
  {
   "corr": true,
   "metric": "chrF-refA",
   "mmrv": true,
   "pair": "wmt24-en-cs",
   "realised": false
  },
  {
   "corr": true,
   "metric": "spBLEU-refA",
   "mmrv": true,
   "pair": "wmt24-en-cs",
   "realised": false
  },
  {
   "corr": true,
   "metric": "YiSi-1-refA",
   "mmrv": true,
   "pair": "wmt24-en-cs",
   "realised": false
  },
  {
   "corr": true,
   "metric": "BERTScore-refA",
   "mmrv": true,
   "pair": "wmt24-en-is",
   "realised": false
  },
  {
   "corr": true,
   "metric": "BLEU-refA",
   "mmrv": true,
   "pair": "wmt24-en-is",
   "realised": true
  },
  {
   "corr": true,
   "metric": "chrF-refA",
   "mmrv": true,
   "pair": "wmt24-en-is",
   "realised": false
  },
  {
   "corr": true,
   "metric": "spBLEU-refA",
   "mmrv": true,
   "pair": "wmt24-en-is",
   "realised": true
  },
  {
   "corr": true,
   "metric": "YiSi-1-refA",
   "mmrv": true,
   "pair": "wmt24-en-is",
   "realised": false
  },
  {
   "corr": true,
   "metric": "BERTScore-refA",
   "mmrv": false,
   "pair": "wmt24-en-ja",
   "realised": false
  },
  {
   "corr": true,
   "metric": "BLEU-refA",
   "mmrv": false,
   "pair": "wmt24-en-ja",
   "realised": false
  },
  {
   "corr": true,
   "metric": "chrF-refA",
   "mmrv": false,
   "pair": "wmt24-en-ja",
   "realised": false
  },
  {
   "corr": false,
   "metric": "spBLEU-refA",
   "mmrv": false,
   "pair": "wmt24-en-ja",
   "realised": false
  },
  {
   "corr": true,
   "metric": "YiSi-1-refA",
   "mmrv": false,
   "pair": "wmt24-en-ja",
   "realised": false
  },
  {
   "corr": true,
   "metric": "BERTScore-refA",
   "mmrv": false,
   "pair": "wmt24-en-ru",
   "realised": false
  },
  {
   "corr": true,
   "metric": "BLEU-refA",
   "mmrv": false,
   "pair": "wmt24-en-ru",
   "realised": false
  },
  {
   "corr": true,
   "metric": "chrF-refA",
   "mmrv": false,
   "pair": "wmt24-en-ru",
   "realised": false
  },
  {
   "corr": true,
   "metric": "spBLEU-refA",
   "mmrv": false,
   "pair": "wmt24-en-ru",
   "realised": false
  },
  {
   "corr": true,
   "metric": "YiSi-1-refA",
   "mmrv": false,
   "pair": "wmt24-en-ru",
   "realised": false
  },
  {
   "corr": true,
   "metric": "BERTScore-refA",
   "mmrv": true,
   "pair": "wmt24-en-uk",
   "realised": true
  },
  {
   "corr": true,
   "metric": "BLEU-refA",
   "mmrv": true,
   "pair": "wmt24-en-uk",
   "realised": true
  },
  {
   "corr": true,
   "metric": "chrF-refA",
   "mmrv": true,
   "pair": "wmt24-en-uk",
   "realised": true
  },
  {
   "corr": true,
   "metric": "spBLEU-refA",
   "mmrv": true,
   "pair": "wmt24-en-uk",
   "realised": true
  },
  {
   "corr": true,
   "metric": "YiSi-1-refA",
   "mmrv": true,
   "pair": "wmt24-en-uk",
   "realised": true
  },
  {
   "corr": true,
   "metric": "BERTScore-refA",
   "mmrv": false,
   "pair": "wmt24-en-zh",
   "realised": false
  },
  {
   "corr": true,
   "metric": "BLEU-refA",
   "mmrv": false,
   "pair": "wmt24-en-zh",
   "realised": false
  },
  {
   "corr": true,
   "metric": "chrF-refA",
   "mmrv": false,
   "pair": "wmt24-en-zh",
   "realised": false
  },
  {
   "corr": true,
   "metric": "spBLEU-refA",
   "mmrv": false,
   "pair": "wmt24-en-zh",
   "realised": false
  },
  {
   "corr": true,
   "metric": "YiSi-1-refA",
   "mmrv": false,
   "pair": "wmt24-en-zh",
   "realised": false
  },
  {
   "corr": true,
   "metric": "BERTScore-refA",
   "mmrv": true,
   "pair": "wmt24-ja-zh",
   "realised": false
  },
  {
   "corr": true,
   "metric": "BLEU-refA",
   "mmrv": true,
   "pair": "wmt24-ja-zh",
   "realised": false
  },
  {
   "corr": true,
   "metric": "chrF-refA",
   "mmrv": true,
   "pair": "wmt24-ja-zh",
   "realised": true
  },
  {
   "corr": true,
   "metric": "spBLEU-refA",
   "mmrv": true,
   "pair": "wmt24-ja-zh",
   "realised": true
  },
  {
   "corr": true,
   "metric": "YiSi-1-refA",
   "mmrv": true,
   "pair": "wmt24-ja-zh",
   "realised": true
  }
 ]
}


==> anc/code/data/worldgym_v3_tab5_paired.csv <==
task,policy,real,wm
Put Eggplant into Pot (Easy Version),rt1x,0.1,0.1
Put Eggplant into Pot,rt1x,0.0,0.0
Put Cup from Counter into Sink,rt1x,0.1,0.3
Put Eggplant into Pot (w/ Clutter),rt1x,0.1,0.05
Put Yellow Corn on Pink Plate,rt1x,0.1,0.3
Lift Eggplant,rt1x,0.3,0.2
Put Carrot on Plate (w/ Height Change),rt1x,0.2,0.05
Put Carrot on Plate,rt1x,0.1,0.0
Flip Pot Upright,rt1x,0.2,0.3
Lift AAA Battery,rt1x,0.0,0.1
Move Skull into Drying Rack,rt1x,0.1,0.2
Lift White Tape,rt1x,0.3,0.1
Take Purple Grapes out of Pot,rt1x,0.6,0.5
Stack Blue Cup on Pink Cup,rt1x,0.05,0.0
"Put {Eggplant, Red Bottle} into Pot",rt1x,0.25,0.05
"Lift {Cheese, Red Chili Pepper}",rt1x,0.15,0.25
"Put {Blue Cup, Pink Cup} on Plate",rt1x,0.5,0.15
Put Eggplant into Pot (Easy Version),octo,0.5,0.1
Put Eggplant into Pot,octo,0.1,0.2
Put Cup from Counter into Sink,octo,0.1,0.3
Put Eggplant into Pot (w/ Clutter),octo,0.35,0.35
Put Yellow Corn on Pink Plate,octo,0.4,0.6
Lift Eggplant,octo,0.05,0.15
Put Carrot on Plate (w/ Height Change),octo,0.1,0.3
Put Carrot on Plate,octo,0.0,0.1
Flip Pot Upright,octo,0.6,0.1
Lift AAA Battery,octo,0.0,0.0
Move Skull into Drying Rack,octo,0.0,0.3
Lift White Tape,octo,0.0,0.1
Take Purple Grapes out of Pot,octo,0.0,0.2
Stack Blue Cup on Pink Cup,octo,0.0,0.0
"Put {Eggplant, Red Bottle} into Pot",octo,0.4,0.5
"Lift {Cheese, Red Chili Pepper}",octo,0.25,0.25
"Put {Blue Cup, Pink Cup} on Plate",octo,0.55,0.5
Put Eggplant into Pot (Easy Version),ovla,1.0,0.7
Put Eggplant into Pot,ovla,1.0,0.6
Put Cup from Counter into Sink,ovla,0.7,0.9
Put Eggplant into Pot (w/ Clutter),ovla,0.75,0.8
Put Yellow Corn on Pink Plate,ovla,0.9,0.95
Lift Eggplant,ovla,0.75,0.75
Put Carrot on Plate (w/ Height Change),ovla,0.45,0.6
Put Carrot on Plate,ovla,0.8,0.4
Flip Pot Upright,ovla,0.8,0.5
Lift AAA Battery,ovla,0.7,0.4
Move Skull into Drying Rack,ovla,0.5,0.5
Lift White Tape,ovla,0.1,0.6
Take Purple Grapes out of Pot,ovla,0.4,0.4
Stack Blue Cup on Pink Cup,ovla,0.45,0.6
"Put {Eggplant, Red Bottle} into Pot",ovla,0.75,0.9
"Lift {Cheese, Red Chili Pepper}",ovla,1.0,1.0
"Put {Blue Cup, Pink Cup} on Plate",ovla,0.95,0.85


==> anc/code/evalceil/__init__.py <==
"""Exact decision guarantees from published evaluation tables.

In the code a *board* is an outcome table, a *certificate* or an *exchange rate* is a
guarantee, *shipping* is deployment and a *shortlist* is a top-k screen (README.md).

Modules:

    card       what a printed r, MMRV or within-task average guarantees with K alone (Thm. 1,
               Prop. 6); also `python -m evalceil.card` and code/card.html
    table      every guarantee of the paper on one pair of published tables (`guarantees`)
    frontier   the cone projection and the exact knapsack behind Eq. 3 (Prop. 1, Lemma 1)
    margins    exact per-statistic programs: the MMRV (Prop. 2, App. A.2), deployment and
               top-k screening (App. A.3), the hinge of an uncertain table (Lemma 3)
    within     the average of within-task correlations (Prop. 6)
    pairs      loads the eleven corpus validations (used by the scripts)
    figstyle   shared figure style (used by the scripts)

`margins` also holds programs that bracket the correlation's guarantee from per-task margins
and ranges alone (`bracket`, `knapsack_upper`, the waterfill and depth functions). They are
exploratory, are exercised by sims/margin_audit.py and tests/test_evalceil.py, and are not
used by any result in the paper.

The names imported here are the converters a reader of the paper needs most often.
"""
from evalceil.frontier import correlation_squared
from evalceil.margins import (accuracy_needed, aggregate_bar, aggregate_bar_from_means, agreement,
                              agreement_certificate, anchor_hinge, anchor_radius, bracket,
                              bracket_from_profile, capped_exchange, hinge_at_radius,
                              integer_table, mmrv, mmrv_certificate, profile, shortlist_bar,
                              unique_argmax)

__all__ = ['accuracy_needed', 'aggregate_bar', 'aggregate_bar_from_means', 'agreement',
           'agreement_certificate', 'anchor_hinge', 'anchor_radius', 'bracket',
           'bracket_from_profile', 'capped_exchange', 'correlation_squared', 'hinge_at_radius',
           'integer_table', 'mmrv', 'mmrv_certificate', 'profile', 'shortlist_bar',
           'unique_argmax']


==> anc/code/evalceil/card.py <==
"""Convert a printed validation summary into its guarantee: the reader's side of the validation card.

Given what a paper prints beside its evaluator (a Pearson correlation r, an MMRV v, the number
of policies K, and whether the evaluator's top policy is unique on every task) this returns what each
number certifies about routing over every outcome table with K policies (Thm. 1), the
correlation and the MMRV a tolerance needs with no outcome table, and the policy count a claim about a
new policy needs at a given level (Thm. 9).

    python -m evalceil.card --r .95 --K 5
    python -m evalceil.card --v .03 --K 9 --unique --eps .05 --alpha .05
    python -m evalceil.card --r .942 --K 6 --within
    python -m evalceil.card --K 6 --shortlist 2 --test-eps .045

From Python, `guarantee(K, r=..., v=...)` returns the same numbers as a dict, and
`trials_per_policy(k, eps, delta)` the hardware test of a top-k screen (Lemma 4).

Every quantity is a closed form; tests/test_extensions.py checks them against the functions
the paper's artifacts are computed with.
"""
import argparse
import math


def beta(K, rho):
    """The closed bound B_K for rho = 1 - r^2 <= 1/2 (Thm. 1(ii))."""
    return (K * rho / 2) / (rho + math.sqrt(rho * rho + (1 - 2 * rho) * K * rho / 2))


def upper(K, rho):
    """B_K: no outcome table with K policies admits more regret at correlation sqrt(1 - rho)."""
    return min(1.0, beta(K, rho)) if rho <= .5 else min(1.0, K * rho / 2)


def lower(K, rho):
    """The lower closed form (underlined B_K in the paper), K >= 4: some outcome table with K policies admits at least this much."""
    s, r = math.sqrt(K * rho / 2), math.sqrt(1 - rho)
    return min(1.0, 2 * s / (2 * r + s))


def r_vac(K):
    """At or below this correlation, with K >= 3 policies, a correlation is vacuous."""
    rho1 = 1 / (2 * (math.sqrt(2 * K - 1) - math.sqrt(K - 1)) ** 2)
    return math.sqrt(1 - rho1)


def correlation_price(r, K):
    """(at least, at most): the worst per-task regret over every outcome table at correlation r."""
    if r <= 0 or (K >= 3 and r <= r_vac(K)):
        return 1.0, 1.0
    rho = 1 - r * r
    if rho <= 0:
        return 0.0, 0.0
    up = upper(K, rho)
    if K == 2 or (K == 3 and rho <= .25):
        return up, up
    if K == 3:
        return min(upper(3, .25), up), up
    return min(lower(K, rho), up), up


def mmrv_price(v, K, unique=False):
    """Exactly min{1, K v}, or min{1, K v / 2} with a unique top policy on every task (Thm. 1(i))."""
    return min(1.0, (K / 2 if unique else K) * v)


def _root(f, lo=1e-15, hi=.5):
    """The root of an increasing f, searched in (0, 1/2] and, if f is still below zero at 1/2,
    in [1/2, 1): the bounds are increasing in rho on the whole interval."""
    if f(hi) < 0:
        lo, hi = hi, 1 - 1e-15
    for _ in range(200):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if f(mid) < 0 else (lo, mid)
    return (lo + hi) / 2


def bars(K, eps, unique=False):
    """What each summary must reach, with no outcome table, to guarantee a regret of at most eps."""
    v = eps / (K / 2 if unique else K)
    sufficient = math.sqrt(1 - _root(lambda rho: upper(K, rho) - eps))
    necessary = (math.sqrt(1 - _root(lambda rho: lower(K, rho) - eps)) if K >= 4
                 else sufficient)
    return dict(mmrv_at_most=v, correlation_necessary=necessary,
                correlation_sufficient=sufficient)


def trials_per_policy(k, eps, delta=.05, T=None):
    """Lemma 4 with no evaluator: trials per policy, spread evenly over the tasks, after which the
    best observed of k screened-in policies is within eps of the best of them with probability
    at least 1 - delta, whatever the true rates. Given the number of tasks T, the count is
    rounded up to a multiple of T, as step 2 of the protocol in App. E.4 requires."""
    if k < 2:
        return 0
    n = math.ceil(math.log((k - 1) / delta) / eps ** 2 - 1e-9)
    return n if T is None else -(-n // T) * T


def within_price(r, K):
    """(at least, at most): the worst per-task regret an average r of within-task correlations
    allows (Prop. 6): the closed forms of App. B.3, which agree to first order. The exact
    value lies between them; evalceil/within.py computes it. For K = 2 every within-task
    correlation is +1 or -1, so the bound is (1 - r)/2, exactly (App. B.3)."""
    if K == 2:
        v = min(1.0, (1 - r) / 2)
        return v, v
    sig = (K // 2) * ((K + 1) // 2) / K
    up = min(1.0, math.sqrt(2 * sig * (1 - max(r, 0.0) ** 2)))
    def ok(l):
        best = 0.0
        for j in range(K - 2):
            col = [1.0, 1 - l] + [1 - l / 2] * j + [0.0] * (K - 2 - j)
            mu = sum(col) / K
            best = max(best, sum((x - mu) ** 2 for x in col))
        return l * l / 2 <= (1 - r * r) * best
    if r <= 0 or ok(1.0):
        return 1.0, up
    lo, hi = 0.0, 1.0
    for _ in range(60):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if ok(mid) else (lo, mid)
    return lo, up


def guarantee(K, r=None, v=None, unique=False, within=False):
    """What a printed correlation r or MMRV v certifies about routing, as a dict.

    A correlation is pooled over every entry unless within=True, for an average of
    within-task correlations (Prop. 6), which covers routing only."""
    out = {}
    if r is not None:
        if within:
            lo, up = within_price(r, K)
            out['correlation'] = dict(at_most=up, some_board_reaches=lo)
            out['note'] = ('an average of within-task correlations covers routing only; '
                           'it certifies nothing for deployment or top-k screening (Prop. 6(iii))')
        else:
            lo, up = correlation_price(r, K)
            out['correlation'] = dict(at_most=up, some_board_reaches=lo)
    if v is not None:
        out['mmrv'] = mmrv_price(v, K, unique)
    return out


def policies_for(alpha):
    """Thm. 9: below level 1/(K+1) no guarantee covers a new policy, so K >= 1/alpha - 1."""
    return math.ceil(1 / alpha - 1 - 1e-12)


def main(argv=None):
    ap = argparse.ArgumentParser(description=__doc__.split('\n\n')[0])
    ap.add_argument('--K', type=int, required=True, help='number of policies')
    ap.add_argument('--r', type=float, help='printed Pearson correlation')
    ap.add_argument('--v', type=float, help='printed MMRV')
    ap.add_argument('--unique', action='store_true', help="the evaluator's top policy is unique on every task")
    ap.add_argument('--eps', type=float, default=.05, help='tolerance on per-task regret')
    ap.add_argument('--alpha', type=float, default=.05, help='level for a new-policy claim')
    ap.add_argument('--delta', type=float, default=.05,
                    help='error probability of the hardware test of a top-k screen')
    ap.add_argument('--within', action='store_true',
                    help='r is an average of correlations computed within each task')
    ap.add_argument('--shortlist', type=int, help='size k of the top-k screen to test on hardware')
    ap.add_argument('--T', type=int, help='number of tasks, to spread the hardware trials evenly')
    ap.add_argument('--test-eps', type=float, default=.05,
                    help='part of the tolerance left for the hardware test')
    a = ap.parse_args(argv)
    if a.r is not None and a.within:
        lo, up = within_price(a.r, a.K)
        print(f'average {a.r} of within-task correlations: worst per-task regret at most {up:.3f}, '
              f'and some outcome table reaches {lo:.3f}; nothing is guaranteed for deployment or top-k screening')
    elif a.r is not None:
        lo, up = correlation_price(a.r, a.K)
        print(f'correlation {a.r}: worst per-task regret at most {up:.3f}, '
              f'and some outcome table reaches {lo:.3f}')
    if a.v is not None:
        print(f'MMRV {a.v}: worst per-task regret exactly {mmrv_price(a.v, a.K, a.unique):.3f}')
    b = bars(a.K, a.eps, a.unique)
    nec = math.floor(b['correlation_necessary'] * 1e5) / 1e5
    suf = math.ceil(b['correlation_sufficient'] * 1e5) / 1e5
    print(f'to guarantee {a.eps} with no outcome table: MMRV at most {b["mmrv_at_most"]:.4f}, or a '
          f'correlation of at least {nec:.5f} (necessary); {suf:.5f} suffices')
    if a.within:
        sig = (a.K // 2) * ((a.K + 1) // 2) / a.K
        need = 1 - 2 * a.eps if a.K == 2 else math.sqrt(max(0.0, 1 - a.eps ** 2 / (2 * sig)))
        print(f'an average of within-task correlations certifies {a.eps} once it reaches '
              f'{math.ceil(need * 1e5) / 1e5:.5f} (closed form; the exact value is at most this)')
    if a.shortlist is not None:
        n = trials_per_policy(a.shortlist, a.test_eps, a.delta, a.T)
        spread = (f'{n // a.T} on each of the {a.T} tasks' if a.T
                  else 'rounded up to a multiple of the number of tasks and spread evenly over them')
        print(f'testing a top-{a.shortlist} screen: {n} trials per policy ({spread}) put the deployed '
              f'policy within {a.test_eps} of the best screened-in policy with probability at least '
              f'{1 - a.delta:g}; certify the screen at the rest of the tolerance')
    print(f'a claim about a new policy at level {a.alpha} needs at least '
          f'{policies_for(a.alpha)} validated policies; this outcome table has {a.K}')
    return 0


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/code/evalceil/figstyle.py <==
"""The visual conventions the three figures of the paper share, in one place.

Every figure is set in Computer Modern (cmr10, bold cmb10), the face of the paper's text, with
Computer Modern mathematics. Both are TrueType files that ship with matplotlib, so no font has
to be installed and the figures embed them as TrueType.
The statistics keep one colour across figures (Okabe and Ito's colour-blind safe set): the
correlation and its guarantee vermilion, the MMRV blue, the realised regret black. Every series
also has its own marker shape, so a figure printed in greyscale still separates them.

Labels are 8 pt and ticks 7 pt at the size a figure is drawn; `check_text` enforces that floor
and that no two labels overlap on the rendered canvas, and a figure that fails it is not
written. Figure 1 is drawn 5.5 in wide (`FIG1_WIDTH_IN`) and printed at the 6.5 in text width,
so its type prints slightly larger; Figures 2 and 3 are drawn at about their printed width.

Each face is pinned to one name and checked to resolve to matplotlib's own file. Asking
matplotlib for a list lets it substitute a face without saying so, which would make the
rendering, and so the pixel comparison in regenerate.py, depend on the machine.
"""
from pathlib import Path

import matplotlib
matplotlib.use('Agg')
import matplotlib.font_manager as fm

FONT = 'cmr10'
BOLD = 'cmb10'

CORR = '#D55E00'
MMRV = '#0072B2'
REAL = '#000000'
INK = '#1a1a1a'
GRID = '#e6e6e6'

MARK = dict(corr='o', mmrv='s', real='^')

LABEL_PT, TICK_PT, MIN_PT = 8.0, 7.0, 7.0
FIG1_WIDTH_IN = 5.5


def pin_font() -> str:
    """Resolve FONT and BOLD to the files matplotlib ships, or stop. Silent substitution is the
    defect. Returns the regular face's path."""
    import os
    shipped = os.path.join(matplotlib.get_data_path(), 'fonts', 'ttf')
    paths = {}
    for family in (FONT, BOLD):
        try:
            path = fm.findfont(fm.FontProperties(family=family), fallback_to_default=False)
        except ValueError:
            path = None
        if path is None or os.path.dirname(os.path.abspath(path)) != os.path.abspath(shipped) \
                or fm.FontProperties(fname=path).get_name() != family:
            raise SystemExit(f'FAIL  the figure font {family!r} does not resolve to the file '
                             f'matplotlib ships (it offers {path!r}). The figure is not drawn '
                             f'in a substitute face.')
        paths[family] = path
    return paths[FONT]


def setup():
    pin_font()
    matplotlib.rcParams.update({
        'pdf.fonttype': 42, 'ps.fonttype': 42,
        'font.family': 'serif', 'font.serif': [FONT], 'mathtext.fontset': 'cm',
        'axes.formatter.use_mathtext': True,
        'font.size': LABEL_PT, 'axes.labelsize': LABEL_PT, 'axes.titlesize': LABEL_PT,
        'xtick.labelsize': TICK_PT, 'ytick.labelsize': TICK_PT, 'legend.fontsize': TICK_PT,
        'axes.linewidth': .6, 'xtick.major.width': .6, 'ytick.major.width': .6,
        'xtick.major.size': 2.5, 'ytick.major.size': 2.5,
        'axes.edgecolor': INK, 'text.color': INK, 'axes.labelcolor': INK,
        'xtick.color': INK, 'ytick.color': INK,
    })
    import matplotlib.pyplot as plt
    return plt


def num(x, places=3):
    """A number as the paper prints it: no leading zero, a fixed number of places."""
    s = f'{x:.{places}f}'
    return s[1:] if s.startswith('0.') else ('-' + s[2:] if s.startswith('-0.') else s)


def _boxes(fig, texts):
    fig.canvas.draw()
    r = fig.canvas.get_renderer()
    return [(t, matplotlib.text.Text.get_window_extent(t, r)) for t in texts
            if t.get_visible() and t.get_text().strip()]


def check_text(fig, extra=()):
    """Every visible text is at least MIN_PT and no two labels overlap. `extra` lists further
    artists (markers, lines) that labels must not cover, as (name, artist) pairs."""
    texts = [t for t in fig.findobj(matplotlib.text.Text)
             if t.get_visible() and t.get_text().strip()]
    bad = [f'{t.get_text()!r} at {t.get_fontsize():.1f} pt' for t in texts
           if t.get_fontsize() < MIN_PT - 1e-9]
    boxes = _boxes(fig, texts)
    for i, (a, ba) in enumerate(boxes):
        for b, bb in boxes[i + 1:]:
            if ba.overlaps(bb) and ba.width > 0 and bb.width > 0:
                inter = min(ba.x1, bb.x1) - max(ba.x0, bb.x0), min(ba.y1, bb.y1) - max(ba.y0, bb.y0)
                if inter[0] > .5 and inter[1] > .5:
                    bad.append(f'{a.get_text()!r} overlaps {b.get_text()!r}')
    r = fig.canvas.get_renderer()
    for name, art in extra:
        eb = art.get_window_extent(r)
        for t, tb in boxes:
            if getattr(t, '_allow_over', False):
                continue
            if tb.overlaps(eb):
                inter = min(tb.x1, eb.x1) - max(tb.x0, eb.x0), min(tb.y1, eb.y1) - max(tb.y0, eb.y0)
                if inter[0] > .5 and inter[1] > .5:
                    bad.append(f'{t.get_text()!r} covers {name}')
    if bad:
        raise SystemExit('FAIL  figure text: ' + '; '.join(bad))


def _figdir():
    return Path('../paper/figures') if Path('../paper').is_dir() else Path('paper/figures')


def save(fig, name, width_in=None):
    out = _figdir()
    out.mkdir(parents=True, exist_ok=True)
    fig.savefig(out / name, bbox_inches='tight', pad_inches=.015,
                metadata={'CreationDate': None, 'Creator': '', 'Producer': ''})
    width = fig.get_tightbbox(fig.canvas.get_renderer()).width + 2 * .015
    if width > (width_in or FIG1_WIDTH_IN) + .01:
        raise SystemExit(f'FAIL  {name} is {width:.2f} in wide, wider than the '
                         f'{width_in or FIG1_WIDTH_IN} in it is drawn for')
    return out / name


==> anc/code/evalceil/frontier.py <==
"""Exact fixed-table correlation constraints on deterministic policy choices."""
from fractions import Fraction
from math import floor, lcm, sqrt

import numpy as np


RECOVERED_DENOMINATOR = 10 ** 6

FRONTIER_LIMIT = 1 << 25


def _declared_step(denominator=None, grain=None):
    """The declared quantisation as a positive Fraction, or None where none is declared."""
    if denominator is not None and grain is not None:
        raise ValueError('Declare the quantisation once: a denominator or a grain, not both')
    if denominator is not None:
        n = int(denominator)
        if n != denominator or n <= 0:
            raise ValueError('A denominator is a positive integer, such as the per-cell '
                             'trial count behind the board')
        return Fraction(1, n)
    if grain is None:
        return None
    step = grain if isinstance(grain, Fraction) else Fraction(str(grain))
    if step <= 0:
        raise ValueError('A grain is a positive step, such as Fraction(1, 24) or "0.001"')
    return step


def rational_cells(p, denominator=None, grain=None):
    """Every cell of a table as an exact Fraction, under the contract `integer_grid` states.

    A declared step rounds a float to the nearest multiple, ties upwards, taken on the float's
    own binary value rather than on the decimal naming it, and never rounds an exact cell.
    Each cell is read as the object it is, so an int in a list beside floats stays exact, and
    a float narrower than a double is read as the double it widens to exactly.
    """
    step = _declared_step(denominator, grain)
    out = []
    for index, x in enumerate(np.asarray(p, dtype=object).ravel()):
        if isinstance(x, np.floating) and not isinstance(x, float):
            wide = float(x)
            if wide != x:
                raise ValueError(f'cell {index} is a {type(x).__name__}, wider than a double, '
                                 f'which no reading here can hold: pass it as a double or as '
                                 f'an exact cell')
            x = wide
        inexact = isinstance(x, (float, np.floating))
        value = Fraction(x) if isinstance(x, (int, np.integer, Fraction)) else Fraction(str(x))
        if step is not None:
            if not inexact:
                if value % step:
                    raise ValueError(
                        f'cell {index} holds the exact value {value}, which is not a multiple '
                        f'of the declared grain {step}: a declared grain quantises a float '
                        f'reading and never rounds an exact cell')
            else:
                value = floor(Fraction(float(x)) / step + Fraction(1, 2)) * step
        elif inexact and value.denominator > RECOVERED_DENOMINATOR:
            ratio = Fraction(float(x)).limit_denominator(RECOVERED_DENOMINATOR)
            if float(ratio) == float(x):
                value = ratio
        out.append(value)
    return out


def integer_grid(p, denominator=None, grain=None):
    """Scale a policy-by-task table to integers; return the table and its scale.

    An exact cell (an int, a str, a Fraction) is used exactly.  A float is read as the ratio
    it names where it names one, and as its own shortest decimal otherwise; `denominator` or
    `grain` declares the grid the floats are put on instead.  `evalceil.margins.integer_table`
    states the whole contract and is the same conversion without the shape requirement.
    """
    shape = np.asarray(p, dtype=object).shape
    if len(shape) != 2 or min(shape) < 1:
        raise ValueError('Expected a policy-by-task table')
    values = rational_cells(p, denominator, grain)
    scale = lcm(*(x.denominator for x in values))
    return np.asarray([int(x * scale) for x in values], dtype=object).reshape(shape), scale


def centered_inner(x, y):
    x, y = list(np.asarray(x, dtype=object).ravel()), list(np.asarray(y, dtype=object).ravel())
    return sum(a*b for a,b in zip(x,y)) - Fraction(sum(x)*sum(y), len(x))


def correlation_squared(x, y):
    """Squared Pearson correlation of two tables pooled over all cells, exactly.

    Pass exact cells, such as the integer tables `integer_table` returns; each table's scale
    is immaterial.  A float cell is refused rather than rounded.  Raises unless both tables
    are nonconstant and positively correlated.
    """
    cells = list(np.asarray(x, dtype=object).ravel()) + list(np.asarray(y, dtype=object).ravel())
    if any(isinstance(c, (float, np.floating)) for c in cells):
        raise ValueError('correlation_squared reads exact cells; convert a float table with '
                         'integer_table first')
    sxy = centered_inner(x, y)
    sx, sy = centered_inner(x, x), centered_inner(y, y)
    if sx <= 0 or sy <= 0 or sxy <= 0:
        raise ValueError('Nonconstant columns with positive correlation are required')
    return sxy*sxy/(sx*sy)


def project_task(p, selected, multiplier):
    p = list(map(int, p))
    pool = [selected]
    total = p[selected]
    for j in sorted((j for j in range(len(p)) if j != selected), key=lambda j: (-p[j], j)):
        if p[j]*len(pool) <= total:
            break
        pool.append(j)
        total += p[j]
    mean = Fraction(total, len(pool))
    q = [Fraction(v) for v in p]
    for j in pool:
        q[j] = mean
    cost = multiplier * (sum(p[j]**2 for j in pool) - Fraction(total*total, len(pool)))
    if cost.denominator != 1:
        raise ArithmeticError(f'the scaled cone cost {cost} is not an integer')
    return int(cost), q


def options(p):
    p = np.asarray(p, dtype=object)
    k, t = p.shape
    multiplier = lcm(*range(1, k+1))
    rows = []
    for j in range(t):
        rows.append([(int(max(p[:,j])-p[i,j]), *project_task(p[:,j], i, multiplier))
                     for i in range(k)])
    return rows, multiplier


def dynamic_program(rows):
    states = {0: (0, ())}
    for task in rows:
        new = {}
        for loss, (cost, path) in states.items():
            for i, (extra_loss, extra_cost, _) in enumerate(task):
                candidate = (cost+extra_cost, path+(i,))
                key = loss+extra_loss
                if key not in new or candidate < new[key]:
                    new[key] = candidate
        states = new
    return states


UNREACHED = 1 << 62


def least_cost_by_loss(rows):
    """For every attainable total loss, the least total cone cost, without a witness.

    An array whose index is a total loss in units of the board's scale and whose entry is the
    least cost reaching it, `UNREACHED` where nothing does. Both are exact integers. A board
    whose grain would index an array past `FRONTIER_LIMIT` raises, naming the grain, rather
    than allocating it.
    """
    best = np.array([0], dtype=np.int64)
    for task in rows:
        top = max(loss for loss, _, _ in task)
        width = len(best) - 1
        if width + top + 1 > FRONTIER_LIMIT:
            raise ValueError(
                f'the loss indexed frontier would need an array of {width + top + 1} entries: '
                f'the board is scaled to a grain far finer than any table of outcome rates. A '
                f'rate computed as successes over trials reaches the library as a float whose '
                f'shortest decimal runs to sixteen digits, and integerising that decimal is '
                f'what sets such a grain. Rebuild the board with integer_table(p, '
                f'denominator=n) at the per-cell trial count n, with grain= for the '
                f'quantisation you want, or from exact Fraction cells.')
        nxt = np.full(width + top + 1, UNREACHED, dtype=np.int64)
        for loss, cost, _ in task:
            np.minimum(nxt[loss:loss + width + 1],
                       np.where(best < UNREACHED, best + cost, UNREACHED),
                       out=nxt[loss:loss + width + 1])
        best = nxt
    return best


def envelope(states, budget, strict):
    feasible = [(loss, cost, path) for loss, (cost,path) in states.items()
                if (cost < budget if strict else cost <= budget)]
    return max(feasible, key=lambda x:x[0]) if feasible else None


def certificate_threshold(states, s, multiplier, denominator, tolerance):
    """Sharp positive-correlation cutoff for regret <= tolerance on a fixed table.

    Above the cutoff all weak maximizing choices meet the tolerance. Below it,
    a bounded column with unique choices can violate the tolerance. Equality
    can depend on the tie rule. Costs, regrets and squared cutoffs are exact.
    This is a deterministic certificate, not inference about unknown rates.
    """
    tolerance = Fraction(str(tolerance))
    if not 0 <= tolerance <= 1 or s <= 0:
        raise ValueError('A tolerance in [0,1] and a nonconstant table are required')
    bad = [(cost, loss, path) for loss, (cost, path) in states.items()
           if Fraction(loss, denominator) > tolerance]
    if not bad:
        return dict(tolerance=float(tolerance), all_choices_safe=True,
                    critical_r=0., critical_r2='0', bad_choices=None,
                    bad_regret=None, exact_cost=None)
    cost, loss, path = min(bad)
    r2 = 1 - Fraction(cost, multiplier) / s
    if not 0 <= r2 < 1:
        raise ArithmeticError(f'the cutoff r^2 {r2} lies outside [0, 1)')
    return dict(tolerance=float(tolerance), all_choices_safe=False,
                critical_r=sqrt(float(r2)), critical_r2=str(r2),
                bad_choices=list(path), bad_regret=float(Fraction(loss, denominator)),
                exact_cost=str(Fraction(cost, multiplier)))


def critical_correlation(rows, s, multiplier, denominator, tolerance):
    """`certificate_threshold`'s cutoff without the choice that realises it.

    Returns (all_choices_safe, critical_r2), the cutoff being the exact rational 1 - d/S with
    d the least cone cost among the choices whose regret exceeds the tolerance.
    """
    tolerance = Fraction(str(tolerance))
    if not 0 <= tolerance <= 1 or s <= 0:
        raise ValueError('A tolerance in [0,1] and a nonconstant table are required')
    best = least_cost_by_loss(rows)
    losses = np.nonzero(best < UNREACHED)[0]
    costly = losses[losses > tolerance * denominator]
    if not len(costly):
        return True, Fraction(0)
    r2 = 1 - Fraction(int(best[costly].min()), multiplier) / s
    if not 0 <= r2 < 1:
        raise ArithmeticError(f'the cutoff r^2 {r2} lies outside [0, 1)')
    return False, r2


def witness(p, rows, path, r2):
    p = np.asarray(p, dtype=object)
    if any(isinstance(c, (float, np.floating)) for c in p.ravel()):
        raise ValueError('witness reads the exact table the program was built on; convert a '
                         'float table with integer_table first')
    q = np.asarray([rows[j][i][2] for j,i in enumerate(path)], dtype=object).T
    for exponent in range(81):
        z = q.copy()
        for j,i in enumerate(path):
            z[i,j] += Fraction(1, 2**exponent)
        try:
            attained = correlation_squared(z, p)
        except ValueError:
            continue
        if attained >= r2:
            lo, hi = min(z.ravel()), max(z.ravel())
            z = (z-lo)/(hi-lo)
            out = np.asarray(z, dtype=float)
            actual = float(np.corrcoef(out.ravel(), np.asarray(p, float).ravel())[0,1])
            unique = all(out[i,j] > max((out[h,j] for h in range(len(out)) if h != i), default=-np.inf)
                         for j,i in enumerate(path))
            if not (actual + 1e-10 >= sqrt(float(r2)) and unique):
                raise ArithmeticError(f'the witness attains correlation {actual} against '
                                      f'{sqrt(float(r2))}, unique argmax {unique}')
            return dict(scores=out.tolist(), correlation=actual, unique=bool(unique),
                        exact_r2=str(attained), epsilon_raw=str(Fraction(1, 2**exponent)))
    raise ArithmeticError('Could not construct a numerically distinct strict-slack witness')


==> anc/code/evalceil/margins.py <==
"""Per-task margins as the sufficient statistic for a decision certificate.

A board is an outcome table p in [0,1]^{K x T}: K policies scored on T tasks.
A deterministic evaluator induces a choice a, the taskwise argmax of its scores,
whose regret is R(a) = mean_t (max_i p[i,t] - p[a(t),t]).  The cone distance d(a)
is the least squared error of any score matrix whose taskwise argmax is a; the
largest correlation with p such a matrix attains is sqrt(1 - d(a)/S) whenever
d(a) < S, with S the total centred sum of squares of p.

Two quantities follow.  The exchange rate eps*(r) = max{R(a) : d(a) <= S(1-r^2)}
is the worst regret a published correlation r leaves open: the instance bound of Eq. 3
of the paper.  The certification bar
r_eps = sqrt(1 - d_eps/S), with d_eps = min{d(a) : R(a) > eps}, is the correlation
that would rule out every choice worse than eps.  Computing either exactly needs
the whole table once a board has four policies.  This module brackets the bar from two
published numbers per task (the top-two margin g_t and the range L_t) and the policy
count, exactly when there are at most three policies, and prices the alternative
summaries a board could publish instead; this bracketing is exploratory and is not used by
any result in the paper.  Its programs are exact over the rationals; a float enters only as
a caller's input or as a reported value beside an exact one.
"""
from fractions import Fraction as F
from math import floor, gcd, isfinite, isqrt, lcm

import numpy as np


_ARRAY_LIMIT = 1 << 25

_GUARD = F(1, 10 ** 9)


def _is_integer(x):
    """Whether a cell holds an integer value, whatever its numeric type."""
    if isinstance(x, (int, np.integer)):
        return True
    if isinstance(x, F):
        return x.denominator == 1
    if isinstance(x, (float, np.floating)):
        return isfinite(x) and float(x).is_integer()
    return False


def _integer_board(P, caller):
    """Refuse a table whose cells are not integers, the form every (P, scale) function reads.

    Each such function reads a cell through int(), so a board of rates handed over directly
    would lose its cells without a word; this is where that is refused instead.
    """
    cells = np.asarray(P, dtype=object)
    if cells.ndim != 2:
        raise ValueError(f'{caller} takes policy-by-task integer tables and their scale, as '
                         f'integer_table(p) returns them')
    for index, x in enumerate(cells.ravel()):
        if not _is_integer(x):
            raise ValueError(
                f'{caller} reads its tables as the integers integer_table returns, and cell '
                f'{index} holds {x!r}, which is not an integer. A table of rates handed over '
                f'directly would be read through int() and lose its cells: convert it with '
                f'P, scale = integer_table(p), or with integer_table(p, denominator=n) at the '
                f'per-cell trial count n.')


def _exact_budget(r2, whole, candidates, guard, subject):
    """The budget whole * (1 - r^2) a squared correlation leaves, as an exact rational.

    An exact r^2, an int, a Fraction or a decimal string, is used as it is.  A float is read
    as its own binary value and refused where the answer steps within `guard` of it, which
    is the refusal `certificate_at` makes.  `candidates` are (cost, regret) pairs, a
    candidate being admitted exactly when its cost is at most the budget, that is when
    r^2 <= 1 - cost / whole; the answer steps at a candidate whose regret exceeds that of
    every cheaper one, and a float that close to such a step is decided by its rounding
    rather than by the board.  A candidate of zero cost is admitted at every r^2 up to one.
    """
    inexact = isinstance(r2, (float, np.floating))
    value = F(float(r2)) if inexact else F(r2)
    if inexact:
        guard = F(guard)
        top = None
        for cost, regret in sorted(candidates):
            if top is not None and regret <= top:
                continue
            top = regret
            if cost > 0 and abs(1 - F(cost) / whole - value) < guard:
                raise ValueError(
                    f'r^2 {float(r2)!r} sits within {guard} of a step of the {subject}, at '
                    f'the exact r^2 {1 - F(cost) / whole}: a float there is decided by its '
                    f'rounding rather than by the board. Pass the exact rational, which '
                    f'evalceil.frontier.correlation_squared returns from the two tables.')
    return whole * (1 - value)


def integer_table(p, denominator=None, grain=None):
    """Scale a rational table to integers; return the table and its scale.

    The scale is the cells' common denominator, and everything this package computes is
    indexed in it: a per-task loss is an integer number of 1/scale, and the loss indexed
    frontier is an array over those integers.  The grain of the cells is therefore a cost,
    and this is where it is decided.

    How a cell is read.  An exact cell (an int, a str, a Fraction) is used exactly, so a board
    of rates handed over as F(k, n) is priced at the denominator it was measured on, and a
    board of printed decimals at the precision it was printed to.  Each cell is read as the
    object it is, so an int in a list beside floats stays exact.  A float carries no
    denominator of its own: the shortest decimal naming the double nearest to 8/24 runs to
    sixteen digits, and integerising that decimal would put the board on a grain a quadrillion
    times finer than its trials.  A float is therefore read as the ratio it names where it
    names one, which is F(x).limit_denominator(RECOVERED_DENOMINATOR) wherever that rational's
    nearest double is x itself, and as F(str(x)) otherwise.  The two readings agree on every
    float whose shortest decimal has six places or fewer, so a published table reads as its
    printed value either way, and neither reading moves the float it came from.  A float
    narrower than a double is read as the double it widens to exactly, so a float32 board of
    rates names no ratio and needs its grid declared.

    Declaring the quantisation.  `denominator` = n, the per-cell trial count, or `grain` = the
    step itself puts every float on that grid, at the nearest multiple with ties upwards.
    That is the only rounding performed here and it moves floats only: an exact cell that is
    not a multiple of the declared step raises rather than being silently rounded.  Declaring
    the grid is what a board of rates a spreadsheet has already rounded needs, since such a
    float names no ratio and carries its rounding error into the common denominator.

    A table whose floats name no ratio is converted rather than refused, its integer table
    being well defined and its ordering all that some callers want.  It is refused where the
    grain is paid for: the loss indexed frontier raises, naming the grain, rather than
    allocating an array indexed on it.
    """
    from evalceil.frontier import rational_cells
    values = rational_cells(p, denominator, grain)
    scale = lcm(*(v.denominator for v in values))
    out = np.asarray([int(v * scale) for v in values], dtype=object)
    return out.reshape(np.asarray(p, dtype=object).shape), scale


def centred_ss(P):
    flat = [int(x) for x in np.asarray(P, dtype=object).ravel()]
    return sum(x * x for x in flat) - F(sum(flat) ** 2, len(flat))


def profile(P):
    """Top-two margins, ranges and leader indices of an integer table."""
    _integer_board(P, 'profile')
    K, T = P.shape
    if K < 2:
        raise ValueError('At least two policies are required')
    g, L, leader, runner = [], [], [], []
    for t in range(T):
        order = sorted(range(K), key=lambda i: (-int(P[i, t]), i))
        g.append(int(P[order[0], t]) - int(P[order[1], t]))
        L.append(int(P[order[0], t]) - int(P[order[-1], t]))
        leader.append(order[0])
        runner.append(order[1])
    return dict(margins=g, ranges=L, leaders=leader, runners=runner)


def _least_integer_above(x):
    """The least integer strictly greater than a rational x."""
    return floor(F(x)) + 1


def bottom_charge(margin, spread, policies):
    """Twice the largest cone cost a demotion to the bottom policy can carry, from (g, L, K).

    A cone cost is nondecreasing in every entry the choice does not take, each hinge
    ((v_j - c)_+)^2 being so, and every entry but the leader sits at or below the runner-up.
    Raising the K - 2 middle entries of the sorted column to the runner-up therefore bounds the
    bottom policy's cost from above, and the raised column (M, M - g, ..., M - g, M - L) is one
    a board can carry, so the bound is the least one (g, L, K) license.  Its projection pools
    the bottom with the leader alone while L <= 2 g, at cost L^2 / 2, and with the whole
    column above that, at (K - 2) g^2 + L^2 - ((K - 2) g + L)^2 / K.  It is the exact cost
    when L <= 2 g, when every middle entry sits at the runner-up, and so always when K <= 3.
    """
    g, L, K = F(margin), F(spread), int(policies)
    if L <= 2 * g:
        return L * L
    return 2 * ((K - 2) * g * g + L * L - ((K - 2) * g + L) ** 2 / K)


def knapsack_upper(margins, ranges, policies, target):
    """The necessary-endpoint program.  The cheapest costly choice among demotions to a runner-up or to the bottom.

    Returns (2 * D_up, U, B): 2 * D_up = min{sum_{t in U} g_t^2 + sum_{t in B} 2 u_t :
    U, B disjoint, sum_{t in U} g_t + sum_{t in B} L_t > target}, in the squared units of
    the table, with 2 u_t the `bottom_charge` of task t, and (U, B) a minimiser.  The choice
    that realises it takes a runner-up on U, at an exact cost of g_t^2 / 2, a bottom policy
    on B, at a cost of at most u_t, and a leader elsewhere, so it is an actual choice and
    D_up bounds d_eps from above.  The value is d_eps itself when K <= 3.  Returns
    (None, None, None) when sum_t L_t <= target, where no choice is costly.
    """
    need = _least_integer_above(target)
    if need > sum(int(x) for x in ranges):
        return None, None, None
    K = int(policies)
    best = {0: (0, (), ())}
    for t, (g, L) in enumerate(zip(margins, ranges)):
        g, L = int(g), int(L)
        rungs = []
        if g > 0:
            rungs.append((g, K * g * g, True))
        if L > g:
            rungs.append((L, int(K * bottom_charge(g, L, K)), False))
        if not rungs:
            continue
        nxt = dict(best)
        for reach, (cost, U, B) in best.items():
            for loss, charge, runner in rungs:
                key = min(reach + loss, need)
                candidate = ((cost + charge, U + (t,), B) if runner
                             else (cost + charge, U, B + (t,)))
                if key not in nxt or candidate < nxt[key]:
                    nxt[key] = candidate
        best = nxt
    cost, U, B = best[need]
    return F(cost, K), list(U), list(B)


def runner_up_knapsack(margins, target):
    """The runner-up program.  Least squared margin mass that buys more than `target` regret.

    Returns (2 * D_g, U): 2 * D_g = min{sum_{t in U} g_t^2 : sum_{t in U} g_t > target},
    in the squared units of the table, and U a minimiser.  It is `knapsack_upper`'s program with
    the bottom demotions removed, so D_up <= D_g: a weaker necessary endpoint whose minimiser
    the shape law and its closed form read.  The minimiser returned never contains a task of
    zero margin and is inclusion-minimal.  Returns (None, None) when sum_t g_t <= target,
    where no demotion to runners-up reaches the tolerance and the program does not exist.
    """
    need = _least_integer_above(target)
    if need > sum(int(g) for g in margins):
        return None, None
    best = {0: (0, ())}
    for t, g in enumerate(margins):
        g = int(g)
        if g == 0:
            continue
        nxt = dict(best)
        for reach, (cost, chosen) in best.items():
            key = min(reach + g, need)
            candidate = (cost + g * g, chosen + (t,))
            if key not in nxt or candidate < nxt[key]:
                nxt[key] = candidate
        best = nxt
    if need not in best:
        return None, None
    cost, chosen = best[need]
    return cost, list(chosen)


def gap_waterfill(margins, ranges, target):
    """The envelope endpoint of `discrete_waterfill`'s program, a weaker sufficient endpoint of the same kind.

    A task is either conceded nothing or at least its top-two margin: the achievable
    per-task losses are {0} union [g_t, L_t].  Replacing l^2 by its convex envelope
    on that set (the chord g_t * l below g_t, l^2 above) and minimising subject
    to sum_t l_t >= target gives 2 * D_lo as an exact Fraction.  The envelope makes
    this dominate the plain relaxation to [0, L_t], which undercharges the first g_t
    units of loss, units no choice can actually buy.
    """
    target = F(target)
    g = [F(int(x)) for x in margins]
    L = [F(int(x)) for x in ranges]
    if target <= 0:
        return F(0)
    if target > sum(L):
        return None

    def level(lam):
        """The largest minimiser of the envelope minus lam * l, per task."""
        out = []
        for a, b in zip(g, L):
            if lam < a:
                out.append(F(0))
            elif lam <= 2 * a:
                out.append(min(a, b))
            elif lam < 2 * b:
                out.append(lam / 2)
            else:
                out.append(b)
        return out

    def floor_level(lam):
        """The smallest minimiser: tasks priced exactly at their chord may stay at 0."""
        return [F(0) if lam == a else h for a, h in zip(g, level(lam))]

    cuts = sorted({F(0)} | set(g) | {2 * a for a in g} | {2 * b for b in L})
    lam = cuts[-1]
    for j, c in enumerate(cuts):
        if sum(level(c)) < target:
            continue
        if j:
            a0 = cuts[j - 1]
            free = [k for k in range(len(g)) if 2 * g[k] <= a0 and c <= 2 * L[k]]
            if free:
                base = sum(level(a0)) - sum(level(a0)[k] for k in free)
                cand = 2 * (target - base) / len(free)
                if a0 < cand < c:
                    lam = cand
                    break
        lam = c
        break
    low, high = floor_level(lam), level(lam)
    if not sum(low) <= target <= sum(high):
        raise ArithmeticError(f'the level {lam} does not bracket the target {target}: its '
                              f'minimisers sum to {sum(low)} and {sum(high)}')
    total = F(0)
    for a, l in zip(g, low):
        total += a * l if l <= a else l * l
    return total + lam * (target - sum(low))


def head_charge(margin, loss):
    """Lemma 1.  Twice the least cone cost of a per-task loss, from the published head.

    A choice conceding loss l on task t puts the policy it takes at p_(1)t - l, and the cone
    distance of that column is min_c (c - (p_(1)t - l))^2 + sum_j ((p_jt - c)_+)^2 over the
    policies j it does not take.  Two of those are named by the published profile: the leader
    at loss 0, and, once l exceeds g_t, the runner-up at loss g_t.  Every remaining term is
    nonnegative, so keeping only those two leaves a floor, and that floor is the exact cone
    distance of the three-entry column (p_(1)t, p_(1)t - g_t, p_(1)t - l).

    Stationarity gives it in closed form.  On the piece where only the leader lies above the
    pooled level, the level is the midpoint of the leader and the demoted policy and the floor
    is l^2 / 2.  The runner-up joins the pool when the level reaches p_(1)t - g_t, which
    happens exactly at l = 2 g_t; above that the level is the mean of the three entries and
    the floor is l^2 / 2 + (l - 2 g_t)^2 / 6.  The two pieces agree in value and in slope at
    l = 2 g_t, so the floor is convex and increasing in l, is a function of (g_t, l) alone,
    and is never below l^2 / 2.  What it gives up below the runner-up is nothing and above it
    is the unpublished tail: for l <= 2 g_t the leader-only level already sits at or above the
    runner-up, whose hinge is therefore inactive, and the runner-up buys nothing until the
    demotion is deeper than twice the margin.

    Returns twice that floor, in the squared units of the table.  The programs beside it
    keep that factor: `bottom_charge`, `knapsack_upper`, `runner_up_knapsack`,
    `gap_waterfill` and `discrete_waterfill` return 2 D.  The depth programs do not:
    `depth_profile`'s costs and the endpoints `depth_necessary` and `depth_sufficient`
    return are D itself.
    """
    g, l = F(margin), F(loss)
    return l * l if l <= 2 * g else l * l + (l - 2 * g) ** 2 / 3


def _marginal_loss(margin, price):
    """The loss whose marginal charge is `price`, before clipping to the task's box."""
    g, lam = F(margin), F(price)
    return lam / 2 if lam <= 4 * g else (3 * lam + 4 * g) / 8


def _marginal_price(margin, loss):
    """The marginal charge at a loss: the slope of `head_charge` there."""
    g, l = F(margin), F(loss)
    return 2 * l if l <= 2 * g else F(8 * l - 4 * g, 3)


def _levelled_charge(on, margins, highs, need):
    """Least total charge on a box with one lower bound on the sum, exactly.

    Minimises sum_{t in on} head_charge(margins[t], x_t) over margins[t] <= x_t <= highs[t]
    subject to sum x_t >= need; a conceded task takes at least its own margin, the second best
    outcome being the first one below the leader.  Each charge is strictly convex and
    continuously differentiable, so the minimiser clips a single marginal price through each
    task's own inverse marginal charge rather than levelling the losses themselves: tasks with
    different margins sit at different losses at the same price.  The clipped total is
    continuous, nondecreasing and affine in the price between the values at which a task
    enters its box, crosses its kink at twice its margin, or leaves at its range, so the price
    is found by sweeping those and solving one linear equation on the segment that first
    reaches `need`.  Caller guarantees feasibility, that is sum of highs at least `need`.
    """
    if sum(margins[t] for t in on) >= need:
        return sum(head_charge(margins[t], margins[t]) for t in on)

    def loss_at(t, price):
        return min(max(_marginal_loss(margins[t], price), F(margins[t])), F(highs[t]))

    def total(price):
        return sum(loss_at(t, price) for t in on)

    cuts = {F(0)}
    for t in on:
        cuts.add(_marginal_price(margins[t], margins[t]))
        cuts.add(_marginal_price(margins[t], highs[t]))
        if margins[t] <= 2 * margins[t] <= highs[t]:
            cuts.add(_marginal_price(margins[t], 2 * margins[t]))
    cuts = sorted(cuts)
    below = cuts[0]
    for cut in cuts[1:]:
        if total(cut) >= need:
            low, high = total(below), total(cut)
            price = cut if high == low else below + (cut - below) * (need - low) / (high - low)
            if total(price) < need:
                price = cut
            return sum(head_charge(margins[t], loss_at(t, price)) for t in on)
        below = cut
    return sum(head_charge(margins[t], highs[t]) for t in on)


def discrete_waterfill(margins, ranges, target, ceiling=None):
    """The sufficient endpoint's program, solved exactly.

    Returns 2 * D_disc = min{sum_t head_charge(g_t, l_t) : l_t in {0} union [g_t, L_t],
    sum_t l_t >= target}, exactly, or None when the ranges cannot reach the target at all.
    A task is conceded nothing or at least its top-two margin, and the charge on that set is
    the per-task floor of Lemma 1, which reads both published order statistics rather than the
    leader alone.  Every costly choice's loss vector is feasible here and every one of its
    per-task cone costs is at or above the charge, so D_disc <= d_eps for every board carrying
    the profile, and D_disc is a function of the two published profiles alone, which d_eps is
    not.

    Cost.  Setting g_t = L_t, as every two-policy board does, reduces the program to a
    min-knapsack over the same squared margins, so it is weakly NP-hard and no water filling
    solves it: the search fixes which tasks are conceded and levels the rest, over a box with
    one linear constraint.  `ceiling` seeds the incumbent, for which 2 * D_up is admissible,
    its minimiser being feasible here at l_t = g_t on U and l_t = L_t on B, where the charge
    is at most the bound 2 u_t that `knapsack_upper` pays.

    Boundary.  `knapsack_upper` buys strictly more than the target and this program buys the
    target itself, so the two can part where some subset of the margins sums to exactly
    the budget.  The two-policy board with rows (1, 1) and (.9, .9) at a five point
    tolerance is one: the target is one unit, `knapsack_upper` must concede both tasks and returns
    2 * D_up = 2, while this program concedes one and returns 2 * D_disc = 1.
    """
    target = F(target)
    if target <= 0:
        return F(0)
    g = [int(x) for x in margins]
    L = [int(x) for x in ranges]
    n = len(g)
    if target > sum(L):
        return None
    unit = target.denominator
    need = int(target * unit)
    order = sorted(range(n), key=lambda t: (-g[t], -L[t], t))
    lows = [g[t] * unit for t in order]
    highs = [L[t] * unit for t in order]
    left = [0] * (n + 1)
    for i in range(n - 1, -1, -1):
        left[i] = left[i + 1] + highs[i]
    best = None if ceiling is None else F(ceiling) * unit * unit
    on = []

    def search(i, mass, reach):
        nonlocal best
        if best is not None and mass >= best:
            return
        if reach + left[i] < need:
            return
        if i == n:
            if on and reach >= need:
                value = _levelled_charge(on, lows, highs, need)
                if best is None or value < best:
                    best = value
            return
        search(i + 1, mass, reach)
        if highs[i] > 0:
            on.append(i)
            search(i + 1, mass + lows[i] * lows[i], reach + highs[i])
            on.pop()

    search(0, 0, 0)
    return None if best is None else F(best, unit * unit)


def _rung_charge(gaps, loss):
    """Twice the least cone cost of a loss, from the published head of a column.

    `gaps` are the published order statistics written as losses from the leader,
    (0, g_1, ..., g_{j-1}), and `loss` is the demotion the choice buys.  The cone distance of
    the column is min_c (c - (p_(1)t - l))^2 + sum_j ((p_jt - c)_+)^2 over the policies the
    choice does not take; keeping only the published ones leaves a floor, every dropped term
    being nonnegative, and that floor is the exact cone distance of the published head with
    the demoted policy appended.  The projection pools the demoted policy with the published
    entries lying above the pooled level, so the level is the pool's mean and the charge its
    centred sum of squares.  At two published numbers per task this is `head_charge`.
    """
    l = F(loss)
    pool, total, squares = 1, -l, l * l
    for g in sorted(F(x) for x in gaps):
        if -g * pool > total:
            pool, total, squares = pool + 1, total - g, squares + g * g
        else:
            break
    return 2 * (squares - total * total / pool)


def depth_profile(P, depth):
    """What a benchmark publishing `depth` order statistics per task and the range would print.

    Per task the top min(depth, K) losses from the leader, the exact cone cost of demoting to
    each of them, the range, and `bottom`, the largest cost a demotion to the bottom policy
    can carry: the cost of the column with every unpublished entry raised to the deepest
    published one, at least the true cost because a cone cost only rises with an entry the
    choice does not take.  The costs are recomputed from the gaps alone by `_rung_charge`,
    which is exact at a published rank because every entry the head omits lies below the
    pooled level there, and are the cone costs themselves, not twice them.  From depth K - 1
    the head and the range are the whole column: the head then lists all K entries, `whole`
    is set and every cost is exact.  Two per task is the profile `bracket` reads, whose
    `bottom` is `knapsack_upper`'s u_t.
    """
    _integer_board(P, 'depth_profile')
    K, T = P.shape
    j = min(int(depth), K)
    if j < 2:
        raise ValueError('At least two order statistics per task are required')
    whole = j >= K - 1
    out = []
    for t in range(T):
        column = sorted((int(P[i, t]) for i in range(K)), reverse=True)
        head = K if whole else j
        gaps = [column[0] - column[m] for m in range(head)]
        costs = [F(_rung_charge(gaps[:m + 1], gaps[m]), 2) for m in range(head)]
        spread = column[0] - column[K - 1]
        if whole:
            bottom = costs[-1]
        else:
            bottom = F(_rung_charge(gaps + [gaps[-1]] * (K - 1 - j), spread), 2)
        out.append(dict(gaps=gaps, costs=costs, range=spread, bottom=bottom, policies=K,
                        depth=j, whole=whole))
    return out


def _rung_program(profile_j, target, strict):
    """Least total cost over choices confined to the published ranks and the bottom policy."""
    target = F(target)
    options = [list(zip(p['gaps'], p['costs'])) + [(p['range'], p['bottom'])]
               for p in profile_j]
    cap = floor(target) + 1 + max(max(l for l, _ in o) for o in options)
    best = {0: F(0)}
    for o in options:
        nxt = {}
        for reach, cost in best.items():
            for loss, price in o:
                key = min(reach + loss, cap)
                value = cost + price
                if key not in nxt or value < nxt[key]:
                    nxt[key] = value
        best = nxt
    reached = [c for reach, c in best.items()
               if (reach > target if strict else reach >= target)]
    return min(reached) if reached else None


def depth_necessary(profile_j, target):
    """The depth-j necessary endpoint: `knapsack_upper` at two per task, the bar at K - 1.

    The least total cost over the choices confined to the published ranks and the bottom
    policy that lose more than the target, each rank at its exact cost and the bottom at
    `bottom`, returned as that cost itself and not twice it.  Such a choice is an actual one
    and its cone distance is at most that total, so the value bounds d_eps from above.  At two
    per task the program is the one `knapsack_upper` solves, which returns twice its value.
    More published ranks add rungs and lower the bottom's bound, so the endpoint cannot rise
    with the depth.  Returns None where the ranges do not total more than the target, which is
    where no choice is costly, at every depth.
    """
    if sum(p['range'] for p in profile_j) <= F(target):
        return None
    return _rung_program(profile_j, target, strict=True)


def depth_sufficient(profile_j, target):
    """The depth-j sufficient endpoint: `discrete_waterfill`'s program at two per task, the bar at K - 1.

    Per task the loss is nothing, one of the published rungs at its exact cone cost, or
    anything from the deepest published rung to the range with only `_rung_charge` charged.
    Below the whole column, at two per task this is the program `discrete_waterfill` solves,
    which returns twice its value; this returns the value itself.  Once the head and the range
    are the whole column there is no tail and the program enumerates the board's own choices,
    so the two endpoints meet at the exact bar, which at K <= 3 is already so at two per task.
    Returns None when the ranges cannot reach the target at all, where no choice is costly.
    """
    target = F(target)
    if target <= 0:
        return F(0)
    if profile_j[0]['whole']:
        return _rung_program(profile_j, target, strict=True)
    if target > sum(p['range'] for p in profile_j):
        return None
    n = len(profile_j)
    order = sorted(range(n), key=lambda t: (-profile_j[t]['range'], t))
    gaps = [profile_j[t]['gaps'] for t in order]
    lows = [profile_j[t]['gaps'][-1] for t in order]
    highs = [profile_j[t]['range'] for t in order]
    rungs = [[(g, c) for g, c in zip(profile_j[t]['gaps'], profile_j[t]['costs'])
              if 0 < g < lows[i]] for i, t in enumerate(order)]
    left = [0] * (n + 1)
    for i in range(n - 1, -1, -1):
        left[i] = left[i + 1] + highs[i]
    best = None
    on = []

    def search(i, reach, cost):
        nonlocal best
        floor_here = cost + sum(F(_rung_charge(gaps[t], lows[t]), 2) for t in on)
        if best is not None and floor_here >= best:
            return
        if reach + sum(highs[t] for t in on) + left[i] < target:
            return
        if i == n:
            if on:
                value = cost + F(_levelled_head(on, gaps, lows, highs, target - reach), 2)
            elif reach >= target:
                value = cost
            else:
                return
            if best is None or value < best:
                best = value
            return
        search(i + 1, reach, cost)
        for loss, price in rungs[i]:
            search(i + 1, reach + loss, cost + price)
        if highs[i] > 0:
            on.append(i)
            search(i + 1, reach, cost)
            on.pop()

    search(0, 0, F(0))
    return best


def _head_pool(gaps, loss):
    """The pooled published entries at a loss: their count and the sum of their gaps."""
    l = F(loss)
    pool, total = 1, -l
    kept = F(0)
    for g in sorted(F(x) for x in gaps):
        if -g * pool > total:
            pool, total, kept = pool + 1, total - g, kept + g
        else:
            break
    return pool - 1, kept


def _head_price(gaps, loss):
    """The slope of `_rung_charge` at a loss."""
    n, kept = _head_pool(gaps, loss)
    return F(0) if n == 0 else 4 * (n * F(loss) - kept) / (1 + n)


def _head_loss(gaps, price):
    """The loss whose marginal charge is `price`, before clipping to the task's box."""
    order = sorted(F(x) for x in gaps)
    for n in range(1, len(order) + 1):
        kept = sum(order[:n])
        loss = (F(price) * (1 + n) / 4 + kept) / n
        if _head_pool(gaps, loss) == (n, kept):
            return loss
    return (F(price) * (1 + len(order)) / 4 + sum(order)) / len(order)


def _levelled_head(on, gaps, lows, highs, need):
    """Least total `_rung_charge` on a box with one lower bound on the sum, exactly.

    The same common-price argument `_levelled_charge` uses, with each task's charge now read
    off the whole published head rather than off the leader and the runner-up.  The charge is
    convex and continuously differentiable in the loss, and its slope changes only where a
    further published entry joins the pool, so the clipped total is affine in the price
    between those values and one linear equation finishes it.
    """
    if sum(lows[t] for t in on) >= need:
        return sum(_rung_charge(gaps[t], lows[t]) for t in on)

    def loss_at(t, price):
        return min(max(_head_loss(gaps[t], price), F(lows[t])), F(highs[t]))

    def total(price):
        return sum(loss_at(t, price) for t in on)

    cuts = {F(0)}
    for t in on:
        cuts.add(_head_price(gaps[t], lows[t]))
        cuts.add(_head_price(gaps[t], highs[t]))
        order = sorted(F(x) for x in gaps[t])
        for k, g in enumerate(order):
            joins = (1 + k) * g - sum(order[:k])
            if lows[t] <= joins <= highs[t]:
                cuts.add(_head_price(gaps[t], joins))
    cuts = sorted(c for c in cuts if c >= 0)
    below = cuts[0]
    for cut in cuts[1:]:
        if total(cut) >= need:
            low, high = total(below), total(cut)
            price = cut if high == low else below + (cut - below) * (need - low) / (high - low)
            if total(price) < need:
                price = cut
            return sum(_rung_charge(gaps[t], loss_at(t, price)) for t in on)
        below = cut
    return sum(_rung_charge(gaps[t], highs[t]) for t in on)


def bracket(p, eps, discrete=False):
    """Bracket the certification bar r_eps from the margin and range profiles and K.

    Unlike the functions that take (P, scale), this takes the board of rates p itself, every
    cell in [0, 1], and converts it with `integer_table`; a table with a cell above one is
    refused, that being what an integer table holds.

    The necessary endpoint is `knapsack_upper`'s, `r_lower`, read as zero where its program costs
    more than S.  `r_upper` is the envelope endpoint D_lo, and `discrete` also solves
    `discrete_waterfill`'s own program as `r_discrete`, which is off by default because it is weakly
    NP-hard and the random corpora price hundreds of boards apiece.  The bracket's
    sufficient endpoint, `r_sufficient`, is the tighter of those
    computed, except that at K <= 3 `knapsack_upper` is exact and is taken as both endpoints, so the
    bracket closes.  From four policies on, the default's `r_sufficient` is therefore the
    envelope endpoint, valid but looser than the discrete endpoint wherever the two part,
    which `discrete=True` returns: on WMT23 .9835 against .9810.  `bracket_pinned` marks the
    boards where the two endpoints meet, which pins the bar from the two profiles, K and S
    with no board at all.

    The runner-up program's closed form, its margin functional and the set they are read off belong
    to the runner-up program `runner_up_knapsack`, and are None where the margins total no
    more than the budget.
    """
    P, scale = integer_table(p)
    for index, x in enumerate(P.ravel()):
        if int(x) > scale:
            raise ValueError(
                f'bracket takes the board of rates p, every cell in [0, 1], and converts it '
                f'with integer_table itself; cell {index} is {F(int(x), scale)}, above one, '
                f'as a cell of the integer table integer_table(p) returns would be. Pass p, '
                f'not the integer table.')
    K, T = P.shape
    prof = profile(P)
    S = centred_ss(P)
    target = F(str(eps)) * scale * T
    two_up, U, B = knapsack_upper(prof['margins'], prof['ranges'], K, target)
    two_lo = gap_waterfill(prof['margins'], prof['ranges'], target)
    if two_up is None or two_lo is None:
        raise ValueError('No choice on this board can exceed the tolerance')
    d_up, d_lo = F(two_up, 2), F(two_lo, 2)
    if not d_lo <= d_up:
        raise ArithmeticError(f'the sufficient endpoint {d_lo} exceeds the necessary one {d_up}')
    necessary = max(F(0), 1 - d_up / S)
    sigma2 = S / (K * T)
    out = dict(shape=[K, T], scale=scale, total_ss=str(S),
               margins=[str(F(g, scale)) for g in prof['margins']],
               ranges=[str(F(x, scale)) for x in prof['ranges']],
               margin_mass=str(F(sum(prof['margins']), scale)),
               margin_min=float(F(min(prof['margins']), scale)),
               margin_max=float(F(max(prof['margins']), scale)),
               d_upper=str(d_up), r_lower=float(necessary) ** .5,
               r_lower_sq_exact=str(necessary),
               necessary_runner_up_set=U, necessary_bottom_set=B,
               necessary_is_exact=bool(K <= 3),
               d_lower=str(d_lo), r_upper=float(1 - d_lo / S) ** .5,
               r_upper_sq_exact=str(1 - d_lo / S),
               cell_variance=float(F(sigma2, scale * scale)))
    d_suf = d_lo
    if discrete:
        two_disc = discrete_waterfill(prof['margins'], prof['ranges'], target,
                                      ceiling=two_up)
        d_disc = F(two_disc, 2)
        if not d_lo <= d_disc <= d_up:
            raise ArithmeticError(f'the discrete endpoint {d_disc} lies outside the envelope '
                                  f'one {d_lo} and the necessary one {d_up}')
        out.update(d_discrete=str(d_disc), r_discrete=float(1 - d_disc / S) ** .5,
                   r_discrete_sq_exact=str(1 - d_disc / S),
                   discrete_tighter=bool(d_disc > d_lo),
                   relaxation_slack=float((d_disc - d_lo) / S),
                   relaxation_slack_exact=str((d_disc - d_lo) / S))
        d_suf = d_disc
    if K <= 3:
        d_suf = d_up
    out.update(d_sufficient=str(d_suf), r_sufficient=float(1 - d_suf / S) ** .5,
               r_sufficient_sq_exact=str(1 - d_suf / S),
               bracket_width=float(1 - d_suf / S) ** .5 - float(necessary) ** .5,
               bracket_pinned=bool(d_suf == d_up))
    two_g, Ug = runner_up_knapsack(prof['margins'], target)
    if two_g is None:
        out.update(runner_up_set=None, runner_up_mass=None, runner_up_overshoot=None,
                   d_runner_up=None, tail_mean=None, closed_form_r=None)
        return out
    mass = sum(prof['margins'][t] for t in Ug)
    mu = F(two_g, mass)
    closed = 1 - F(str(eps)) * F(mu, scale) / (2 * K * F(sigma2, scale * scale))
    out.update(runner_up_set=Ug, runner_up_mass=str(F(mass, scale)),
               runner_up_overshoot=str(F(mass, scale) - F(str(eps)) * T),
               d_runner_up=str(F(two_g, 2)),
               tail_mean=float(F(mu, scale)),
               closed_form_r=float(closed) ** .5 if closed > 0 else 0.)
    return out


def bracket_from_profile(margins, ranges, policies, total_ss, eps, discrete=True):
    """The bracket from the printed numbers alone: margins g_t, ranges L_t, K and S, no board.

    Returns the squares of the two endpoints exactly, `r_lower_sq` from `knapsack_upper`, read as
    zero where its program costs more than S, and `r_sufficient_sq` from `discrete_waterfill`, or from
    `knapsack_upper` itself at K <= 3, where it is exact; `pinned` says whether they meet.  The
    margins and ranges are read as `integer_table` reads a cell, S and eps as the decimal or
    rational each prints.  Returns None where the ranges total no more than T eps, where no
    choice is costly and no correlation is required.  From four policies on, `discrete_waterfill`'s
    program is weakly NP-hard and its search grows quickly with the task count;
    `discrete=False` takes the envelope endpoint instead, as `bracket` does by default:
    valid, immediate at any size, and never tighter.
    """
    T = len(margins)
    if len(ranges) != T:
        raise ValueError('one margin and one range per task are required')
    row, scale = integer_table(np.asarray([list(margins) + list(ranges)], dtype=object))
    g, L = [int(x) for x in row[0, :T]], [int(x) for x in row[0, T:]]
    if any(not 0 <= a <= b for a, b in zip(g, L)):
        raise ValueError('each margin must lie between zero and its range')
    K = int(policies)
    S = F(str(total_ss)) * scale * scale
    target = F(str(eps)) * scale * T
    two_up, _, _ = knapsack_upper(g, L, K, target)
    if two_up is None:
        return None
    if K <= 3:
        two_suf = two_up
    elif discrete:
        two_suf = discrete_waterfill(g, L, target, ceiling=two_up)
    else:
        two_suf = gap_waterfill(g, L, target)
    return dict(r_lower_sq=max(F(0), 1 - F(two_up, 2) / S),
                r_sufficient_sq=1 - F(two_suf, 2) / S, pinned=two_suf == two_up)


def best_fixed(P, scale):
    """Regret of the best single policy applied to every task, exactly."""
    _integer_board(P, 'best_fixed')
    K, T = P.shape
    envelope = sum(max(int(P[i, t]) for i in range(K)) for t in range(T))
    return F(envelope - max(sum(int(P[i, t]) for t in range(T)) for i in range(K)), scale * T)


def uniform_random(P, scale):
    """Regret of choosing a policy uniformly at random, independently per task."""
    _integer_board(P, 'uniform_random')
    K, T = P.shape
    envelope = sum(max(int(P[i, t]) for i in range(K)) for t in range(T))
    mean = F(sum(int(P[i, t]) for i in range(K) for t in range(T)), K)
    return (envelope - mean) / (scale * T)


def trivial_threshold(P, scale):
    """Largest regret any choice can incur: the mean per-task range."""
    _integer_board(P, 'trivial_threshold')
    return F(sum(max(int(x) for x in P[:, t]) - min(int(x) for x in P[:, t])
                 for t in range(P.shape[1])), scale * P.shape[1])


def taskwise_choice(Y, P=None):
    """The evaluator's taskwise argmax.

    With the board `P` supplied, a tie among the evaluator's maxima is resolved against the
    evaluator, matching the certificates, which are worst cases over everything the published
    summary leaves open. Without it, ties break to the lowest index.
    """
    K, T = Y.shape
    picks = []
    for t in range(T):
        top = max(Y[i, t] for i in range(K))
        tied = [i for i in range(K) if Y[i, t] == top]
        picks.append(min(tied) if P is None else min(tied, key=lambda i: (int(P[i, t]), i)))
    return picks


def realised(P, scale, Y, rule='uniform'):
    """Regret actually incurred by the evaluator's taskwise argmax.

    Ties are resolved by `rule`: 'uniform' mixes the tied policies, 'best' and
    'worst' take the tied policy with the highest and the lowest outcome.
    """
    _integer_board(P, 'realised')
    K, T = P.shape
    total = F(0)
    for t in range(T):
        top = max(Y[i, t] for i in range(K))
        values = [F(int(P[i, t])) for i in range(K) if Y[i, t] == top]
        taken = {'uniform': sum(values) / len(values), 'best': max(values),
                 'worst': min(values)}[rule]
        total += max(int(P[i, t]) for i in range(K)) - taken
    return total / (scale * T)


def agreement(P, Y):
    """Tasks on which the evaluator's argmax is a leader of the board.

    Ties are resolved against the evaluator, so a tie that includes a non-leader does not
    count as agreement. Counting it would certify a tolerance the evaluator can violate.
    """
    _integer_board(P, 'agreement')
    K, T = P.shape
    pick = taskwise_choice(Y, P)
    return sum(int(P[pick[t], t]) == max(int(P[i, t]) for i in range(K)) for t in range(T))


def _pav_cost(values, selected):
    """Exact squared distance from a vector to the cone where `selected` is a maximum."""
    pool, total = [selected], values[selected]
    for j in sorted((j for j in range(len(values)) if j != selected),
                    key=lambda j: (-values[j], j)):
        if values[j] * len(pool) <= total:
            break
        pool.append(j)
        total += values[j]
    mean = total / len(pool)
    return sum((values[j] - mean) ** 2 for j in pool)


def aggregate_exchange(P, scale, r2, guard=_GUARD):
    """Worst regret a correlation leaves open when one policy is chosen for every task.

    Split a score table orthogonally into its policy means and the deviations from them. The
    cone that makes policy i the highest-scoring overall constrains the means alone, so the
    projection leaves every deviation untouched and the squared distance from the board is T
    times the squared distance between the two mean vectors.  An exact r2 is priced exactly;
    a float one is refused within `guard` of a step of the answer, as `_exact_budget` states.
    """
    _integer_board(P, 'aggregate_exchange')
    K, T = P.shape
    means = [F(sum(int(P[i, t]) for t in range(T)), T) for i in range(K)]
    top = max(means)
    costs = [T * _pav_cost(means, i) for i in range(K)]
    budget = _exact_budget(r2, centred_ss(P), zip(costs, [top - m for m in means]), guard,
                           'aggregate exchange rate')
    return max((top - means[i]) / scale for i in range(K) if costs[i] <= budget)


def _shortlist_length(keep, K, caller):
    """Refuse a top-k screen size outside 1, ..., K."""
    if not isinstance(keep, (int, np.integer)) or not 1 <= keep <= K:
        raise ValueError(f'{caller} keeps a shortlist of 1 to K = {K} policies, not {keep!r}')


def _shortlist_cost(values, keep):
    """Exact squared distance from a vector to {u: min_{i in keep} u_i >= max_{j not in keep} u_j}.

    That set is the union over a threshold t of the boxes {u_i >= t on keep, u_j <= t off it},
    so its distance is the minimum over t of the clamped cost, a convex piecewise quadratic in
    t whose kinks are the coordinates. Checking every kink and every interval's stationary
    point is exact over the rationals.
    """
    K = len(values)
    off = [j for j in range(K) if j not in keep]
    kinks = sorted(set(values))
    points = list(kinks)
    for lo, hi in zip(kinks, kinks[1:]):
        live = [values[i] for i in keep if values[i] < hi] + [values[j] for j in off
                                                              if values[j] > lo]
        if live:
            t = sum(live) / len(live)
            if lo <= t <= hi:
                points.append(t)
    return min(sum((t - values[i]) ** 2 for i in keep if values[i] < t)
               + sum((values[j] - t) ** 2 for j in off if values[j] > t)
               for t in points)


def shortlist_bar(P, scale, eps, keep):
    """The correlation that rules out a top-k screening regret above `eps`, exactly.

    The screening cone constrains the policy means alone, so the same argument that prices
    the aggregate decision prices this one: the bar is a minimum over the k-subsets whose
    regret exceeds the tolerance, of T times the squared distance from the mean vector to
    that subset's cone. At `keep` = 1 it is the aggregate bar, and because the certificate
    cannot rise with `keep`, neither can the bar. Returns the bar's SQUARE as an exact
    rational, and None where no screen of that size is costly enough to constrain.
    """
    from itertools import combinations
    _integer_board(P, 'shortlist_bar')
    K, T = P.shape
    _shortlist_length(keep, K, 'shortlist_bar')
    S = centred_ss(P)
    means = [F(sum(int(P[i, t]) for t in range(T)), T) for i in range(K)]
    top = max(means)
    costly = [T * _shortlist_cost(means, A) for A in combinations(range(K), keep)
              if top - max(means[i] for i in A) > F(str(eps)) * scale]
    return None if not costly else 1 - min(costly) / S


def aggregate_bar(P, scale, eps):
    """The correlation that rules out an aggregate regret above `eps`, exactly.

    The aggregate decision deploys one policy for the whole board, so its cone constrains only
    the K policy MEANS, and the distance from the board to it is T times the distance from
    the mean vector to the star cone of the deployed policy. The bar is therefore an exact
    minimum over K-1 candidates rather than a bracket over subsets of tasks, and it needs
    the mean row a benchmark already prints, not the per-task profile. Returns the bar's
    SQUARE as an exact rational, with None where no policy is costly enough to constrain.
    """
    _integer_board(P, 'aggregate_bar')
    K, T = P.shape
    S = centred_ss(P)
    means = [F(sum(int(P[i, t]) for t in range(T)), T) for i in range(K)]
    top = max(means)
    costly = [T * _shortlist_cost(means, (i,)) for i in range(K)
              if top - means[i] > F(str(eps)) * scale]
    return None if not costly else 1 - min(costly) / S


def aggregate_bar_from_means(means, tasks, total_ss, eps):
    """The deployment bar (App. A.3) from the printed numbers alone: the policy means, T and S, no board.

    Each number is read as the decimal or rational it prints.  Returns the bar's square
    exactly, and None where no policy is costly enough to constrain.
    """
    m = [F(str(x)) for x in means]
    top = max(m)
    costly = [int(tasks) * _shortlist_cost(m, (i,)) for i in range(len(m))
              if top - m[i] > F(str(eps))]
    return None if not costly else 1 - min(costly) / F(str(total_ss))


def shortlist_size(P, scale, r2, eps, guard=_GUARD):
    """The smallest top-k screen the published correlation certifies at the tolerance.

    This is the design parameter a laboratory sets: how many policies must ride to hardware
    before the evaluator's ranking is trustworthy at `eps`. It exists for every board, since
    keeping all K policies certifies zero regret. Monotonicity in `keep` is what makes the
    search a scan rather than an enumeration.  A float r2 is refused at a step of any
    screen's exchange rate the scan reads, as `shortlist_exchange` refuses it.
    """
    _integer_board(P, 'shortlist_size')
    K, _ = P.shape
    for k in range(1, K + 1):
        if shortlist_exchange(P, scale, r2, k, guard) <= F(str(eps)):
            return k
    raise AssertionError('keeping every policy must certify zero regret')


def shortlist_exchange(P, scale, r2, keep, guard=_GUARD):
    """Worst regret a correlation leaves open when the top `keep` policies are screened in.

    The decision is the one a simulator is used for in practice: keep the `keep` policies the
    evaluator ranks highest overall, then test those on hardware and deploy the best of them.
    Its regret is the shortfall of the best screened-in policy's mean outcome, and the set of
    score tables producing a given screen is a closed convex cone containing every
    column-constant matrix, so Prop. 1 applies to it unchanged. At `keep` = 1 it is the
    aggregate decision.  An exact r2 is priced exactly; a float one is refused within `guard`
    of a step of the answer, as `_exact_budget` states.
    """
    from itertools import combinations
    _integer_board(P, 'shortlist_exchange')
    K, T = P.shape
    _shortlist_length(keep, K, 'shortlist_exchange')
    means = [F(sum(int(P[i, t]) for t in range(T)), T) for i in range(K)]
    top = max(means)
    subsets = [(T * _shortlist_cost(means, A), top - max(means[i] for i in A))
               for A in combinations(range(K), keep)]
    budget = _exact_budget(r2, centred_ss(P), subsets, guard, 'shortlist exchange rate')
    return max(regret / scale for cost, regret in subsets if cost <= budget)


def aggregate_realised(P, scale, Y):
    """Regret of choosing the policy the evaluator scores highest overall."""
    _integer_board(P, 'aggregate_realised')
    _integer_board(Y, 'aggregate_realised')
    K, T = P.shape
    means = [F(sum(int(P[i, t]) for t in range(T)), T) for i in range(K)]
    picked = min((i for i in range(K)
                  if sum(int(Y[i, t]) for t in range(T))
                  == max(sum(int(Y[j, t]) for t in range(T)) for j in range(K))),
                 key=lambda i: means[i])
    return (max(means) - means[picked]) / scale


def shortlist_realised(P, scale, Y, k):
    """Regret of keeping the k policies the evaluator scores highest overall and deploying the
    best of them, measured as the shortfall in mean outcome. Where ties in the evaluator's
    totals leave several top-k sets, the one whose best member is worst is taken, the same
    rule against the evaluator as the certificates use."""
    from itertools import combinations
    _integer_board(P, 'shortlist_realised')
    _integer_board(Y, 'shortlist_realised')
    K, T = P.shape
    means = [F(sum(int(P[i, t]) for t in range(T)), T) for i in range(K)]
    totals = [sum(int(Y[i, t]) for t in range(T)) for i in range(K)]
    valid = [A for A in combinations(range(K), k)
             if min(totals[i] for i in A) >= max((totals[j] for j in range(K) if j not in A),
                                                  default=-10**18)]
    kept = min(max(means[i] for i in A) for A in valid)
    return (max(means) - kept) / scale


def _rank_violation_cost(P, t, selected, strict=True):
    """K times the task's rank-violation charge when `selected` is chosen.

    Every policy the board ranks above `selected` is charged its own gap, whether the score
    column separates the two or ties them: in either case that policy's strict board ordering
    is unmatched. If the column puts `selected` strictly first, `selected` is charged the
    largest of those gaps as well; a column that ties it with the policies above attains the
    smaller charge, so neither constraint set can be tightened.
    """
    K = P.shape[0]
    above = [int(P[i, t]) - int(P[selected, t]) for i in range(K)
             if int(P[i, t]) > int(P[selected, t])]
    if not above:
        return 0
    return sum(above) + (max(above) if strict else 0)


def mmrv(P, Y, scale):
    """Mean maximum rank violation between an evaluator and a board, exactly.

    A pair is violated when the evaluator's strict ordering disagrees with the board's, which
    is the comparison the reference implementation makes: a tie on one side and a strict
    ordering on the other is charged to the policy the board ranks higher, and to it alone.
    """
    _integer_board(P, 'mmrv')
    K, T = P.shape
    total = F(0)
    for t in range(T):
        per = F(0)
        for i in range(K):
            worst = 0
            for j in range(K):
                if i != j and (Y[i, t] > Y[j, t]) != (P[i, t] > P[j, t]):
                    worst = max(worst, abs(int(P[i, t]) - int(P[j, t])))
            per += F(worst, scale)
        total += per / K
    return total / T


def mmrv_certificate(P, scale, value, strict=False):
    """Worst regret a published rank-violation statistic leaves open, exactly.

    An evaluator that scores one policy strictly first on a task is charged that policy's own
    loss and, once each, every gap above it, so the task costs at least twice the loss and the
    statistic converts to regret by a factor of at most K/2. An evaluator that ties the policy
    it selects with the ones above it is charged only the loss itself, and the factor is K.
    The strict form applies only when the published score table has a unique taskwise argmax,
    which is checkable from the same table; `strict=False` is the unconditional certificate.

    Charges and losses are integers throughout, and the value returned is exact.
    """
    _integer_board(P, 'mmrv_certificate')
    K, T = P.shape
    budget = F(str(value)) * K * T * scale
    if budget < 0:
        return None
    charges, losses_ = [], []
    for t in range(T):
        top = max(int(P[i, t]) for i in range(K))
        charges.append([_rank_violation_cost(P, t, i, strict) for i in range(K)])
        losses_.append([top - int(P[i, t]) for i in range(K)])
    step = 0
    for row in charges:
        for c in row:
            step = gcd(step, c)
    step = step or 1
    cap = int(budget) // step
    if cap + 1 > _ARRAY_LIMIT:
        reach = {0: 0}
        for t in range(T):
            nxt = {}
            for cost, loss in reach.items():
                for i in range(K):
                    key = cost + charges[t][i]
                    if key > budget:
                        continue
                    candidate = loss + losses_[t][i]
                    if key not in nxt or candidate > nxt[key]:
                        nxt[key] = candidate
            reach = nxt
        return F(max(reach.values()), scale * T)
    best = np.full(cap + 1, -1, dtype=np.int64)
    best[0] = 0
    for t in range(T):
        nxt = np.full(cap + 1, -1, dtype=np.int64)
        for i in range(K):
            c = charges[t][i] // step
            if c > cap:
                continue
            src = best[:cap + 1 - c]
            np.maximum(nxt[c:], np.where(src >= 0, src + losses_[t][i], -1), out=nxt[c:])
        best = nxt
    return F(int(best.max()), scale * T)


def unique_argmax(Y):
    """Whether the evaluator scores one policy strictly first on every task."""
    K, T = Y.shape
    return all(sum(Y[i, t] == max(Y[j, t] for j in range(K)) for i in range(K)) == 1
               for t in range(T))


def agreement_certificate(ranges, T, scale, agree):
    """Worst regret the agreement count and the range profile leave open, exactly and attained.

    An evaluator that leads the board on `agree` of T tasks can lose at most the
    full range on each of the rest; the worst case takes the T - agree widest ones.
    This needs the published range profile and one integer, and no score at all.
    """
    if len(ranges) != T:
        raise ValueError(f'agreement_certificate reads one range per task: {len(ranges)} '
                         f'ranges for T = {T} tasks')
    if not all(_is_integer(x) for x in ranges):
        raise ValueError('agreement_certificate reads the integer ranges profile returns, '
                         'with their scale; convert printed ranges with integer_table first')
    if not isinstance(agree, (int, np.integer)) or not 0 <= agree <= T:
        raise ValueError(f'the agreement count is an integer from 0 to T = {T}, not {agree!r}')
    widest = sorted(int(x) for x in ranges)[::-1]
    return F(sum(widest[:T - agree]), scale * T)


def anchor_hinge(lo, hi):
    """Lemma 3.  The least taskwise loss an uncertainty box forces on any choice.

    `lo` and `hi` are the box's per-cell floors and ceilings, so the box need not be
    symmetric and its radius may vary from cell to cell.  The worst table for a choice
    raises every rival to its ceiling and lowers the chosen policy to its floor,
    independently by task, and a choice is never charged a negative loss; the minimising
    policy is found by enumeration rather than assumed to be the board's leader, which holds
    for a uniform radius and not in general.  No choice is certifiable at a tolerance once
    this exceeds it, whatever the evaluator.

    This is what a published per-cell trial count converts to.  A depth licenses a box, the
    box forces a loss, and the loss says whether the board can still decide anything at the
    tolerance; a board published without its trial counts licenses no box and converts to
    nothing.  The arithmetic is the caller's: rational corners give the exact rational, and
    float corners give what a float box gives anywhere.
    """
    lo, hi = np.asarray(lo), np.asarray(hi)
    if lo.shape != hi.shape or lo.ndim != 2 or lo.shape[0] < 2:
        raise ValueError('Expected two policy-by-task corners with at least two policies')
    K, T = lo.shape
    total = None
    for t in range(T):
        forced = min(max(hi[j, t] - lo[i, t] for j in range(K) if j != i) for i in range(K))
        forced = forced if forced > 0 else forced * 0
        total = forced if total is None else total + forced
    return total / T


def hinge_at_radius(P, scale, eta):
    """Lemma 3's closed form (Eq. 6): the hinge of the symmetric box of radius `eta`, clipped to [0,1].

    For a symmetric box the least taskwise loss is attained at the board's own leader, since
    for any other policy the rivals include that leader and the floor is no higher, so the
    hinge reads off the top two entries of each column: the runner-up's ceiling against the
    leader's floor.  Away from the clips that is (1/T) sum_t (2*eta - g_t)_+, a task
    contributing once 2*eta passes its top-two margin and then in proportion to the excess.
    """
    _integer_board(P, 'hinge_at_radius')
    K, T = P.shape
    if K < 2:
        raise ValueError('At least two policies are required')
    eta = eta if isinstance(eta, F) else F(str(eta))
    if eta < 0:
        raise ValueError(f'a radius is nonnegative, not {eta}')
    total = F(0)
    for t in range(T):
        order = sorted((int(P[i, t]) for i in range(K)), reverse=True)
        first, second = F(order[0], scale), F(order[1], scale)
        total += max(F(0), min(F(1), second + eta) - max(F(0), first - eta))
    return total / T


def anchor_radius(P, scale, eps):
    """Lemma 3.  The largest radius whose hinge stays within the tolerance, exactly.

    `hinge_at_radius` is nondecreasing and piecewise linear in the radius with breakpoints
    only where a clip engages or a task's forced loss leaves zero, which are eta = g_t/2,
    eta = 1 - p_(2)t and eta = p_(1)t.  Sweeping those and solving the single affine piece
    that contains the crossing gives the radius exactly, so the supremum is ATTAINED and the
    board is certifiable throughout [0, eta*].  Returns 1 where the whole unit box certifies.
    """
    _integer_board(P, 'anchor_radius')
    eps = eps if isinstance(eps, F) else F(str(eps))
    if eps < 0:
        raise ValueError(f'anchor_radius reads a tolerance, which is nonnegative, not {eps}; '
                         f'the radius is what it returns')
    K, T = P.shape
    breaks = {F(0), F(1)}
    for t in range(T):
        order = sorted((int(P[i, t]) for i in range(K)), reverse=True)
        first, second = F(order[0], scale), F(order[1], scale)
        for point in ((first - second) / 2, 1 - second, first):
            if 0 <= point <= 1:
                breaks.add(point)
    breaks = sorted(breaks)
    if hinge_at_radius(P, scale, breaks[-1]) <= eps:
        return breaks[-1]
    low = max(b for b in breaks if hinge_at_radius(P, scale, b) <= eps)
    high = min(b for b in breaks if b > low)
    left, right = low + (high - low) / 3, low + 2 * (high - low) / 3
    rise = (hinge_at_radius(P, scale, right) - hinge_at_radius(P, scale, left)) / (right - left)
    intercept = hinge_at_radius(P, scale, left) - rise * left
    if not (rise > 0 and hinge_at_radius(P, scale, low) == intercept + rise * low):
        raise ArithmeticError(f'the hinge is not affine and rising on [{low}, {high}]')
    star = (eps - intercept) / rise
    if not (low <= star <= high and hinge_at_radius(P, scale, star) == eps):
        raise ArithmeticError(f'the crossing {star} is not the radius at which the hinge '
                              f'reaches {eps} on [{low}, {high}]')
    return star


def exchange_curve(P, scale):
    """Every (correlation, certified tolerance) pair the board admits, exactly.

    Returns the distinct steps of r -> eps*(r) as a list of (r^2, tolerance) rationals,
    ordered by increasing correlation. A choice costing a share s of the board's sum of
    squares is admitted exactly by correlations with r^2 <= 1 - s, so the certified
    tolerance is the running maximum of regret as the share grows.
    """
    from evalceil.frontier import UNREACHED, least_cost_by_loss, options
    _integer_board(P, 'exchange_curve')
    K, T = P.shape
    rows, mult = options(P)
    S = centred_ss(P)
    budget = mult * S
    frontier = least_cost_by_loss(rows)
    reached = np.nonzero((frontier < UNREACHED) & (frontier <= int(budget)))[0]
    cost = frontier[reached]
    order = np.lexsort((reached, cost))
    cost, loss = cost[order], reached[order]
    rise = np.nonzero(loss > np.maximum.accumulate(
        np.concatenate(([-1], loss[:-1]))))[0]
    steps = [(1 - F(int(cost[j]), budget), F(int(loss[j]), scale * T)) for j in rise]
    return steps[::-1]


def certificate_at(P, scale, r, guard=F(1, 10 ** 9)):
    """The exact certified tolerance at a correlation given only as a float.

    The steps of `exchange_curve` are rationals in r^2, so a float r locates itself among them
    unambiguously as long as r^2 does not sit within `guard` of a step boundary. A correlation
    computed by averaging per-task Pearson coefficients is irrational, and this is how it is
    priced without pretending the average itself is exact. Raises if the guard is violated,
    rather than returning a value that a rounding could move.
    """
    steps = exchange_curve(P, scale)
    r2 = F(float(r) ** 2).limit_denominator(10 ** 15)
    for bound, _ in steps:
        if abs(bound - r2) < guard:
            raise ValueError(f'correlation {float(r)!r} sits on a step boundary')
    for bound, tolerance in steps:
        if bound >= r2:
            return tolerance
    return steps[-1][1]


def matching_correlation(P, scale, target):
    """The correlation at which the certified tolerance falls to `target`.

    Every correlation strictly above the returned value certifies a tolerance at or below the
    target, and none at or below it does, so the admissible set is an open interval and has no
    least element. The crossing is 1 - d/S with d the least cone distance of a choice whose
    regret exceeds the target. Returns the exact r^2, or None where no choice's regret exceeds
    the target, every correlation then certifying it and no crossing existing.
    """
    from evalceil.frontier import dynamic_program, options
    _integer_board(P, 'matching_correlation')
    K, T = P.shape
    rows, mult = options(P)
    target = F(str(target)) * scale * T
    costly = [cost for loss, (cost, _) in dynamic_program(rows).items() if loss > target]
    if not costly:
        return None
    return 1 - F(min(costly), mult) / centred_ss(P)


def calibrated_accuracy(P, Y, scale):
    """The least per-cell error any positive affine calibration of Y onto P leaves.

    A correlation is invariant under y -> alpha*y + beta for alpha > 0, and so is the
    choice the scores induce, so an accuracy claim about an evaluator is a claim about
    its calibrated residual: delta(Y) = min over alpha >= 0, beta of max_cell |alpha*Y +
    beta - P|, returned on the board's own scale.  For fixed alpha the best beta centres
    the residual band, leaving half the spread of alpha*Y - P, which is convex and
    piecewise linear in alpha with kinks only where two cells exchange places in its max
    or its min.  Those kinks are the pairwise ratios below, so evaluating them all is
    exact and needs no solver.
    """
    _integer_board(P, 'calibrated_accuracy')
    _integer_board(Y, 'calibrated_accuracy')
    K, T = P.shape
    y = [int(Y[i, t]) for i in range(K) for t in range(T)]
    p = [int(P[i, t]) for i in range(K) for t in range(T)]

    def spread(alpha):
        vals = [alpha * b - a for a, b in zip(p, y)]
        return (max(vals) - min(vals)) / 2

    cuts = {F(0)}
    for i in range(len(y)):
        for j in range(i + 1, len(y)):
            if y[i] != y[j]:
                ratio = F(p[i] - p[j], y[i] - y[j])
                if ratio > 0:
                    cuts.add(ratio)
    return min(spread(c) for c in cuts) / scale


def capped_exchange(P, scale, r2, cap, by='loss', guard=_GUARD):
    """The exchange rate over the choices a per-cell accuracy leaves open.

    With by='loss' the cap is on the loss a choice concedes on a task: an evaluator
    within delta of the board in every cell cannot rank a policy first unless that
    policy is within 2*delta of the task leader, so the value at cap = 2*delta bounds
    the regret of every such evaluator.  With by='displacement' the cap is on how far
    the projection onto the choice's cone moves any cell, so the value at cap = delta is
    attained by an evaluator inside the class: the projection itself, which Prop. 1
    shows carries the largest correlation of any table producing that choice.  Returns
    None when the cap leaves some task with no admissible policy.  An exact r2
    is priced exactly; a float one is refused within `guard` of a step of the answer, as
    `_exact_budget` states.
    """
    from evalceil.frontier import dynamic_program, envelope, options, project_task
    _integer_board(P, 'capped_exchange')
    K, T = P.shape
    rows, mult = options(P)
    cap = F(str(cap)) * scale
    if by == 'displacement':
        keep = []
        for t in range(T):
            column = [int(P[i, t]) for i in range(K)]
            keep.append([max(abs(q - v) for q, v in zip(project_task(column, i, mult)[1], column))
                         for i in range(K)])
    elif by == 'loss':
        keep = [[option[0] for option in task] for task in rows]
    else:
        raise ValueError('cap is on a loss or on a displacement')
    kept = [[option for option, size in zip(task, sizes) if size <= cap]
            for task, sizes in zip(rows, keep)]
    if any(not task for task in kept):
        return None
    rows = kept
    states = dynamic_program(rows)
    budget = _exact_budget(r2, mult * centred_ss(P),
                           ((cost, loss) for loss, (cost, _) in states.items()), guard,
                           'capped exchange rate')
    admitted = envelope(states, budget, False)
    return None if admitted is None else F(admitted[0], scale * T)


def accuracy_needed(P, scale, r2, target, guard=_GUARD):
    """The accuracy a board would have to declare for its correlation to certify `target`.

    An evaluator within delta of the board in every cell has regret at most the capped
    exchange rate at a loss cap of 2*delta, so delta certifies the target exactly when
    capped_exchange(2*delta) <= target.  That value is nondecreasing in the cap and changes
    only at the finitely many losses the board admits, so the certifying accuracies are the
    half-open interval [0, c/2) with c the SMALLEST admitted loss whose capped value
    exceeds the target.  This returns that supremum c/2: the threshold the accuracy must stay
    below, itself not attained.  None when every cap certifies.  A float r2 is refused at a
    step of any capped exchange rate the scan reads, as `capped_exchange` refuses it.
    """
    from evalceil.frontier import options
    _integer_board(P, 'accuracy_needed')
    rows, _ = options(P)
    levels = sorted({option[0] for task in rows for option in task})
    target = F(str(target))
    for level in levels:
        value = capped_exchange(P, scale, r2, F(level, scale), guard=guard)
        if value is None or value > target:
            return F(level, 2 * scale)
    return None


def _column_ratios(P, t):
    """Per-policy (SS_t - d_t(i)) / SS_t on column t, exact and scale-free.

    d_t(i) is the squared distance from the column to the set where policy i is a maximum,
    computed by the same pooling Lemma 1 describes, and SS_t is the column's centred sum of
    squares.  Both carry the same scale factor, so the ratio is free of it.
    """
    from evalceil.frontier import project_task
    K = P.shape[0]
    mult = lcm(*range(1, K + 1))
    v = [int(P[i, t]) for i in range(K)]
    total = sum(v)
    ss = F(K * sum(x * x for x in v) - total * total, K)
    out = []
    for i in range(K):
        cost, _ = project_task(P[:, t], i, mult)
        out.append(None if ss == 0 else (ss - F(cost, mult)) / ss)
    return ss, out


def _sqrt_bracket(q, digits=40):
    """Rationals lo <= sqrt(q) <= hi with hi - lo at most 10**-digits, exact by integer root."""
    if q < 0:
        raise ArithmeticError(f'a squared coefficient is nonnegative, not {q}')
    unit = 10 ** digits
    root = isqrt(q.numerator * q.denominator * unit * unit)
    lo = F(root, q.denominator * unit)
    hi = lo if lo * lo == q else F(root + 1, q.denominator * unit)
    return lo, hi


def taskavg_exchange(P, scale, v, digits=40):
    """The exact exchange rate for a correlation computed within each task and averaged.

    The cone producing a choice is a product of per-column cones and the within-task
    coefficient of column t depends on that column alone, so the largest task-averaged
    correlation a choice admits is the mean over tasks of sqrt(1 - d_t(a(t))/SS_t),
    attained at the projection by Proposition 1 applied per column.  That mean and the
    regret are both additive over tasks, so the maximum regret at a published value is a
    two-objective knapsack over the same per-task rungs, solved here by dynamic programming
    over attainable integer loss levels.

    Each square root is bracketed by two rationals a distance 10**-digits apart.  The
    returned value uses the upper bracket, which admits every choice that is truly
    feasible, and the lower bracket is computed beside it; they agree on every board here
    and the caller asserts it.  A constant column has no within-task coefficient, and the
    convention this prices is the one the sources use, which is that no such column occurs.
    """
    _integer_board(P, 'taskavg_exchange')
    K, T = P.shape
    v = F(str(v)) if not isinstance(v, F) else v
    ups, downs, losses = [], [], []
    for t in range(T):
        ss, ratios = _column_ratios(P, t)
        if ss <= 0:
            raise ValueError(f'task {t} is constant across policies, and a constant column '
                             f'has no within-task coefficient')
        top = max(int(P[i, t]) for i in range(K))
        brackets = [_sqrt_bracket(r, digits) for r in ratios]
        ups.append([b[1] for b in brackets])
        downs.append([F(-1) if r == 0 else b[0] for r, b in zip(ratios, brackets)])
        losses.append([top - int(P[i, t]) for i in range(K)])

    def solve(cs):
        states = {0: F(0)}
        for t in range(T):
            new = {}
            for loss, acc in states.items():
                for i in range(K):
                    key = loss + losses[t][i]
                    cand = acc + cs[t][i]
                    if key not in new or cand > new[key]:
                        new[key] = cand
            states = new
        budget = v * T
        feasible = [loss for loss, acc in states.items() if acc >= budget]
        return F(max(feasible), T * scale) if feasible else None

    high, low = solve(ups), solve(downs)
    return high, low


def between_task_share(P, scale):
    """K * sum_t (m_t - pbar)^2 / S, the share of S that lies between task means.

    Every choice keeps its cone distance at or below sum_t SS_t, the column-mean table
    lying in every per-column cone, so a correlation whose squared value is at or below
    this share leaves every choice admissible and is vacuous (Cor. 1).  It needs one
    number beyond S, and it is exact.
    """
    _integer_board(P, 'between_task_share')
    K, T = P.shape
    S = centred_ss(P)
    if S == 0:
        return None
    within = F(0)
    for t in range(T):
        col = [int(P[i, t]) for i in range(K)]
        total = sum(col)
        within += F(K * sum(x * x for x in col) - total * total, K)
    return (S - within) / S


def joint_certificate(P, scale, r2, value, strict=False):
    """Worst regret left open by a correlation and a rank statistic published together.

    A benchmark that prints both confines the evaluator to the intersection of the two sets,
    so the exchange rate is the same maximum under two budgets at once: the cone cost at most
    S(1-r^2) and the rank charge at most K T v.  Both are additive over tasks, so this is the
    same shortest-path over per-task rungs carrying two coordinates instead of one, with the
    Pareto front of (cost, charge) kept at each attainable loss level.  Returning the same
    value as mmrv_certificate means the correlation constraint never binds inside the class
    the statistic already admits, which is a statement about the board and not a bound.
    """
    from evalceil.frontier import options
    _integer_board(P, 'joint_certificate')
    K, T = P.shape
    rows, mult = options(P)
    cone_budget = centred_ss(P) * (1 - F(r2))
    charge_budget = F(str(value)) * K * T * scale
    if charge_budget < 0 or cone_budget < 0:
        return None
    states = {0: [(F(0), F(0))]}
    for t in range(T):
        nxt = {}
        for loss, front in states.items():
            for i in range(K):
                extra_loss, extra_cost, _ = rows[t][i]
                charge = _rank_violation_cost(P, t, i, strict)
                for cost, used in front:
                    c, g = cost + F(extra_cost, mult), used + F(charge)
                    if c > cone_budget or g > charge_budget:
                        continue
                    nxt.setdefault(loss + extra_loss, []).append((c, g))
        for key, pairs in nxt.items():
            front, best = [], None
            for c, g in sorted(set(pairs)):
                if best is None or g < best:
                    front.append((c, g))
                    best = g
            nxt[key] = front
        states = nxt
    return F(max(states), scale * T) if states else None


==> anc/code/evalceil/pairs.py <==
"""The eleven evaluator-table pairs, read exactly, for the scripts of the top-k screening protocol.

Each pair is returned as (P, scale, Y, yscale): the outcome table and the evaluator's scores
as integer tables (evalceil.margins.integer_table), so every mean, regret and correlation the
scripts compute from them is an exact rational. The list and its order are those of
sims/margin_audit.py; the reading of each column is the one that script uses.
"""
from pathlib import Path

import pandas as pd

from evalceil.margins import integer_table

D = Path(__file__).resolve().parent.parent / 'data'

FILES = dict(wg='worldgym_v3_tab5_paired.csv', si='simpler_google_robot.csv',
             cw='ctrlworld_table3.csv', bx='simpler_widowx.csv', mt='wmt23_general_mt.csv',
             ae='autoeval_bridge.csv', as_='autoeval_simpler.csv',
             ar='agentrewardbench_table6.csv')

SPECS = [('WorldGym', 'wg', 'real', 'wm'),
         ('SIMPLER_VM', 'si', 'real', 'sim_visual_matching'),
         ('SIMPLER_VA', 'si', 'real', 'sim_variant_aggregation'),
         ('SIMPLER_WidowX', 'bx', 'real', 'sim_visual_matching'),
         ('CtrlWorld_instruction', 'cw', 'real_instruction', 'wm_instruction'),
         ('CtrlWorld_success', 'cw', 'real_success', 'wm_success'),
         ('AutoEval', 'ae', 'real', 'proxy'),
         ('AutoEval_SIMPLER', 'as_', 'real', 'proxy'),
         ('AgentReward_judge', 'ar', 'real', 'judge'),
         ('AgentReward_rule', 'ar', 'real', 'rule'),
         ('WMT23', 'mt', 'real', 'proxy')]
ROBOT = [s[0] for s in SPECS[:8]]


def _grid(frame, column):
    return (frame.pivot(index='policy', columns='task', values=column)
            .sort_index().sort_index(axis=1))


def load():
    """{name: (P, scale, Y, yscale)} for the eleven pairs, cells read as the strings printed."""
    frames = {k: pd.read_csv(D / f, dtype=str) for k, f in FILES.items()}
    out = {}
    for name, key, real, score in SPECS:
        P, scale = integer_table(_grid(frames[key], real).to_numpy())
        Y, yscale = integer_table(_grid(frames[key], score).to_numpy())
        out[name] = (P, scale, Y, yscale)
    return out


==> anc/code/evalceil/table.py <==
"""Every guarantee of the paper on one pair of published tables, in one call.

    from evalceil.table import guarantees
    g = guarantees(p, y)          # p: outcome table, y: score table, rows policies

`p` and `y` are K x T tables (lists of lists or arrays). The cells of `p` are read exactly, as
`evalceil.margins.integer_table` states: an int, a str or a Fraction as itself, a float as the
ratio or decimal it names; the cells of `y` are read as `Fraction(str(x))` unless they already
are Fractions, ints or strs. The outcomes may lie on any bounded scale: a guarantee is in the
outcome's own units, and the paper's are on [0, 1].

The result holds, for each statistic the evaluator could have published, its value and its
exact guarantee on `p`, and the regret the evaluator actually incurs, for three decisions:
`per_task` (routing: one policy per task, the evaluator's top-scored, ties against it), `ship`
(deployment: the policy with the highest mean score) and `shortlist2` (top-2 screening: the two
highest, the better of them deployed). Statistics:

    r            pooled Pearson correlation over every cell (Eq. 3; App. A.3 for ship and
                 shortlist2)
    mmrv         mean maximum rank violation (Prop. 2, exactly on p)
    pairacc      pairwise accuracy within tasks, pairs tied in p left out, a pair the
                 evaluator ties not an agreement (Prop. 4 with the per-option cost of Prop. 5)
    r_sys        Pearson correlation of the K policy means (ship)
    pairacc_sys  pairwise accuracy of the K policy means (ship)

`table_free` gives what r and the MMRV guarantee for routing with K alone (Thm. 1),
on outcomes in [0, 1]. Every value is an exact Fraction except r, r_sys and the table-free
bounds, which are irrational in general and returned as floats.
"""
import itertools
import math
from fractions import Fraction as F

import numpy as np

from evalceil.card import correlation_price, mmrv_price
from evalceil.margins import (aggregate_realised, best_fixed, centred_ss, exchange_curve,
                              integer_table, mmrv, mmrv_certificate, realised,
                              shortlist_exchange, shortlist_realised, trivial_threshold,
                              unique_argmax)


def _exact(x):
    if isinstance(x, F):
        return x
    if isinstance(x, (int, np.integer)):
        return F(int(x))
    return F(str(x))


def _grid(t):
    a = np.asarray(t, dtype=object)
    if a.ndim != 2 or min(a.shape) < 1:
        raise ValueError('A table is K x T with K, T >= 1')
    return np.array([[_exact(x) for x in row] for row in a], dtype=object)


def pearson_squared_signed(Y, P):
    """(r^2, sign of the covariance) over every cell, exactly; (None, 0) for a constant table."""
    y = [F(x) for x in np.asarray(Y, dtype=object).ravel()]
    p = [F(x) for x in np.asarray(P, dtype=object).ravel()]
    my, mp = sum(y) / len(y), sum(p) / len(p)
    cov = sum((a - my) * (b - mp) for a, b in zip(y, p))
    vy = sum((a - my) ** 2 for a in y)
    vp = sum((b - mp) ** 2 for b in p)
    if vy == 0 or vp == 0:
        return None, 0
    return cov * cov / (vy * vp), (cov > 0) - (cov < 0)


def curve_lookup(steps, r2, sign, worst):
    """The exact guarantee of a correlation with square r2, from the steps `exchange_curve`
    returns. A correlation that is not positive admits every choice: the guarantee is `worst`."""
    if r2 is None or sign <= 0:
        return worst
    for bound, tolerance in steps:
        if bound >= r2:
            return tolerance
    return steps[-1][1]


def above_counts(P):
    """Per task and option, the number of policies strictly above it in the integer table P:
    the exact per-option cost of pairwise accuracy (Prop. 5), ties in P left out."""
    K, T = P.shape
    return [[sum(int(P[j, t]) > int(P[i, t]) for j in range(K)) for i in range(K)]
            for t in range(T)]


def pairacc_frontier(P):
    """The least total cost of every attainable total loss, for pairwise accuracy, exactly."""
    K, T = P.shape
    cost = above_counts(P)
    states = {0: 0}
    for t in range(T):
        top = max(int(P[i, t]) for i in range(K))
        nxt = {}
        for L, c in states.items():
            for i in range(K):
                key, val = L + top - int(P[i, t]), c + cost[t][i]
                if key not in nxt or val < nxt[key]:
                    nxt[key] = val
        states = nxt
    return states


def untied_pairs(P):
    """The pairs within a task that P does not tie: pairwise accuracy's denominator."""
    K, T = P.shape
    return sum(int(P[j, t]) != int(P[k, t]) for t in range(T)
               for j, k in itertools.combinations(range(K), 2))


def pairacc_value(Y, P):
    """Pairwise accuracy within tasks, ties in P left out, a tie in Y not an agreement."""
    K, T = P.shape
    n = untied_pairs(P)
    if n == 0:
        return None
    good = sum(1 for t in range(T) for j, k in itertools.combinations(range(K), 2)
               if int(P[j, t]) != int(P[k, t]) and Y[j, t] != Y[k, t]
               and (Y[j, t] > Y[k, t]) == (int(P[j, t]) > int(P[k, t])))
    return F(good, n)


def pairacc_guarantee(frontier, P, scale, value):
    """The exact routing guarantee of pairwise accuracy at `value` on P (Prop. 4)."""
    budget = (1 - value) * untied_pairs(P)
    return F(max(L for L, c in frontier.items() if c <= budget), scale * P.shape[1])


def phi(P, scale):
    """Phi(p) of Thm. 3: no statistic of the within-task orders certifies deployment below
    it, even at its perfect value."""
    K, T = P.shape
    mu = [sum(int(P[i, t]) for t in range(T)) for i in range(K)]

    def dominated(i):
        return any(all(int(P[j, t]) >= int(P[i, t]) for t in range(T))
                   and any(int(P[j, t]) > int(P[i, t]) for t in range(T))
                   for j in range(K) if j != i)
    return F(max(mu) - min(mu[i] for i in range(K) if not dominated(i)), scale * T)


def means_column(P):
    """The K x 1 table of policy means: the table the deployment decision reads."""
    K, T = np.asarray(P, dtype=object).shape
    return np.array([[sum(F(P[i][t]) for t in range(T)) / T] for i in range(K)], dtype=object)


def max_mean_gap(P, scale, keep=1):
    """The largest deployment (keep = 1) or top-k screening regret any score table can cause."""
    K, T = P.shape
    mu = sorted(sum(int(P[i, t]) for t in range(T)) for i in range(K))
    return F(mu[-1] - mu[keep - 1], scale * T)


class Table:
    """The parts of the guarantees that depend on the outcome table alone, computed once, so
    that many evaluators of one table cost one solve each rather than one program each."""

    def __init__(self, p):
        self.p = _grid(p)
        self.P, self.scale = integer_table(self.p)
        self.K, self.T = self.P.shape
        if self.K < 2:
            raise ValueError('At least two policies are required')
        self.steps = exchange_curve(self.P, self.scale)
        self.worst = trivial_threshold(self.P, self.scale)
        self.front = pairacc_frontier(self.P)
        self.pm = means_column(self.p)
        self.Pm, self.scale_m = integer_table(self.pm)
        self.steps_m = exchange_curve(self.Pm, self.scale_m) if centred_ss(self.Pm) > 0 else None
        self.worst_m = trivial_threshold(self.Pm, self.scale_m)
        self.front_m = pairacc_frontier(self.Pm)

    def comparators(self):
        return dict(best_fixed=best_fixed(self.P, self.scale), worst_possible=self.worst,
                    phi=phi(self.P, self.scale))

    def evaluate(self, y):
        Y = _grid(y)
        if Y.shape != self.P.shape:
            raise ValueError(f'The score table is {Y.shape}, the outcome table {self.P.shape}')
        P, scale, K = self.P, self.scale, self.K
        Yi = integer_table(Y)[0]
        r2, sign = pearson_squared_signed(Y, self.p)
        r = None if r2 is None else sign * math.sqrt(float(r2))
        v = mmrv(P, Y, scale)
        strict = unique_argmax(Y)
        acc = pairacc_value(Y, P)
        Ym = means_column(Y)
        r2m, signm = pearson_squared_signed(Ym, self.pm)
        accm = pairacc_value(Ym, self.Pm)
        ship_worst, short_worst = max_mean_gap(P, scale), max_mean_gap(P, scale, 2)
        return dict(
            r=r, r2=r2, mmrv=v, unique_top=bool(strict), pairacc=acc,
            r_sys=None if r2m is None else signm * math.sqrt(float(r2m)), pairacc_sys=accm,
            per_task=dict(
                realised=realised(P, scale, Y, rule='worst'),
                r=curve_lookup(self.steps, r2, sign, self.worst),
                mmrv=mmrv_certificate(P, scale, v, strict=strict),
                pairacc=self.worst if acc is None
                else pairacc_guarantee(self.front, P, scale, acc)),
            ship=dict(
                realised=aggregate_realised(P, scale, Yi),
                r=shortlist_exchange(P, scale, r2, 1) if sign > 0 else ship_worst,
                r_sys=curve_lookup(self.steps_m, r2m, signm, self.worst_m)
                if self.steps_m is not None else F(0),
                pairacc_sys=self.worst_m if accm is None
                else pairacc_guarantee(self.front_m, self.Pm, self.scale_m, accm)),
            shortlist2=dict(
                realised=shortlist_realised(P, scale, Yi, 2) if K >= 2 else F(0),
                r=shortlist_exchange(P, scale, r2, 2) if sign > 0 else short_worst),
            table_free=dict(
                r=list(correlation_price(r, K)) if r is not None else [1.0, 1.0],
                mmrv=mmrv_price(float(v), K, unique=strict)))


def guarantees(p, y):
    """Every guarantee of one evaluator on one outcome table; see the module's docstring."""
    t = Table(p)
    return dict(t.evaluate(y), **t.comparators(), K=t.K, T=t.T)


==> anc/code/evalceil/within.py <==
"""What an average of within-task correlations guarantees (Prop. 6, App. B.3).

SIMPLER, AutoEval and the papers that follow them print, for each task, the Pearson
correlation between the evaluator's column and the real column, and average it over tasks.
This module computes the exact worst per-task regret that such an average, or the per-task
values themselves, allows over every outcome table with K policies:

    phi(K, l)        the least ratio d_2(v) / SS(v) over columns v = (1, 1 - l, free entries),
                     policy 2 chosen; a minimiser has every free entry
                     in {0, lam, a, 1}, with lam the pooled level, so the minimum is a finite
                     minimum of one-variable problems in a;
    f(K, c)          the largest loss one task with correlation at least c allows;
    envelope(K)      the upper concave envelope F_K of f on [-1, 1];
    g(K, c), low(K, c)  the closed forms g_K and underline g_K of Prop. 6(i) and (ii): low <= f <= F <= g.

Arithmetic is floating point with stated tolerances: phi is minimised by a dense grid in a
refined by golden-section search, f by bisection in l to `L_TOL`.  Every printed value is
rounded in the direction that weakens it (a regret up, a required correlation up), and the
outward margin `MARGIN` covers the tolerances; tests/test_within.py checks the reduction
against unrestricted multistart minimisation and the closed forms against random columns.
"""
import math
from functools import lru_cache

import numpy as np

L_FINE, L_SPLIT, L_STEP = 1e-4, .1, 1 / 4000
A_GRID = 801
PHI_TOL = 1e-5


def cone_cost(v, i):
    """Squared distance from column v to the score columns that rank entry i first."""
    vi = v[i]
    others = sorted((x for j, x in enumerate(v) if j != i), reverse=True)
    best = math.inf
    s = vi
    for m in range(len(others) + 1):
        if m:
            s += others[m - 1]
        c = s / (m + 1)
        val = (c - vi) ** 2 + sum(max(o - c, 0.0) ** 2 for o in others)
        best = min(best, val)
    return best


def ss(v):
    mu = sum(v) / len(v)
    return sum((x - mu) ** 2 for x in v)


def m_K(K):
    """The largest centred sum of squares of a column in [0, 1]^K."""
    return (K // 2) * ((K + 1) // 2) / K


def _cone_rows(V):
    """cone_cost(row, 1) for every row of V, vectorised."""
    vi = V[:, 1:2]
    O = -np.sort(-np.delete(V, 1, axis=1), axis=1)
    cs = np.cumsum(O, axis=1)
    levels = np.concatenate([vi, (vi + cs) / np.arange(2, O.shape[1] + 2)], axis=1)
    best = np.full(V.shape[0], np.inf)
    for m in range(levels.shape[1]):
        c = levels[:, m:m + 1]
        val = (c[:, 0] - vi[:, 0]) ** 2 + (np.clip(O - c, 0, None) ** 2).sum(axis=1)
        best = np.minimum(best, val)
    return best


def _ratio_rows(V):
    S = ((V - V.mean(axis=1, keepdims=True)) ** 2).sum(axis=1)
    return _cone_rows(V) / S


def _counts(n):
    for n0 in range(n + 1):
        for n1 in range(n + 1 - n0):
            for na in range(n + 1 - n0 - n1):
                yield n0, n1, na, n - n0 - n1 - na


def phi(K, l):
    """phi_K(l): the least d_2 / SS over columns with leader 1 and chosen entry 1 - l.

    The reduction: some minimiser has every free entry in {0, lam, a, 1}; for each split of the
    K - 2 free entries among those four levels, a runs over a grid and lam is the pooled
    level the projection gives when the entries at 1 and at a are pooled.
    """
    if l <= 0:
        return 0.0
    if K == 2:
        return float(_ratio_rows(np.array([[1.0, 1.0 - l]]))[0])
    a = np.linspace(0, 1, A_GRID)[:, None]
    best = np.inf
    for n0, n1, na, nlam in _counts(K - 2):
        lam = (2 - l + n1 + na * a) / (2 + n1 + na)
        cols = [np.ones_like(a), np.full_like(a, 1 - l)]
        cols += [np.zeros_like(a)] * n0 + [np.ones_like(a)] * n1 + [a] * na + [lam] * nlam
        V = np.hstack(cols)
        best = min(best, float(_ratio_rows(V).min()))
    return best


@lru_cache(maxsize=None)
def frontier(K):
    """(l_i, c_i): loss l_i is reachable on one task at every correlation up to c_i."""
    ls = list(np.arange(1, int(round(L_SPLIT / L_FINE)) + 1) * L_FINE)
    ls += list(L_SPLIT + np.arange(1, int(round((1 - L_SPLIT) / L_STEP)) + 1) * L_STEP)
    out = []
    for l in ls:
        p = phi(K, float(l))
        out.append((float(l), math.sqrt(max(0.0, 1 - p)), math.sqrt(max(0.0, 1 - max(p - PHI_TOL, 0)))))
    return tuple(out)


def f(K, c):
    """f_K(c), as a pair (lower, upper): the largest loss one task at correlation >= c allows."""
    if K == 2:
        return (1.0, 1.0) if c <= -1 else (0.0, 0.0)
    if c <= 0:
        return 1.0, 1.0
    fr = frontier(K)
    lo = max([l for l, cl, _ in fr if cl >= c], default=0.0)
    up = min([l for l, _, cu in fr if cu < c], default=1.0)
    return lo, max(lo, up)


def g(K, c):
    """Closed upper form g_K of Prop. 6(i)."""
    return min(1.0, math.sqrt(2 * m_K(K) * (1 - max(c, 0.0) ** 2)))


def low(K, c):
    """Closed lower form: the largest l with l^2/2 <= (1 - c^2) max_j SS_j(l)."""
    def ok(l):
        best = max(ss([1.0, 1 - l] + [1 - l / 2] * j + [0.0] * (K - 2 - j))
                   for j in range(K - 1))
        return l * l / 2 <= (1 - c * c) * best
    if ok(1.0):
        return 1.0
    lo, hi = 0.0, 1.0
    while hi - lo > 1e-12:
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if ok(mid) else (lo, mid)
    return lo


def _hull(points):
    pts = sorted(set(points))
    hull = []
    for p in pts:
        while len(hull) >= 2 and ((hull[-1][0] - hull[-2][0]) * (p[1] - hull[-2][1])
                                  - (hull[-1][1] - hull[-2][1]) * (p[0] - hull[-2][0])) >= 0:
            hull.pop()
        hull.append(p)
    return hull


def _interp(hull, x):
    for (x0, y0), (x1, y1) in zip(hull, hull[1:]):
        if x0 <= x <= x1:
            return y0 if x1 == x0 else y0 + (y1 - y0) * (x - x0) / (x1 - x0)
    return hull[-1][1] if x >= hull[-1][0] else hull[0][1]


@lru_cache(maxsize=None)
def _hulls(K):
    """Concave hulls bracketing F_K: the lower one through attained points (c_i, l_i), the
    upper one through (c_i, l_{i+1}), which dominates f_K because phi is nondecreasing."""
    fr = frontier(K)
    base = [(-1.0, 1.0), (0.0, 1.0)]
    lower = base + [(cl, l) for l, cl, _ in fr] + [(1.0, 0.0)]
    nxt = [l for l, _, _ in fr[1:]] + [1.0]
    upper = (base + [(cu, min(1.0, ln)) for (l, _, cu), ln in zip(fr, nxt)]
             + [(1.0, fr[0][0])])
    return _hull(lower), _hull(upper)


def F(K, r):
    """(lower, upper) bracket on F_K(r), the worst regret an average r allows (Prop. 6)."""
    if K == 2:
        v = min(1.0, (1 - r) / 2)
        return v, v
    lo, up = _hulls(K)
    return _interp(lo, r), min(1.0, _interp(up, r))


def per_task(K, cs):
    """(lower, upper) on the worst regret when every c_t is printed, the mean of f over tasks."""
    pairs = [f(K, c) for c in cs]
    return sum(p[0] for p in pairs) / len(cs), sum(p[1] for p in pairs) / len(cs)


def finite_T(K, r, T):
    """The worst regret an average r allows at a fixed task count T, as (lower, upper).

    The lower end is attained: T tasks split between two attained points of the frontier
    (or the point c = 0, loss 1), with mean correlation at least r. The upper end is the
    bound F_K(r) of every T."""
    fr = frontier(K)
    cand = _hull([(0.0, 1.0)] + [(cl, l) for l, cl, _ in fr])
    out = f(K, r)[0]
    for i, (c1, y1) in enumerate(cand):
        for c2, y2 in cand[i:]:
            for k in range(T + 1):
                if k * c2 + (T - k) * c1 >= T * r - 1e-12:
                    out = max(out, (k * y2 + (T - k) * y1) / T)
    return out, F(K, r)[1]


def needed(K, eps):
    """The least average of within-task correlations at which the upper bracket on F_K is at
    most eps: a sufficient value, rounded later upward."""
    lo, hi = 0.0, 1.0
    for _ in range(60):
        mid = (lo + hi) / 2
        lo, hi = (lo, mid) if F(K, mid)[1] <= eps else (mid, hi)
    return hi


==> anc/code/extensions/separable/guarantee.py <==
"""One generic converter: the exact per-task guarantee of any task-separable statistic.

A statistic is task-separable for routing when "the evaluator reports a value
at least as good as v" can be written  sum_t phi_t(y_.t, p_.t) <= B(v)  (Proposition 4 of
App. A.2).  Its guarantee is then the multiple-choice knapsack

    G(B) = max { R(a) : sum_t c_t(a(t)) <= B },   c_t(i) = inf { phi_t(u, p_.t) : u_i >= u_j all j }

with the boundary rule of Proposition 4: a choice whose cost sum equals B is admitted only when
every per-option infimum it uses is attained (and the published inequality is not strict).

`guarantee(stat, p, value)` takes a statistic object (per-option cost, budget, realised
value) and an outcome table of exact rationals and returns the exact guarantee and a worst
choice.  Statistics implemented here (the per-option costs of r, the MMRV and pairwise accuracy are
derived in App. A.2 and App. B.2; the others follow the same frame):

    pearson      pooled Pearson r            d_t(i) (star projection), B = S(1-r^2)      [Prop. 1]
    mmrv_any     MMRV, any tie pattern       c^-_t(i),                 B = K T v          [Prop. 2]
    mmrv_strict  MMRV, unique argmax         c^+_t(i),                 B = K T v          [Prop. 2]
    top1         top-1 agreement rate m/T    1[i not a leader],        B = T(1 - m/T)     [1 per wrong pick]
    pairacc      pairwise accuracy (Kocmi)   n_t(i) = #{j: p_j > p_i}, B = (1-A) N        [Prop. 5]
    acc_eq       pairwise acc. + ties        min over top blocks,      B = (1-A) N        [as Prop. 5]
    kendall      mean within-task tau_a      N_K - max score,          B = T N_K (1 - v)  [as Prop. 5]
    spearman     mean within-task Spearman   1 - max rho (enumerated), B = T (1 - v)      [enumerated] (K<=6)
    mae          mean absolute error         l_t(i) (the loss itself), B = K T e          [the loss]
    rmse         root mean squared error     d_t(i),                   B = K T e^2        [as Prop. 1]
    bias         |mean signed error|         0,                        any B              [zero] (vacuous)
    withincorr   mean within-task Pearson    1 - sqrt(1 - d_t(i)/SS_t)  B = T(1 - v)      [Prop. 1 per task]

Costs that are sums of square roots (Spearman, within-task Pearson) are handled exactly by
the Surd class (linear independence of square roots of non-square-related rationals); only a
saturated within-task column, where Prop. 1 gives an inequality, is bracketed, in which case
a (lower, upper) pair is returned.
The paper's results compute the pearson, MMRV and pairacc guarantees with evalceil/table.py;
this module is the general converter of App. A.2, and its other rows are extensions in the
same frame that the paper does not use.
"""
import itertools
import sys
from fractions import Fraction as F
from math import isqrt, lcm
from pathlib import Path

import os
CODE = Path(os.environ.get('EVALCEIL_CODE', Path(__file__).resolve().parents[2]))
if str(CODE) not in sys.path:
    sys.path.insert(0, str(CODE))


def loss(v, i):
    return max(v) - v[i]


def above(v, i):
    return [j for j in range(len(v)) if v[j] > v[i]]


def pooled_projection(v, block):
    """Least squared distance from v to {u: u_b equal for b in block, u_j <= u_b otherwise}.

    The minimiser has a common level c for the block, pools every outside entry above c,
    and leaves the rest unchanged; c is found by adding outside entries in decreasing
    order while they exceed the running mean (as in Eq. 4 of Lemma 1 / evalceil.frontier).
    Returns (cost, u)."""
    block = list(block)
    pool, total = list(block), sum(v[b] for b in block)
    for j in sorted((j for j in range(len(v)) if j not in block), key=lambda j: -v[j]):
        if v[j] * len(pool) <= total:
            break
        pool.append(j)
        total += v[j]
    c = F(total, 1) / len(pool)
    u = list(v)
    for j in pool:
        u[j] = c
    return sum((v[j] - c) ** 2 for j in pool), u


def star_cost(v, i):
    """d_t(i): squared distance from the column to the cone where i is a maximum."""
    return pooled_projection(v, [i])[0]


def c_minus(v, i):
    return sum(v[j] - v[i] for j in above(v, i))


def c_plus(v, i):
    A = above(v, i)
    return (max(v) - v[i]) + c_minus(v, i) if A else F(0)


def sign(x):
    return (x > 0) - (x < 0)


def ss(v):
    m = sum(v) / len(v)
    return sum((x - m) ** 2 for x in v)


def sqrt_bracket(q, digits=30):
    q = F(q)
    if q < 0:
        raise ArithmeticError(q)
    unit = 10 ** digits
    root = isqrt(q.numerator * q.denominator * unit * unit)
    lo = F(root, q.denominator * unit)
    hi = lo if lo * lo == q else F(root + 1, q.denominator * unit)
    return lo, hi



def _is_square(q):
    q = F(q)
    if q < 0:
        return None
    a, b = isqrt(q.numerator), isqrt(q.denominator)
    return F(a, b) if a * a == q.numerator and b * b == q.denominator else None


class Surd:
    """An exact real sum_k c_k sqrt(q_k), c_k, q_k rational, q_k >= 0.

    Terms are grouped so that no two radicands have a ratio that is a rational square;
    square roots of such radicands are linearly independent over Q, so the value is zero
    exactly when every coefficient is.  The sign of a nonzero value is decided by
    rational enclosures of increasing precision, which terminates."""
    __slots__ = ('terms',)

    def __init__(self, terms=None):
        self.terms = dict(terms or {})

    @staticmethod
    def rational(x):
        return Surd({F(1): F(x)}) if x != 0 else Surd()

    @staticmethod
    def sqrt(q, c=1):
        q = F(q)
        if q == 0 or c == 0:
            return Surd()
        r = _is_square(q)
        if r is not None:
            return Surd({F(1): F(c) * r})
        return Surd({q: F(c)})

    def __add__(self, other):
        if not isinstance(other, Surd):
            other = Surd.rational(other)
        out = dict(self.terms)
        for q, c in other.terms.items():
            for r in out:
                ratio = _is_square(q / r)
                if ratio is not None:
                    out[r] += c * ratio
                    if out[r] == 0:
                        del out[r]
                    break
            else:
                out[q] = c
        return Surd(out)

    __radd__ = __add__

    def __neg__(self):
        return Surd({q: -c for q, c in self.terms.items()})

    def __sub__(self, other):
        return self + (-(other if isinstance(other, Surd) else Surd.rational(other)))

    def __rsub__(self, other):
        return Surd.rational(other) + (-self)

    def __mul__(self, x):
        x = F(x)
        return Surd({q: c * x for q, c in self.terms.items()}) if x else Surd()

    __rmul__ = __mul__

    def __truediv__(self, x):
        return self * (1 / F(x))

    def __float__(self):
        return sum(float(c) * float(q) ** .5 for q, c in self.terms.items())

    def sign(self):
        if not self.terms:
            return 0
        approx = float(self)
        scale = sum(abs(float(c)) * float(q) ** .5 for q, c in self.terms.items())
        if abs(approx) > 1e-9 * (scale + 1):
            return 1 if approx > 0 else -1
        digits = 30
        while True:
            lo = hi = F(0)
            for q, c in self.terms.items():
                a, b = sqrt_bracket(q, digits)
                lo += min(c * a, c * b)
                hi += max(c * a, c * b)
            if lo > 0:
                return 1
            if hi < 0:
                return -1
            digits *= 2

    def __lt__(self, other):
        return (self - other).sign() < 0

    def __le__(self, other):
        return (self - other).sign() <= 0

    def __eq__(self, other):
        return (self - other).sign() == 0

    def __gt__(self, other):
        return (self - other).sign() > 0

    def __ge__(self, other):
        return (self - other).sign() >= 0

    __hash__ = None

    def __repr__(self):
        return f'Surd({float(self):.12g})'


def pair_option_cost(v, i, w):
    """min over columns u with u_i >= u_j of sum over pairs of w(sign(u_j-u_k), sign(v_j-v_k)).

    Assumes w(s, s) <= w(s', s) for every s' (agreeing is never worse).  Every u in the
    cone has a top block B containing i (the entries equal to u_i); pairs inside B are tied
    in u, pairs (b, r) with b in B, r outside are ordered b over r, and pairs outside B are
    free and can all agree with v (take u = v outside B).  So the cost is a minimum over
    the 2^(K-1) top blocks.  Returns (cost, best block)."""
    K = len(v)
    others = [j for j in range(K) if j != i]
    best = None
    for r in range(len(others) + 1):
        for extra in itertools.combinations(others, r):
            B = set((i,) + extra)
            c = 0
            for j, k in itertools.combinations(range(K), 2):
                sp = sign(v[j] - v[k])
                if j in B and k in B:
                    c += w(0, sp)
                elif j in B:
                    c += w(1, sp)
                elif k in B:
                    c += w(-1, sp)
                else:
                    c += w(sp, sp)
            if best is None or c < best[0]:
                best = (c, B)
    return best


def w_kocmi(su, sp):
    """Pairwise accuracy of Kocmi et al. (2021): pairs tied in p are excluded; a pair the
    evaluator ties (sign 0) is not an agreement."""
    if sp == 0:
        return 0
    return 0 if su == sp else 1


def w_acc_eq(su, sp):
    """Tie-aware pairwise accuracy (Deutsch et al. 2023, acc_eq): every pair counts, a pair is
    correct exactly when the signs agree, ties included."""
    return 0 if su == sp else 1


def w_tau_a(su, sp):
    """Kendall tau_a, as a loss: N_K(1 - tau_a) = sum over pairs of (1 - su*sp)."""
    return 1 - su * sp


def midranks(x):
    K = len(x)
    order = sorted(range(K), key=lambda j: x[j])
    r = [F(0)] * K
    pos = 0
    while pos < K:
        end = pos
        while end + 1 < K and x[order[end + 1]] == x[order[pos]]:
            end += 1
        for q in range(pos, end + 1):
            r[order[q]] = F(pos + end + 2, 2)
        pos = end + 1
    return r


def ordered_partitions(items):
    items = list(items)
    if not items:
        yield []
        return
    for r in range(1, len(items) + 1):
        for first in itertools.combinations(items, r):
            rest = [x for x in items if x not in first]
            for tail in ordered_partitions(rest):
                yield [list(first)] + tail


def spearman_option_value(v, i):
    """max over nonconstant weak orders u with i in the top block of corr(rank u, rank v).

    Returned as the exact pair (cov, Vu) of the maximiser with Vv; rho = cov/sqrt(Vu Vv).
    Requires a nonconstant column v."""
    K = len(v)
    rv = midranks(v)
    mv = sum(rv) / K
    Vv = sum((x - mv) ** 2 for x in rv)
    others = [j for j in range(K) if j != i]
    best = None
    for r in range(len(others) + 1):
        for extra in itertools.combinations(others, r):
            top = [i, *extra]
            rest = [j for j in others if j not in extra]
            if not rest:
                continue
            for parts in ordered_partitions(rest):
                level = {}
                for b in top:
                    level[b] = len(parts) + 1
                for depth, part in enumerate(parts):
                    for j in part:
                        level[j] = len(parts) - depth
                ru = midranks([level[j] for j in range(K)])
                mu = sum(ru) / K
                cov = sum((ru[j] - mu) * (rv[j] - mv) for j in range(K))
                Vu = sum((x - mu) ** 2 for x in ru)
                key = (sign(cov), sign(cov) * cov * cov / Vu)
                if best is None or key > best[0]:
                    best = (key, cov, Vu, ru)
    return best[1], best[2], Vv, best[3]


def cols(M):
    K, T = len(M), len(M[0])
    return [[M[k][t] for k in range(K)] for t in range(T)]


def pearson_r2(Y, P):
    y = [x for row in Y for x in row]
    p = [x for row in P for x in row]
    n = len(y)
    my, mp = sum(y) / n, sum(p) / n
    sxy = sum((a - my) * (b - mp) for a, b in zip(y, p))
    sxx = sum((a - my) ** 2 for a in y)
    spp = sum((b - mp) ** 2 for b in p)
    return sxy, sxx, spp


def mmrv_value(Y, P):
    K, T = len(P), len(P[0])
    tot = F(0)
    for t in range(T):
        for i in range(K):
            worst = F(0)
            for j in range(K):
                if i != j and (Y[i][t] > Y[j][t]) != (P[i][t] > P[j][t]):
                    worst = max(worst, abs(P[i][t] - P[j][t]))
            tot += worst
    return tot / (K * T)


def pair_loss_total(Y, P, w):
    K, T = len(P), len(P[0])
    return sum(w(sign(Y[j][t] - Y[k][t]), sign(P[j][t] - P[k][t]))
               for t in range(T) for j, k in itertools.combinations(range(K), 2))


def pair_count(P, w):
    """Number of pairs the statistic's denominator counts."""
    K, T = len(P), len(P[0])
    if w is w_kocmi:
        return sum(1 for t in range(T) for j, k in itertools.combinations(range(K), 2)
                   if P[j][t] != P[k][t])
    return T * K * (K - 1) // 2


def choice_against(Y, P):
    """Taskwise argmax of Y, ties broken against the evaluator."""
    K, T = len(P), len(P[0])
    out = []
    for t in range(T):
        top = max(Y[k][t] for k in range(K))
        tied = [k for k in range(K) if Y[k][t] == top]
        out.append(min(tied, key=lambda k: (P[k][t], k)))
    return out


def regret(P, a):
    K, T = len(P), len(P[0])
    return sum(max(P[k][t] for k in range(K)) - P[a[t]][t] for t in range(T)) / T



class Stat:
    """A task-separable statistic, in the form Proposition 4 reads.

    cost(v, i)    -> (c, attained) or ((lo, hi), attained) for an irrational cost
    budget(val, P) -> B (or (lo, hi))
    value(Y, P)   -> the realised value (what a paper would publish)
    strict        -> True when the published constraint is strict (sum < B)
    """
    def __init__(self, name, cost, budget, value, strict=False, note=''):
        self.name, self.cost, self.budget, self.value = name, cost, budget, value
        self.strict, self.note = strict, note


def _K(P):
    return len(P)


def _T(P):
    return len(P[0])


STATS = {}

STATS['pearson'] = Stat(
    'pearson', lambda v, i: (star_cost(v, i), True),
    lambda r2, P: ss([x for row in P for x in row]) * (1 - r2),
    lambda Y, P: (lambda s: s[0] * s[0] / (s[1] * s[2]) if s[0] > 0 else None)(pearson_r2(Y, P)))

STATS['pearson_unique'] = Stat(
    'pearson_unique',
    lambda v, i: (star_cost(v, i), sum(x == max(v) for x in v) == 1 and v[i] == max(v)),
    STATS['pearson'].budget, STATS['pearson'].value)

STATS['mmrv_any'] = Stat(
    'mmrv_any', lambda v, i: (c_minus(v, i), True),
    lambda m, P: m * _K(P) * _T(P), mmrv_value)

STATS['mmrv_strict'] = Stat(
    'mmrv_strict', lambda v, i: (c_plus(v, i), True),
    lambda m, P: m * _K(P) * _T(P), mmrv_value,
    note='evaluator class: unique taskwise argmax')

STATS['top1'] = Stat(
    'top1', lambda v, i: (F(int(v[i] < max(v))), True),
    lambda share, P: _T(P) * (1 - share),
    lambda Y, P: F(sum(P[a][t] == max(P[k][t] for k in range(_K(P)))
                       for t, a in enumerate(choice_against(Y, P))), _T(P)))

STATS['pairacc'] = Stat(
    'pairacc', lambda v, i: (F(pair_option_cost(v, i, w_kocmi)[0]), True),
    lambda acc, P: (1 - acc) * pair_count(P, w_kocmi),
    lambda Y, P: 1 - F(pair_loss_total(Y, P, w_kocmi), pair_count(P, w_kocmi)))

STATS['acc_eq'] = Stat(
    'acc_eq', lambda v, i: (F(pair_option_cost(v, i, w_acc_eq)[0]), True),
    lambda acc, P: (1 - acc) * pair_count(P, w_acc_eq),
    lambda Y, P: 1 - F(pair_loss_total(Y, P, w_acc_eq), pair_count(P, w_acc_eq)))

STATS['kendall'] = Stat(
    'kendall', lambda v, i: (F(pair_option_cost(v, i, w_tau_a)[0]), True),
    lambda tau, P: _T(P) * F(_K(P) * (_K(P) - 1), 2) * (1 - tau),
    lambda Y, P: 1 - F(pair_loss_total(Y, P, w_tau_a), _T(P) * _K(P) * (_K(P) - 1) // 2))

STATS['mae'] = Stat(
    'mae', lambda v, i: (loss(v, i), True),
    lambda e, P: e * _K(P) * _T(P),
    lambda Y, P: sum(abs(Y[k][t] - P[k][t]) for k in range(_K(P)) for t in range(_T(P)))
    / (_K(P) * _T(P)))

STATS['rmse'] = Stat(
    'rmse', lambda v, i: (star_cost(v, i), True),
    lambda mse, P: mse * _K(P) * _T(P),
    lambda Y, P: sum((Y[k][t] - P[k][t]) ** 2 for k in range(_K(P)) for t in range(_T(P)))
    / (_K(P) * _T(P)))

STATS['bias'] = Stat(
    'bias', lambda v, i: (F(0), True),
    lambda b, P: F(0),
    lambda Y, P: abs(sum(Y[k][t] - P[k][t] for k in range(_K(P)) for t in range(_T(P))))
    / (_K(P) * _T(P)),
    note='per task, any column can be shifted to zero signed error: cost 0')


def corr_surd(cov, V1, V2):
    """cov / sqrt(V1 V2) as an exact Surd."""
    return Surd.sqrt(F(1) / (V1 * V2), cov)


def _spearman_cost(v, i):
    cov, Vu, Vv, _ = spearman_option_value(v, i)
    return 1 - corr_surd(cov, Vu, Vv), True


def _spearman_value(Y, P):
    """Mean within-task Spearman (mid-ranks), exact."""
    tot = Surd()
    for y, p in zip(cols(Y), cols(P)):
        ry, rp = midranks(y), midranks(p)
        my, mp = sum(ry) / len(ry), sum(rp) / len(rp)
        cov = sum((a - my) * (b - mp) for a, b in zip(ry, rp))
        tot = tot + corr_surd(cov, ss(ry), ss(rp))
    return tot / _T(P)


STATS['spearman'] = Stat(
    'spearman', _spearman_cost,
    lambda val, P: (1 - val) * _T(P),
    _spearman_value, note='mid-ranks; enumeration over weak orders (K <= 7)')


def _withincorr_cost(v, i):
    d, s = star_cost(v, i), ss(v)
    if d >= s:
        return (F(1), F(2)), True
    return 1 - Surd.sqrt(1 - d / s), True


def _withincorr_value(Y, P):
    tot = Surd()
    for y, p in zip(cols(Y), cols(P)):
        my, mp = sum(y) / len(y), sum(p) / len(p)
        cov = sum((a - my) * (b - mp) for a, b in zip(y, p))
        tot = tot + corr_surd(cov, ss(y), ss(p))
    return tot / _T(P)


STATS['withincorr'] = Stat(
    'withincorr', _withincorr_cost,
    lambda val, P: (1 - val) * _T(P),
    _withincorr_value)


def _solve(losses, costs, attained, budget, strict):
    """Multiple-choice knapsack, DP over total loss (integers on the table's grid).

    State: total loss -> lexicographically least (total cost, some-infimum-unattained flag,
    choice).  A loss level is admissible iff its least cost is < budget, or == budget with
    flag 0 and a non-strict constraint (Proposition 4 (i)).  Costs are put on one integer grid.
    Complexity O(T K Lmax) with Lmax the number of reachable loss levels <= T * scale."""
    if any(isinstance(c, Surd) for row in costs for c in row) or isinstance(budget, Surd):
        B = budget if isinstance(budget, Surd) else Surd.rational(budget)
        icost = [[c if isinstance(c, Surd) else Surd.rational(c) for c in row] for row in costs]
        zero = Surd()
    else:
        den = 1
        for row in costs:
            for c in row:
                den = lcm(den, F(c).denominator)
        B = F(budget) * den
        icost = [[int(F(c) * den) for c in row] for row in costs]
        zero = 0
    states = {0: (zero, 0, ())}
    for t in range(len(losses)):
        nxt = {}
        for L, (c, f, path) in states.items():
            for i in range(len(losses[t])):
                key = L + losses[t][i]
                cand = (c + icost[t][i], f | (0 if attained[t][i] else 1), path + (i,))
                if key not in nxt or cand[0] < nxt[key][0] or (
                        cand[0] == nxt[key][0] and cand[1] < nxt[key][1]):
                    nxt[key] = cand
        states = nxt
    ok = [(L, path) for L, (c, f, path) in states.items()
          if c < B or (c == B and f == 0 and not strict)]
    if not ok:
        return None, None
    return max(ok)


def guarantee(stat, p, value, strict=None):
    """The exact per-task guarantee of `stat` at the published `value` on outcome table p.

    p: K x T table of exact rationals (Fractions), rows policies.  Returns a dict with the
    guarantee (Fraction, or a (lower, upper) pair when costs are bracketed irrationals) and
    a worst choice a (one policy index per task)."""
    if isinstance(stat, str):
        stat = STATS[stat]
    strict = stat.strict if strict is None else strict
    P = [[F(x) for x in row] for row in p]
    K, T = len(P), len(P[0])
    scale = 1
    for row in P:
        for x in row:
            scale = lcm(scale, x.denominator)
    columns = cols(P)
    losses = [[int(loss(v, i) * scale) for i in range(K)] for v in columns]
    raw = [[stat.cost(v, i) for i in range(K)] for v in columns]
    att = [[a for _, a in row] for row in raw]
    budget = stat.budget(value, P)
    bracketed = any(isinstance(c, tuple) for row in raw for c, _ in row) or isinstance(budget, tuple)
    if not bracketed:
        cost = [[c for c, _ in row] for row in raw]
        L, path = _solve(losses, cost, att, budget, strict)
        return dict(value=None if L is None else F(L, scale * T), choice=path)
    lo_c = [[(c if not isinstance(c, tuple) else c[0]) for c, _ in row] for row in raw]
    hi_c = [[(c if not isinstance(c, tuple) else c[1]) for c, _ in row] for row in raw]
    b_lo, b_hi = budget if isinstance(budget, tuple) else (budget, budget)
    Lu, pu = _solve(losses, lo_c, att, b_hi, strict)
    Ll, pl = _solve(losses, hi_c, att, b_lo, strict)
    up = None if Lu is None else F(Lu, scale * T)
    low = None if Ll is None else F(Ll, scale * T)
    if low == up:
        return dict(value=low, choice=pl)
    return dict(value=(low, up), choice=pl)


def row_means(P):
    return [sum(row) / len(row) for row in P]


def pareto_floor(P):
    """mu_max - min{mu_i : no j weakly dominates i with a strict task}: the deployment regret
    a statistic invariant to within-task increasing maps cannot exclude even at its perfect
    value (Theorem 3)."""
    K, T = len(P), len(P[0])
    mu = row_means(P)

    def dominated(i):
        return any(all(P[j][t] >= P[i][t] for t in range(T)) and
                   any(P[j][t] > P[i][t] for t in range(T)) for j in range(K) if j != i)
    U = [i for i in range(K) if not dominated(i)]
    return max(mu) - min(mu[i] for i in U), U


def corpus():
    """{name: (P, Y)} as Fraction tables (policies x tasks), read through evalceil.pairs."""
    from evalceil.pairs import load
    out = {}
    for name, (P, s, Y, ys) in load().items():
        K, T = P.shape
        out[name] = ([[F(int(P[k, t]), s) for t in range(T)] for k in range(K)],
                     [[F(int(Y[k, t]), ys) for t in range(T)] for k in range(K)])
    return out


==> anc/code/pyproject.toml <==
[build-system]
requires = ["setuptools>=61"]
build-backend = "setuptools.build_meta"

[project]
name = "evalceil"
version = "0.1.0"
description = "Exact decision regret guarantees from published evaluator validation statistics"
license = {text = "MIT-0"}
requires-python = ">=3.11"
dependencies = ["numpy"]

[project.optional-dependencies]
# the analysis scripts in sims/ and the helpers evalceil.pairs and evalceil.figstyle
scripts = ["scipy", "pandas", "matplotlib", "pillow", "fonttools"]

[project.scripts]
evalceil-card = "evalceil.card:main"

[tool.setuptools]
packages = ["evalceil"]


==> anc/code/regenerate.py <==
#!/usr/bin/env python3
"""Rerun every analysis and check that it reproduces the released outputs.

The scripts run in dependency order in a scratch copy of the archive, after their released
outputs there have been deleted, so a cached result cannot pass as a fresh one. Each output
is JSON and is compared with the released file: structure exactly, and numbers exactly in the
environment data/build_env.json records, or elsewhere to within 1e-12 of the larger magnitude
(1e-12 absolutely below one); every tolerated difference is reported. The figures are
compared with the released ones pixel by pixel at 200 dpi when the plotting environment is
the recorded one, and are otherwise only redrawn. The scratch copy is removed at the end.

Usage, from code/:  python regenerate.py [--fast]
--fast skips the three slowest analyses (their released outputs stay in the scratch for the
scripts that read them) and does not establish a full pass. Exit 0 means every check passed.
"""
from __future__ import annotations

import argparse
import json
import math
import os
import platform
import shutil
import subprocess
import sys
import tempfile

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)

SCRIPTS = [
    ('sims/corpus_audit.py', ['data/corpus_summary.json'], False),
    ('sims/margin_audit.py', ['data/margin_audit.json'], True),
    ('sims/typical.py', ['data/typical.json'], False),
    ('sims/noise_scale.py', ['data/noise_scale.json'], False),
    ('sims/anchor_capacity.py', ['data/anchor_capacity.json'], False),
    ('sims/anchor_depth.py', ['data/anchor_depth.json'], False),
    ('sims/extensions.py', ['data/extensions.json'], False),
    ('sims/design.py', ['data/design.json'], False),
    ('sims/savings.py', ['data/savings.json'], False),
    ('sims/shipping.py', ['data/shipping.json'], False),
    ('sims/census.py', ['data/census.json'], False),
    ('sims/needed.py', ['data/needed.json'], False),
    ('sims/within.py', ['data/within.json'], True),
    ('sims/robustness.py', ['data/robustness.json'], False),
    ('sims/wmt_audit.py', ['data/wmt_audit.json'], False),
    ('sims/datadecide_audit.py', ['data/datadecide_audit.json'], False),
    ('sims/ppe_audit.py', ['data/ppe_audit.json'], True),
    ('sims/nas_audit.py', ['data/nas_audit.json'], False),
    ('sims/audits_summary.py', ['data/audits_summary.json'], False),
    ('sims/within_tau.py', ['data/within_tau.json'], False),
    ('sims/joint_box.py', ['data/joint_box.json'], False),
    ('sims/menus.py', ['data/menus.json'], False),
]
FIGURES = [('sims/fig_example.py', 'fig_example.pdf'), ('sims/fig_audits.py', 'fig_audits.pdf'),
           ('sims/fig_noise.py', 'fig_noise.pdf')]
PACKAGES = ('numpy', 'scipy', 'pandas', 'matplotlib', 'pillow', 'pytest', 'fonttools')
FIGURE_KEYS = ('matplotlib', 'numpy', 'pillow', 'fonttools')
TOLERATED: list[tuple[float, str]] = []


def environment() -> dict:
    from importlib import metadata
    env = {'python': platform.python_version()}
    for dist in PACKAGES:
        try:
            env[dist] = metadata.version(dist)
        except metadata.PackageNotFoundError:
            env[dist] = 'absent'
    return env


RECORD = json.load(open(os.path.join(HERE, 'data', 'build_env.json')))
HERE_ENV = environment()
SAME_ENV = all(RECORD.get(k) == v for k, v in HERE_ENV.items())
TOL = 0.0 if SAME_ENV else 1e-12


def close(u: float, v: float) -> bool:
    return u == v if TOL == 0.0 else abs(u - v) <= TOL * max(1.0, abs(u), abs(v))


def diff(u, v, path: str = '') -> str | None:
    """Where two JSON values differ beyond the tolerance, or None."""
    if isinstance(u, dict) or isinstance(v, dict):
        if not (isinstance(u, dict) and isinstance(v, dict)) or set(u) != set(v):
            return f'{path or "/"}: keys differ'
        for k in u:
            w = diff(u[k], v[k], f'{path}/{k}')
            if w:
                return w
        return None
    if isinstance(u, list) or isinstance(v, list):
        if not (isinstance(u, list) and isinstance(v, list)) or len(u) != len(v):
            return f'{path}: lengths differ'
        for i, (a, b) in enumerate(zip(u, v)):
            w = diff(a, b, f'{path}[{i}]')
            if w:
                return w
        return None
    if u == v:
        return None
    numeric = all(isinstance(x, (int, float)) and not isinstance(x, bool) for x in (u, v))
    if numeric and all(math.isfinite(float(x)) for x in (u, v)) and close(float(u), float(v)):
        TOLERATED.append((abs(float(u) - float(v)), path))
        return None
    return f'{path}: {u!r} vs {v!r}'


def same_pixels(a: str, b: str, dpi: int = 200) -> str | None:
    import numpy as np
    from PIL import Image
    with tempfile.TemporaryDirectory() as td:
        for p, tag in ((a, 'a'), (b, 'b')):
            subprocess.run(['pdftoppm', '-png', '-r', str(dpi), p, os.path.join(td, tag)],
                           check=True, capture_output=True)
        pages = [sorted(f for f in os.listdir(td) if f.startswith(t)) for t in 'ab']
        if not pages[0] or len(pages[0]) != len(pages[1]):
            return 'page count differs'
        for fa, fb in zip(*pages):
            x = np.array(Image.open(os.path.join(td, fa)).convert('RGB')).astype(int)
            y = np.array(Image.open(os.path.join(td, fb)).convert('RGB')).astype(int)
            if x.shape != y.shape or np.abs(x - y).max() > 0:
                return 'pixels differ'
    return None


def main() -> int:
    ap = argparse.ArgumentParser(description=__doc__.split('\n')[0])
    ap.add_argument('--fast', action='store_true')
    fast = ap.parse_args().fast
    if not SAME_ENV:
        changed = ', '.join(f'{k} {RECORD.get(k)}->{v}' for k, v in HERE_ENV.items()
                            if RECORD.get(k) != v)
        print(f'environment differs from data/build_env.json ({changed}): numbers are '
              f'compared to a relative tolerance of 1e-12\n')
    bad: list[str] = []
    scratch = tempfile.mkdtemp(prefix='regenerate-')
    try:
        shutil.copytree(ROOT, os.path.join(scratch, 'archive'),
                        ignore=shutil.ignore_patterns('__pycache__', '.pytest_cache'))
        work = os.path.join(scratch, 'archive', 'code')
        for script, outs, slow in SCRIPTS:
            if not (slow and fast):
                for o in outs:
                    os.remove(os.path.join(work, o))
        for script, outs, slow in SCRIPTS:
            if slow and fast:
                print(f'skip  {script} (--fast)')
                continue
            r = subprocess.run([sys.executable, script], cwd=work, capture_output=True, text=True)
            if r.returncode != 0:
                bad.append(f'{script}: exit {r.returncode}: {(r.stdout + r.stderr)[-500:]}')
                print(f'FAIL  {script}')
                continue
            for o in outs:
                fresh = os.path.join(work, o)
                why = ('not written' if not os.path.exists(fresh) else
                       diff(json.load(open(os.path.join(HERE, o))), json.load(open(fresh))))
                if why:
                    bad.append(f'{o}: {why}')
            print(('FAIL  ' if any(b.startswith(tuple(outs)) for b in bad) else 'ok    ') + script)
        compare = all(RECORD.get(k) == HERE_ENV.get(k) for k in FIGURE_KEYS)
        for script, fig in FIGURES:
            r = subprocess.run([sys.executable, script], cwd=work, capture_output=True, text=True)
            fresh = os.path.join(scratch, 'archive', 'paper', 'figures', fig)
            if r.returncode != 0 or not os.path.exists(fresh):
                bad.append(f'{script}: did not draw {fig}')
                print(f'FAIL  {script}')
                continue
            if not compare:
                print(f'drawn {script} (pixel comparison needs the recorded plotting environment)')
                continue
            why = same_pixels(os.path.join(ROOT, 'paper', 'figures', fig), fresh)
            if why:
                bad.append(f'paper/figures/{fig}: {why}')
            print(('FAIL  ' if why else 'ok    ') + script)
    finally:
        shutil.rmtree(scratch, ignore_errors=True)
    if TOLERATED:
        worst = max(TOLERATED)
        print(f'\n{len(TOLERATED)} numbers differ within the tolerance; largest {worst[0]:.2e} '
              f'at {worst[1]}')
    print('\n' + ('PASS' if not bad else 'FAIL:\n  ' + '\n  '.join(bad)) +
          (' (--fast: not a full pass)' if fast and not bad else ''))
    return 1 if bad else 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/code/requirements.txt <==
numpy==2.4.4
scipy==1.17.1
pandas==3.0.2
matplotlib==3.10.9
pillow==12.2.0
pytest==9.1.1
fonttools==4.62.1


==> anc/code/sims/anchor_capacity.py <==
"""The hinge of an uncertain board: what a board known only to a radius can certify.

Inputs: the real columns of data/worldgym_v3_tab5_paired.csv, data/simpler_google_robot.csv,
data/simpler_widowx.csv, data/wmt23_general_mt.csv, data/ctrlworld_table3.csv,
data/autoeval_bridge.csv, data/autoeval_simpler.csv and data/agentrewardbench_table6.csv, the
eight source tables, and data/margin_audit.json, whose bar the robust cutoff at zero radius must
reproduce on every board of six policies or fewer. The hinge, its closed form and the radius
are evalceil.margins' (Lemma 3); this script checks them by enumeration and by bisection and
writes data/anchor_capacity.json.
The checks below are exploratory.

P-H1: the closed hinge must equal the enumerated least taskwise loss on every configuration,
      and the radius it returns must be attained exactly.
P-H2: the ordering of the boards by capacity radius must not be reproduced by their mean
      top-two margin; if it were, one published number would replace the profile.

Scope. The paper reports the radii (App. E.1). The checks P-H1 and P-H2 are exploratory and
not reported there.
"""
from fractions import Fraction as F
from itertools import product
from math import sqrt
from pathlib import Path
import json
import sys

import numpy as np
import pandas as pd

sys.path.insert(0,str(Path(__file__).resolve().parents[1]))
from evalceil.frontier import integer_grid, options, centered_inner
from evalceil.margins import anchor_hinge, anchor_radius, hinge_at_radius, integer_table
D=Path('data')
BISECTION_ROUNDS=60


def box(p, eta):
    return (np.array([max(F(0),v-eta) for v in p.ravel()],object).reshape(p.shape),
            np.array([min(F(1),v+eta) for v in p.ravel()],object).reshape(p.shape))


def losses(lo, hi):
    k,t=lo.shape
    return np.array([[max([F(0)]+[hi[j,s]-lo[i,s] for j in range(k) if j!=i])
                      for s in range(t)] for i in range(k)],object)


def robust_cutoff(raw, loss, eps=F(1,20)):
    ints,scale=integer_grid(raw)
    rows,mult=options(ints)
    s=centered_inner(ints,ints)
    states={0:F(0)}
    for t,opts in enumerate(rows):
        new={}
        for cost,reg in states.items():
            for i,(_,c,_) in enumerate(opts):
                key=cost+c; candidate=reg+loss[i,t]
                if key not in new or candidate>new[key]:new[key]=candidate
        states=new
    bad=[cost for cost,reg in states.items() if reg>eps*len(rows)]
    if not bad:return dict(all_safe=True,critical_r=0.,critical_r2='0')
    r2=1-F(min(bad),mult)/s
    return dict(all_safe=False,critical_r=sqrt(float(r2)),critical_r2=str(r2))


def checks():
    rng=np.random.default_rng(9310)
    count=0; configs=0
    for k,t in product((2,3),(1,2)):
        for _ in range(8):
            ints=rng.integers(0,11,(k,t))
            if ints.max()==ints.min():continue
            p=np.array([F(int(x),10) for x in ints.ravel()],object).reshape(k,t)
            prev=-1.;prev_cap=F(-1)
            for eta in (F(0),F(1,40),F(1,20),F(1,10),F(1,5)):
                lo,hi=box(p,eta); ls=losses(lo,hi)
                rows,m=options(ints.astype(object));s=centered_inner(ints,ints)
                best=None
                for path in product(range(k),repeat=t):
                    pred=sum(ls[path[j],j] for j in range(t))/t
                    brute=F(0)
                    for endpoints in product((0,1),repeat=k*t):
                        z=np.array([hi.flat[h] if e else lo.flat[h] for h,e in enumerate(endpoints)],object).reshape(k,t)
                        regret=sum(max(z[:,j])-z[path[j],j] for j in range(t))/t
                        brute=max(brute,regret)
                    assert pred==brute
                    if pred>F(1,20):
                        cost=sum(rows[j][path[j]][1] for j in range(t))
                        best=cost if best is None else min(best,cost)
                cutoff=robust_cutoff(np.array([[str(v) for v in row] for row in p]),ls)
                if best is None:assert cutoff['all_safe']
                else:assert F(cutoff['critical_r2'])==1-F(best,m)/s
                cap=sum(min(ls[:,j]) for j in range(t))/t
                assert cap>=prev_cap and cutoff['critical_r']>=prev-1e-15
                for j in range(t):
                    star=max(range(k),key=lambda i:p[i,j])
                    assert ls[star,j]==min(ls[:,j])
                assert cap==anchor_hinge(lo,hi)==hinge_at_radius(ints,10,eta)
                assert (cutoff['critical_r2']=='1')==(cap>F(1,20))
                prev=cutoff['critical_r'];prev_cap=cap;count+=1
            configs+=1
    return dict(boxes=count,configurations=configs)


def main():
    verified = checks()
    print('CHECKS', verified, flush=True)
    specs = [('WorldGym', 'worldgym_v3_tab5_paired.csv', 'real'),
             ('SIMPLER_VM', 'simpler_google_robot.csv', 'real'),
             ('SIMPLER_VA', 'simpler_google_robot.csv', 'real'),
             ('SIMPLER_WidowX', 'simpler_widowx.csv', 'real'),
             ('CtrlWorld_instruction', 'ctrlworld_table3.csv', 'real_instruction'),
             ('CtrlWorld_success', 'ctrlworld_table3.csv', 'real_success'),
             ('WMT23', 'wmt23_general_mt.csv', 'real'),
             ('AutoEval', 'autoeval_bridge.csv', 'real'),
             ('AutoEval_SIMPLER', 'autoeval_simpler.csv', 'real'),
             ('AgentReward_judge', 'agentrewardbench_table6.csv', 'real'),
             ('AgentReward_rule', 'agentrewardbench_table6.csv', 'real')]
    bar = json.loads((D / 'margin_audit.json').read_text())['rows']
    results, margins, quartile, priced = {}, {}, {}, set()
    for name, file, real in specs:
        if (file, real) in priced:
            continue
        priced.add((file, real))
        frame = pd.read_csv(D / file, dtype=str)
        raw = frame.pivot(index='policy', columns='task',
                          values=real).sort_index().sort_index(axis=1).to_numpy()
        p = np.array([F(v) for v in raw.ravel()], object).reshape(raw.shape)
        P, scale = integer_table(raw)
        if p.shape[0] <= 6:
            assert robust_cutoff(raw, losses(*box(p, F(0))))['critical_r2'] == bar[name]['bar_r2']
        low, high = F(0), F(1)
        for _ in range(BISECTION_ROUNDS):
            mid = (low + high) / 2
            if anchor_hinge(*box(p, mid)) <= F(1, 20):
                low = mid
            else:
                high = mid
        eta = anchor_radius(P, scale, F(1, 20))
        assert low <= eta <= high and anchor_hinge(*box(p, eta)) == F(1, 20)
        results[name] = dict(radius=dict(exact_radius=str(eta)))
        T = p.shape[1]
        gaps, clipfree = [], True
        for s in range(T):
            col = sorted(p[:, s], reverse=True)
            gaps.append(col[0] - col[1])
            if not (col[1] + eta <= 1 and col[0] >= eta):
                clipfree = False
        if clipfree:
            assert sum(max(F(0), 2 * eta - x) for x in gaps) / T \
                == hinge_at_radius(P, scale, eta) == F(1, 20)
        lower = sorted(gaps)[:max(1, T // 4)]
        quartile[name] = round(float(sum(lower) / len(lower)), 4)
        margins[name] = dict(tasks=T, mean_margin=round(float(sum(gaps) / T), 4),
                             active_tasks_at_radius=sum(1 for x in gaps if x < 2 * eta))
        print(f"    {name:24s} radius {float(eta):.4f}  T={T:2d}  "
              f"mean margin {margins[name]['mean_margin']:.4f}  "
              f"lower quartile {quartile[name]:.4f}  "
              f"active {margins[name]['active_tasks_at_radius']}  clip-free {clipfree}",
              flush=True)
    order = lambda value: [k for k, _ in sorted(value.items(), key=lambda kv: -kv[1])]
    radius_order = order({k: F(v['radius']['exact_radius']) for k, v in results.items()})
    mean_agrees = order({k: v['mean_margin'] for k, v in margins.items()}) == radius_order
    assert order(quartile) != radius_order, 'the lower-quartile margin orders the radii'
    print(f"    P-H2 {'MISSED' if mean_agrees else 'CONFIRMED'}: ordering the boards by mean "
          f"margin {'reproduces' if mean_agrees else 'does not reproduce'} their ordering by "
          f"capacity radius", flush=True)
    adverse = [dict(id='hinge-scope', text='The radius is an assumption stated about the outcome table, not an estimate.')]
    for key, ok in (('P-H1', True), ('P-H2', not mean_agrees)):
        print(f"{key} {'CONFIRMED' if ok else 'MISSED'}", flush=True)
        if not ok:
            adverse.append(dict(id=key, text=f'{key} missed its pre-specified criterion.'))
    artifact = dict(epsilon='.05', rows=results,
                    board_margins=dict(per_grid=margins), checks={'P-H1': verified},
                    adverse=adverse)
    (D / 'anchor_capacity.json').write_text(json.dumps(artifact, indent=2, sort_keys=True))
    print('ANCHOR_CAPACITY_JSON', json.dumps(artifact, sort_keys=True), flush=True)


if __name__ == '__main__':
    main()


==> anc/code/sims/anchor_depth.py <==
#!/usr/bin/env python3
"""Whether a board's own published sampling depth resolves the margins it must publish.

Inputs: data/worldgym_v3_tab5_paired.csv, data/simpler_google_robot.csv,
data/simpler_widowx.csv, data/autoeval_bridge.csv.  The checks below are
exploratory.

P-D1: no board reaches .99 decision safety at the per-cell depth its own source states.
P-D2: fewer than half of the corpus's published top-two margins exceed twice their own
      sampling standard error at that depth.
P-D3: on at least one board, the PRE-SPECIFIED box, whose per-cell radius is twice that cell's
      plug-in sampling standard error, admits no choice certifiable at the tolerance, whatever
      the evaluator.  The exact per-cell binomial box the paper reports is computed beside
      it at the matching levels; `box_comparison` records where the two disagree, so the box the
      paper reports stands next to the pre-specified box rather than in place of it.

The decision-safe probability is reported EXACTLY rather than estimated.  Conditional on the
board, the per-task charge that the read incurs is independent across tasks, so the law of the
mean charge is a convolution of T laws each supported on at most K points, and every one of them
is a finite sum of exact binomial probabilities.  `decision_safe_exact` evaluates that
convolution over the rationals and therefore carries no simulation error at all.  The pre-specified simulation at the pre-specified
replication count and seed runs beside it and is checked against the exact value: the
pre-specified criteria are adjudicated on the pre-specified quantity, and the exact one is recorded.

Scope. The paper reports the exact decision-safe probabilities and the exact 95% hinges
(App. E.1). The checks P-D1 to P-D3 are exploratory and not reported there; P-D1 fails
(AutoEval reaches .997).
"""

import json
import math
import sys
from fractions import Fraction
from itertools import product
from pathlib import Path

import numpy as np
import pandas as pd
from scipy.optimize import brentq
from scipy.stats import beta as beta_dist
from scipy.stats import binom as binom_dist

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))
from evalceil.margins import anchor_hinge

D = Path('data') if Path('data').is_dir() else Path('../data')
REPS = 100000
DEPTH_REPS = 1000000
DEPTH_DISAGREEMENT = 1
SEED = 20270104
EPS = .05
TOLERANCE = Fraction(1, 20)
TARGET = Fraction(99, 100)
DEPTH_CEILING = 512
PLACES = 6
DIGITS = 12
AGREEMENT_LIMIT = 6.0
HALF_ULP_AT_THREE_PLACES = Fraction(1, 2000)
RECONCILE_LIMIT = 200


def grid(frame, col):
    return frame.pivot(index='policy', columns='task', values=col
                       ).sort_index().sort_index(axis=1).to_numpy(float)


def exact_grid(frame, col):
    """The same table read as exact rationals, straight from the digits the source prints."""
    cells = frame.pivot(index='policy', columns='task', values=col
                        ).sort_index().sort_index(axis=1).to_numpy()
    return np.array([[Fraction(str(v)) for v in row] for row in cells], dtype=object)


def simulate(p, n, seed, reps=None):
    """Probability that a fresh Bernoulli read of the board still selects within EPS.

    `n` is a scalar per-cell depth or one depth per cell, as the source states it.  `reps`
    defaults to the pre-specified replication count.  This is the PRE-SPECIFIED estimator;
    `decision_safe_exact` below computes the same probability without sampling it.
    """
    reps = REPS if reps is None else reps
    rng = np.random.default_rng(seed)
    flat = p.ravel()
    depth = np.asarray(n)
    depth = depth.ravel() if depth.ndim else depth
    losses = p.max(axis=0)[None, :] - p
    safe = []
    for start in range(0, reps, 10000):
        size = (min(10000, reps - start), len(flat))
        reads = rng.binomial(depth, flat, size=size) / depth
        table = reads.reshape((-1,) + p.shape)
        maximizing = table == table.max(axis=1, keepdims=True)
        worst = np.where(maximizing, losses[None, :, :], -np.inf).max(axis=1).mean(axis=1)
        safe.append(worst <= EPS + 1e-12)
    safe = np.concatenate(safe)
    return dict(depth=(n if np.isscalar(n) else np.asarray(n).ravel().tolist()),
                decision_safe=float(safe.mean()))




def binomial_law(n, p):
    """The exact law of Binomial(n, p) as a list of rationals, one per success count."""
    q = 1 - p
    return [Fraction(math.comb(n, k)) * p ** k * q ** (n - k) for k in range(n + 1)]


def _cumulative(law):
    out, run = [], Fraction(0)
    for v in law:
        run += v
        out.append(run)
    return out


def _charge_law(rates, depths, at_most, below):
    """The law of one column's charge, given readers for P(rate <= m) and P(rate < m).

    `at_most(i, m)` and `below(i, m)` return the two cell probabilities; the arithmetic is
    whatever type they return, so the exact and the floating point versions share this body.
    """
    K = len(rates)
    top = max(rates)
    losses = [top - x for x in rates]
    grid_points = sorted({Fraction(k, depths[i]) for i in range(K)
                          for k in range(depths[i] + 1)})
    law, cumulative = {}, None
    for value in sorted(set(losses)):
        charged = [i for i in range(K) if losses[i] > value]
        spared = [i for i in range(K) if losses[i] <= value]
        if not charged:
            reached = 1
        else:
            reached = 0
            for m in grid_points:
                spared_at_most = spared_below = charged_below = 1
                for i in spared:
                    spared_at_most = spared_at_most * at_most(i, m)
                    spared_below = spared_below * below(i, m)
                for i in charged:
                    charged_below = charged_below * below(i, m)
                reached = reached + (spared_at_most - spared_below) * charged_below
        law[value] = reached if cumulative is None else reached - cumulative
        cumulative = reached
    return law


def charge_law_exact(rates, depths):
    cumulative = [_cumulative(binomial_law(depths[i], rates[i])) for i in range(len(rates))]

    def at_most(i, m):
        k = math.floor(m * depths[i])
        return cumulative[i][min(k, depths[i])] if k >= 0 else Fraction(0)

    def below(i, m):
        x = m * depths[i]
        k = (x.numerator - 1) if x.denominator == 1 else math.floor(x)
        return cumulative[i][min(k, depths[i])] if k >= 0 else Fraction(0)

    law = _charge_law(rates, depths, at_most, below)
    assert sum(law.values()) == 1, 'the column charge law must be a probability law'
    return {v: w for v, w in law.items() if w != 0}


def charge_law_float(rates, depths):
    cumulative = [binom_dist.cdf(np.arange(depths[i] + 1), depths[i], float(rates[i]))
                  for i in range(len(rates))]

    def at_most(i, m):
        k = math.floor(m * depths[i])
        return float(cumulative[i][min(k, depths[i])]) if k >= 0 else 0.

    def below(i, m):
        x = m * depths[i]
        k = (x.numerator - 1) if x.denominator == 1 else math.floor(x)
        return float(cumulative[i][min(k, depths[i])]) if k >= 0 else 0.

    return _charge_law(rates, depths, at_most, below)


def decision_safe_exact(table, depths):
    """The probability of the estimand, as an exact rational."""
    K, T = table.shape
    budget = TOLERANCE * T
    state = {Fraction(0): Fraction(1)}
    for t in range(T):
        law = charge_law_exact([table[i, t] for i in range(K)],
                               [int(depths[i, t]) for i in range(K)])
        nxt = {}
        for carried, weight in state.items():
            for value, share in law.items():
                total = carried + value
                if total > budget:
                    continue
                nxt[total] = nxt.get(total, Fraction(0)) + weight * share
        state = nxt
    return sum(state.values(), Fraction(0))


def decision_safe_float(table, depths):
    """The same convolution in floating point, for the depth search.

    The bucket keys stay exact rationals, so no two distinct partial sums are ever merged;
    only the weights are floating point.  main() checks this against the exact value on every
    board it reports, and the depth the search returns is then confirmed exactly.
    """
    K, T = table.shape
    budget = TOLERANCE * T
    state = {Fraction(0): 1.}
    for t in range(T):
        law = charge_law_float([table[i, t] for i in range(K)],
                               [int(depths[i, t]) for i in range(K)])
        nxt = {}
        for carried, weight in state.items():
            for value, share in law.items():
                total = carried + value
                if total > budget:
                    continue
                nxt[total] = nxt.get(total, 0.) + weight * share
        state = nxt
    return math.fsum(state.values())


def depth_for(table, target=TARGET, hi=DEPTH_CEILING):
    """Smallest uniform per-cell depth whose decision safety reaches `target`, exactly.

    Safety rises by about a thousandth per added trial near the target, so a simulated search
    cannot separate the two candidate endpoints without a replication count whose standard
    error is a small fraction of that: on SIMPLER's Google Robot board the exact safety at
    seventy-two trials per cell stands one and a quarter hundred-thousandths above the target,
    which a million replications, whose standard error is a tenth of a thousandth, resolves no
    better than a coin.  The bisection below therefore runs on the floating point convolution,
    whose error against the exact value is a few units in the last place, and its endpoint is
    then CONFIRMED over the rationals: the depth it returns reaches the target and the depth
    below it does not, both exactly.  The result depends on no stream.
    """
    K, T = table.shape
    uniform = lambda d: np.full((K, T), d, dtype=int)
    if decision_safe_float(table, uniform(hi)) < float(target):
        return None
    lo = 1
    while lo < hi:
        mid = (lo + hi) // 2
        if decision_safe_float(table, uniform(mid)) >= float(target):
            hi = mid
        else:
            lo = mid + 1
    at = decision_safe_exact(table, uniform(lo))
    under = decision_safe_exact(table, uniform(lo - 1)) if lo > 1 else Fraction(0)
    assert at >= target > under, (
        f'the depth search endpoint {lo} is not confirmed exactly: '
        f'{float(at)} at it, {float(under)} below it')
    return lo


def depth_for_simulated(p, target, seed, hi=DEPTH_CEILING):
    """The PRE-SPECIFIED depth search: the same bisection, on the pre-specified simulation.

    The criteria fix this search at ten times the pre-specified replication count, so it is
    run and recorded.  It is an estimate of an integer, and near the target one added trial is
    worth about a thousandth of safety while a million replications carry a standard error of a
    tenth of that, so the endpoint it returns can be the exact one or the one above it.  The
    exact search above decides which; this one is recorded so the difference is visible.
    """
    lo = 1
    if simulate(p, hi, np.random.SeedSequence([seed, hi]),
                reps=DEPTH_REPS)['decision_safe'] < float(target):
        return None
    while lo < hi:
        mid = (lo + hi) // 2
        if simulate(p, mid, np.random.SeedSequence([seed, mid]),
                    reps=DEPTH_REPS)['decision_safe'] >= float(target):
            hi = mid
        else:
            lo = mid + 1
    return lo


def decimals(value, places=DIGITS):
    """An exact rational as a decimal string, rounded half up at `places`."""
    scaled = (value * 10 ** places + Fraction(1, 2)).__floor__()
    sign = '-' if scaled < 0 else ''
    digits = str(abs(scaled)).rjust(places + 1, '0')
    return f'{sign}{digits[:-places]}.{digits[-places:]}'


def clopper_pearson_box(p, depth, level, successes=None):
    """Exact per-cell binomial interval at the stated design.

    A plug-in standard error is zero wherever a cell reports no successes or no failures, which
    asserts those cells are known exactly; thirty-two cells of the four depth boards are such.
    The exact interval is not, so it is what the box uses. The success count is the stated
    depth times the printed rate, rounded, since not every printed rate reconciles with its
    denominator; `successes` overrides that where a hypothesis about the denominator supplies
    its own.
    """
    n = np.asarray(depth, float)
    n = np.broadcast_to(n if n.ndim else n.reshape(1, 1), p.shape).astype(int)
    k = np.rint(p * n).astype(int) if successes is None else np.asarray(successes, int)
    centre = p if successes is None else k / n
    alpha = 1 - level
    lo = np.where(k == 0, 0., beta_dist.ppf(alpha / 2, np.maximum(k, 1), n - k + 1))
    hi = np.where(k == n, 1., beta_dist.ppf(1 - alpha / 2, k + 1, np.maximum(n - k, 1)))
    return np.minimum(lo, centre), np.maximum(hi, centre)


def plugin_box(p, depth, multiple):
    """The PRE-SPECIFIED box: per-cell radius `multiple` times that cell's plug-in standard error.

    The criteria fix P-D3 over this box at two standard errors, records the same quantity
    at one standard error beside it, and fixes the set as the symmetric box clipped to the unit
    interval.  The radius is identically zero wherever a printed rate is nought or one, which
    asserts such a cell is known exactly; the four depth boards have thirty-two of them, which
    is why the paper reports the exact interval instead.  Both boxes are computed so the
    difference between the pre-specified quantity and the reported one is itself a recorded
    result.
    """
    n = np.asarray(depth, float)
    n = np.broadcast_to(n if n.ndim else n.reshape(1, 1), p.shape)
    radius = multiple * np.sqrt(p * (1 - p) / n)
    return np.clip(p - radius, 0., 1.), np.clip(p + radius, 0., 1.)


def margin_resolution(p, depth):
    """Whether each task's top-two margin exceeds twice its sampling standard error."""
    K, T = p.shape
    n = np.asarray(depth, float)
    n = np.broadcast_to(n if n.ndim else n.reshape(1, 1), p.shape)
    resolved = []
    for t in range(T):
        order = np.argsort(-p[:, t], kind='stable')
        i, j = order[0], order[1]
        gap = float(p[i, t] - p[j, t])
        se = float(np.sqrt(p[i, t] * (1 - p[i, t]) / n[i, t] + p[j, t] * (1 - p[j, t]) / n[j, t]))
        resolved.append(bool(gap > 2 * se))
    return resolved


def reconciling_counts(rate, denominator):
    """Success counts out of `denominator` whose quotient prints as `rate` at three decimals.

    The convention is the nearest value, with a tie reconciling either way, so a rate is
    reachable from a denominator exactly when some count lands within half a printed unit.
    """
    return [k for k in range(denominator + 1)
            if abs(Fraction(k, denominator) - rate) <= HALF_ULP_AT_THREE_PLACES]


def counting_sensitivity(frame, column, depth, levels):
    """The hinge over every success count the printed rates admit, where the rule decides.

    `clopper_pearson_box` reads a cell's count as its depth times its printed rate, rounded
    to the nearest integer with halves to even.  Where some count out of the depth reproduces
    the printed rate that is the count.  Where none does (a half-trial credit, or a rate the
    stated depth cannot produce) the two integers either side of depth times rate are both
    readings of it, and the hinge is recomputed on every assignment of them, exhaustively.
    Returns, at each level, the least and the greatest hinge, how many assignments certify,
    and the hinge the rule gives, which is asserted to be the published one.
    """
    cells = frame.pivot(index='policy', columns='task', values=column
                        ).sort_index().sort_index(axis=1)
    rates = [[Fraction(str(v)) for v in row] for row in cells.to_numpy()]
    p = cells.to_numpy(float)
    K, T = p.shape
    n = np.broadcast_to(np.asarray(depth), (K, T)).astype(int)
    rule = np.rint(p * n).astype(int)
    open_cells = [(i, t) for i in range(K) for t in range(T)
                  if not reconciling_counts(rates[i][t], int(n[i, t]))]
    readings = [(math.floor(rates[i][t] * int(n[i, t])), math.ceil(rates[i][t] * int(n[i, t])))
                for i, t in open_cells]
    assert all(lo + 1 == hi for lo, hi in readings), 'a reading is not two neighbours'
    out = dict(cells=len(open_cells), assignments=2 ** len(open_cells), levels={})
    for level in levels:
        values, rule_value = [], None
        for choice in product((0, 1), repeat=len(open_cells)):
            counts = rule.copy()
            for (i, t), pick, pair_ in zip(open_cells, choice, readings):
                counts[i, t] = pair_[pick]
            value = anchor_hinge(*clopper_pearson_box(p, n, level, successes=counts))
            values.append(value)
            if (counts == rule).all():
                rule_value = value
        published = anchor_hinge(*clopper_pearson_box(p, n, level))
        assert rule_value is not None and abs(rule_value - published) <= 1e-12, \
            'the counting rule does not reproduce the published hinge'
        out['levels'][f'{level:.2f}'] = dict(
            least=round(min(values), PLACES), greatest=round(max(values), PLACES),
            certifying=int(sum(v <= EPS + 1e-12 for v in values)))
    return out


def denominator_sensitivity(frame, column, published, levels, exact_table, search_limit):
    """What the board's two unreachable rates would cost if one task ran deeper.

    Two of this board's printed rates reconcile with no success count out of the depth its
    source states.  This prices the smallest denominator that does reconcile them, on the one
    task that carries them, against the hinge at each level, the decision-safe probability and
    the pre-specified criteria.  The pipeline keeps the published denominator throughout: what is
    computed here is the exposure, not a re-derivation.
    """
    cells = frame.pivot(index='policy', columns='task', values=column
                        ).sort_index().sort_index(axis=1)
    rates = np.array([[Fraction(str(v)) for v in row] for row in cells.to_numpy()], dtype=object)
    p = cells.to_numpy(float)
    K, T = p.shape
    unreachable = sorted({rates[i, t] for i in range(K) for t in range(T)
                          if not reconciling_counts(rates[i, t], published)})
    columns = sorted({t for i in range(K) for t in range(T)
                      if rates[i, t] in unreachable})
    assert len(columns) == 1, 'the unreachable rates do not fall in a single task column'
    deep = columns[0]
    candidates = [n for n in range(1, search_limit + 1)
                  if all(reconciling_counts(x, n) for x in unreachable)]
    smallest = candidates[0]
    published_depth = np.full((K, T), published, dtype=int)
    deeper_depth = published_depth.copy()
    deeper_depth[:, deep] = smallest

    scenarios = {'published': published_depth, 'deeper_task': deeper_depth}
    hinges, safe, resolved, plugin_two = {}, {}, {}, {}
    for name, depth in scenarios.items():
        hinges[name] = {f'{level:.2f}': round(anchor_hinge(*clopper_pearson_box(p, depth, level)),
                                              PLACES) for level in levels}
        safe[name] = decision_safe_exact(exact_table, depth)
        resolved[name] = sum(margin_resolution(p, depth))
        plugin_two[name] = anchor_hinge(*plugin_box(p, depth, 2))
    assert all(float(v) < float(TARGET) for v in safe.values()) \
        and resolved['published'] == resolved['deeper_task'] \
        and all(v > EPS for v in plugin_two.values()), 'the deeper task moves a pre-specified criterion'
    low = min(levels)
    vanishes = brentq(lambda lv: anchor_hinge(*clopper_pearson_box(p, deeper_depth, lv)) - EPS,
                      .5, .95, xtol=1e-14, rtol=8.9e-16)
    return dict(
        cells=int(p.size), published_depth=published,
        reconciling_denominator=smallest, hinge=hinges,
        clearance_below_tolerance=round(EPS - hinges['deeper_task'][f'{low:.2f}'], PLACES),
        level_above_which_the_change_vanishes=round(vanishes, PLACES),
        decision_safe_exact={k: round(float(v), PLACES) for k, v in safe.items()})


def main():
    designs = [
        ('WorldGym', 'worldgym_v3_tab5_paired.csv', 'real', 10),
        ('SIMPLER_Google', 'simpler_google_robot.csv', 'real', None),
        ('SIMPLER_WidowX', 'simpler_widowx.csv', 'real', 24),
        ('AutoEval', 'autoeval_bridge.csv', 'real', 50)]
    LEVELS = (.68, .95)
    rows, frames, counting = {}, {}, {}
    estimated, depths, cells = {}, {}, 0
    for index, (name, file, column, depth) in enumerate(designs):
        frame = pd.read_csv(D / file)
        frames[name] = frame
        p = grid(frame, column)
        exact_table = exact_grid(pd.read_csv(D / file, dtype=str), column)
        if depth is None:
            depth = frame.pivot(index='policy', columns='task', values='n_planned'
                                ).sort_index().sort_index(axis=1).to_numpy(int)
        cellwise = np.broadcast_to(np.asarray(depth), p.shape).astype(int)
        published = simulate(p, depth, np.random.SeedSequence([SEED, index]))
        exact = decision_safe_exact(exact_table, cellwise)
        approximate = decision_safe_float(exact_table, cellwise)
        reached = depth_for(exact_table)
        simulated_depth = depth_for_simulated(p, TARGET, SEED + index)
        resolution = margin_resolution(p, depth)
        unresolved = resolution.count(False)
        estimate = published['decision_safe']
        error = math.sqrt(max(estimate * (1 - estimate), 1e-15) / REPS)
        spread = (estimate - float(exact)) / error
        assert abs(spread) <= AGREEMENT_LIMIT, (
            f'{name}: the pre-specified estimate {estimate} stands {spread:.2f} standard errors '
            f'from the exact probability {float(exact)}')
        assert reached is None or simulated_depth is None or \
            abs(reached - simulated_depth) <= DEPTH_DISAGREEMENT, (
            f'{name}: the pre-specified depth search returned {simulated_depth} where the exact '
            f'endpoint is {reached}')
        assert abs(approximate - float(exact)) <= 1e-9, (
            f'{name}: the floating point convolution the depth search runs on differs from the '
            f'exact one by {abs(approximate - float(exact)):.3e}')
        sampling = {}
        for level in LEVELS:
            lo, hi = clopper_pearson_box(p, depth, level)
            value = anchor_hinge(lo, hi)
            sampling[f'{level:.2f}'] = dict(
                mean_half_width=round(float(((hi - lo) / 2).mean()), PLACES),
                hinge=round(float(value), PLACES), certifiable=bool(value <= EPS + 1e-12))
            if 'n_completed' in frame:
                done = frame.pivot(index='policy', columns='task', values='n_completed'
                                   ).sort_index().sort_index(axis=1).to_numpy(float)
                short = ~np.isnan(done) & (done < cellwise)
                assert (p[short] == 0).all(), 'a short cell has a nonzero real rate'
                completed = np.where(np.isnan(done), cellwise, done).astype(int)
                assert abs(anchor_hinge(*clopper_pearson_box(p, completed, level)) - value) \
                    <= 1e-12, 'the completed trial counts change the hinge'
        counting[name] = counting_sensitivity(pd.read_csv(D / file, dtype=str), column,
                                              cellwise, LEVELS)
        plugin = {}
        for multiple in (1, 2):
            lo, hi = plugin_box(p, depth, multiple)
            value = anchor_hinge(lo, hi)
            plugin[str(multiple)] = dict(
                mean_half_width=round(float(((hi - lo) / 2).mean()), PLACES),
                hinge=round(float(value), PLACES), certifiable=bool(value <= EPS + 1e-12),
                zero_radius_cells=int((hi - lo == 0).sum()))
        estimated[name] = published['decision_safe']
        depths[name] = sorted({int(x) for x in np.atleast_1d(published['depth'])})
        cells += int(p.size)
        rows[name] = dict(
            decision_safe_exact=round(float(exact), PLACES),
            depth_for_99=reached,
            depth_for_99_simulated=simulated_depth,
            depth_ratio_max=None if reached is None else reached / min(depths[name]),
            depth_ratio_min=None if reached is None else reached / max(depths[name]),
            tasks=len(resolution), unresolved_tasks=unresolved,
            sampling_box=sampling, plugin_box=plugin)
        print(f"{name:16s} depth {depths[name]} -> decision-safe "
              f"{rows[name]['decision_safe_exact']:.6f} exactly "
              f"({estimated[name]:.5f} over {REPS} replications, "
              f"{spread:+.2f} standard errors); .99 needs {reached} per cell exactly "
              f"({simulated_depth} by the pre-specified search); margins resolved on "
              f"{len(resolution) - unresolved}/{len(resolution)} tasks; hinge at the 68 and "
              f"95 per cent boxes "
              f"{sampling['0.68']['hinge']:.4f}, {sampling['0.95']['hinge']:.4f}; pre-specified "
              f"plug-in hinge at one and two standard errors "
              f"{plugin['1']['hinge']:.4f}, {plugin['2']['hinge']:.4f} "
              f"({plugin['1']['zero_radius_cells']} cells of {p.size} at radius zero)",
              flush=True)

    resolved = sum(v['tasks'] - v['unresolved_tasks'] for v in rows.values())
    total = sum(v['tasks'] for v in rows.values())
    reaching = sum(v >= .99 for v in estimated.values())
    reaching_exact = sum(v['decision_safe_exact'] >= .99 for v in rows.values())
    assert reaching == reaching_exact, (
        'the pre-specified estimate and the exact probability adjudicate P-D1 differently: '
        f'{reaching} grids against {reaching_exact}')
    d1 = dict(grids=len(rows), grids_reaching_99=reaching, tolerance=float(TOLERANCE))
    verdicts = {'P-D1': reaching == 0, 'P-D2': resolved < total / 2}
    adverse = [dict(id='depth-scope', text=('Our sampling simulations treat the printed rates as true and every trial as independent, the most favourable numbers the designs permit.')),
               dict(id='depth-planned', text=("In SIMPLER's Google Robot file the completed trial counts do not everywhere match the planned ones; we use the planned counts, the larger.")),
               dict(id='depth-box', text=('Here the box is all outcome tables whose every cell lies in its exact binomial interval at its trial count; a plug-in standard error would give radius zero to the thirty-two cells reporting no successes or no failures.'))]
    blocked = [k for k, v in rows.items() if not v['plugin_box']['2']['certifiable']]
    verdicts['P-D3'] = bool(blocked)
    levels = [('1', '0.68'), ('2', '0.95')]
    changes = [dict(board=k, plugin_multiple=int(m), exact_level=float(lv),
                    plugin_hinge=v['plugin_box'][m]['hinge'],
                    exact_hinge=v['sampling_box'][lv]['hinge'],
                    certifiable_under_plugin=v['plugin_box'][m]['certifiable'],
                    certifiable_under_exact=v['sampling_box'][lv]['certifiable'])
               for m, lv in levels for k, v in sorted(rows.items())
               if v['plugin_box'][m]['certifiable'] != v['sampling_box'][lv]['certifiable']]
    comparison = dict(
        pairs=[dict(plugin_multiple=int(m), exact_level=float(lv)) for m, lv in levels],
        certifiability_changes=changes,
        boards_changing_status=sorted({c['board'] for c in changes}),
        degenerate_cells=sum(v['plugin_box']['1']['zero_radius_cells'] for v in rows.values()),
        cells=cells,
        note='a plug-in standard error is identically zero at a printed rate of nought or one, '
             'so the pre-specified box treats those cells as known exactly and the exact binomial '
             'interval does not; the paper reports the exact box for that reason')
    hinge_by_level = {f'{level:.2f}': {k: v['sampling_box'][f'{level:.2f}']['hinge']
                                       for k, v in sorted(rows.items())}
                      for level in LEVELS}
    hinge_block = dict(levels=[f'{level:.2f}' for level in LEVELS], by_level=hinge_by_level,
                       tolerance=EPS)
    print(f"P-D3 basis: the pre-specified plug-in box. No certifiable choice at two standard "
          f"errors on {blocked or 'no board'}", flush=True)
    print(f"box comparison: {comparison['degenerate_cells']} of {comparison['cells']} cells take "
          f"radius zero under the plug-in box; certifiability differs on "
          f"{comparison['boards_changing_status'] or 'no board'}", flush=True)
    for lv in hinge_block['levels']:
        print(f"hinge at the {lv} box: " + ", ".join(
            f"{k} {v:.4f}" for k, v in hinge_by_level[lv].items()), flush=True)
    for name, c in counting.items():
        print(f"counting rule on {name}: {c['cells']} cells admit two counts; " + "; ".join(
            f"at {lv} the hinge runs {v['least']:.6f} to {v['greatest']:.6f} over the "
            f"{c['assignments']} readings, {v['certifying']} certifying"
            for lv, v in c['levels'].items()), flush=True)
    sub = grid(pd.read_csv(D / 'autoeval_simpler.csv'), 'real')
    sub_exact_table = exact_grid(pd.read_csv(D / 'autoeval_simpler.csv', dtype=str), 'real')
    subread = simulate(sub, 50, np.random.SeedSequence([SEED, 99]))
    sub_exact = decision_safe_exact(sub_exact_table,
                                    np.full(sub.shape, 50, dtype=int))
    excluded = dict(decision_safe_exact_digits=decimals(sub_exact),
                    hinge={f'{level:.2f}': round(float(anchor_hinge(
                        *clopper_pearson_box(sub, 50, level))), PLACES) for level in LEVELS})
    assert (subread['decision_safe'] >= .99) == (sub_exact >= TARGET), (
        'the excluded sub-board is adjudicated differently by the estimate and the exact value')
    print(f"excluded sub-board AutoEval_SIMPLER at depth 50: decision-safe "
          f"{float(sub_exact):.6f} exactly "
          f"({subread['decision_safe']:.5f} over {REPS} replications), hinge at the 68 and 95 "
          f"per cent boxes {excluded['hinge']['0.68']:.4f}, {excluded['hinge']['0.95']:.4f}; "
          f"it is not a fifth grid because its real cells lie on four of AutoEval's five "
          f"tasks", flush=True)

    widowx = denominator_sensitivity(frames['SIMPLER_WidowX'], 'real', 24, LEVELS,
                                     exact_grid(pd.read_csv(D / 'simpler_widowx.csv', dtype=str),
                                                'real'), RECONCILE_LIMIT)
    low = f'{min(LEVELS):.2f}'
    print(f"SIMPLER WidowX denominator: its unreachable rates reconcile with no count "
          f"out of {widowx['published_depth']} and do with "
          f"{widowx['reconciling_denominator']}. Running that one "
          f"task at {widowx['reconciling_denominator']} moves the {low} hinge from "
          f"{widowx['hinge']['published'][low]:.6f} to "
          f"{widowx['hinge']['deeper_task'][low]:.6f}, which clears the tolerance by "
          f"{widowx['clearance_below_tolerance']:.6f} and does so only below level "
          f"{widowx['level_above_which_the_change_vanishes']:.6f}; the decision-safe "
          f"probability moves from {widowx['decision_safe_exact']['published']:.6f} to "
          f"{widowx['decision_safe_exact']['deeper_task']:.6f}; no pre-specified criterion moves",
          flush=True)

    MISS_TEXT = {
        'P-D1': 'The second expected that no benchmark, resampled at its published trials per cell, would keep the per-task choice within five points with probability $.99$; AutoEval does'}
    _fifty = sorted(k for k, v in depths.items() if v == [50])
    _reach = sorted(k for k, v in estimated.items() if v >= .99)
    assert verdicts['P-D1'] or (_reach == _fifty and len(_reach) == 1), (
        f'the P-D1 disclosure names the one uniform fifty-trial grid; grids at fifty '
        f'{_fifty}, grids reaching .99 {_reach}')
    for key, ok in verdicts.items():
        print(f"{key} {'CONFIRMED' if ok else 'MISSED'}", flush=True)
        if not ok:
            adverse.append(dict(id=key, text=MISS_TEXT.get(
                key, f'{key} missed its pre-specified criterion.')))
    out = dict(reps=REPS, target=float(TARGET), rows=rows, checks={'P-D1': d1},
               adverse=adverse, box_comparison=comparison, hinge=hinge_block,
               widowx_denominator=widowx, counting=dict(boards=counting),
               resolved_tasks=resolved, corpus_tasks=total, excluded_sub_board=excluded)
    (D / 'anchor_depth.json').write_text(json.dumps(out, indent=2, sort_keys=True))
    print('ANCHOR_DEPTH_JSON', json.dumps(out, sort_keys=True), flush=True)


if __name__ == '__main__':
    main()


==> anc/code/sims/audits_summary.py <==
#!/usr/bin/env python3
"""Totals over the four audits with many evaluators per outcome table (Sec. 4): WMT22 to WMT25,
DataDecide, PPE and NAS-Bench-201, read from their artifacts and added up, so that the abstract and the
introduction can state them.

Inputs: data/wmt_audit.json, data/datadecide_audit.json, data/ppe_audit.json,
data/nas_audit.json
Output: data/audits_summary.json.
"""
import json
from pathlib import Path

D = Path('data') if Path('data').is_dir() else Path('../data')


def main():
    w = json.load(open(D / 'wmt_audit.json'))
    d = json.load(open(D / 'datadecide_audit.json'))
    p = json.load(open(D / 'ppe_audit.json'))
    n = json.load(open(D / 'nas_audit.json'))
    for e in n['rows'].values():
        e['vacuous'] = e['free_corr'][1] >= 1
    pairs = ([e for t in w['tables'] for e in t['metrics'].values()] + list(d['rows'].values())
             + [e for t in p['tables'].values() for e in t['evaluators'].values()]
             + list(n['rows'].values()))
    held = {'wmt': sum(w['summary'][k] for k in ('h1a', 'h1b', 'h2a', 'h2b', 'h3a', 'h3b', 'h4a',
                                                  'h4b', 'h5', 'h6a', 'h6b', 'h6c')),
            'datadecide': sum(d['summary'][k] for k in ('h1', 'h2', 'h3', 'h4')),
            'ppe': sum(p['summary'][k] for k in ('h1', 'h2', 'h3', 'h4', 'h5')),
            'nas': sum(n['summary'][k] for k in ('h1', 'h2', 'h3', 'h4'))}
    out = dict(
        pairs=len(pairs), vacuous=sum(e['vacuous'] for e in pairs),
        mmrv_tighter=sum(e['g_mmrv'] < e['g_corr'] for e in pairs),
        mmrv_looser=sum(e['g_mmrv'] > e['g_corr'] for e in pairs),
        parts=12 + 4 + 5 + 4, held=sum(held.values()),
        failed=12 + 4 + 5 + 4 - sum(held.values()),
        held_by_audit=held, sources=4,
        tables=sum(bool(t['metrics']) for t in w['tables']) + 1 + p['summary']['tables'] + 1)
    (D / 'audits_summary.json').write_text(json.dumps(out, indent=1, sort_keys=True) + '\n')
    print(json.dumps(out, indent=1))
    return 0


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/code/sims/census.py <==
#!/usr/bin/env python3
"""The reported statistics (App. C.2): every validation statistic printed beside a policy count, priced.

data/census_published.csv transcribes, from eleven papers that validate a robot-policy evaluator
against real outcomes, every board for which the paper prints a Pearson correlation or an MMRV
together with the number of policies ranked, at the location the column `location` names. A
paper's averages over tasks are not rows, since an average of per-task correlations is not a
correlation; its per-task values are. A blank is a statistic the paper does not print.

Each row is priced as a reader who knows only the printed value and K can price it (Thm. 1):

  correlation  at most B_K(1-r^2), and exactly the whole range when r <= r_vac(K) (K >= 3) or
               r <= 0; for K >= 4 at least min{1, L_K(1-r^2)}, so no certificate below that is
               valid; for K <= 3 the value B_K is exact when 1-r^2 <= 1/4 (always for K = 2), and for
               K = 3 above 1/4 the worst case is at least B_3(1/4) = 1/2, since it is
               nondecreasing in 1-r^2.
  MMRV         exactly min{1, K v} when the source does not say whether the evaluator's top policy
               is unique, and min{1, K v / 2} if it is (Prop. 2, Cor. 3). Both bounds hold under
               either tie convention (App. B.2).

SIMPLER, WorldEval and SimFoundry print correlations computed on a single task. With one task the
worst case over outcome tables may be smaller than over tables with any number of tasks (Thm. 1),
so for these rows the script also gives the one-task bracket: the column construction of
Prop. 6(ii), which needs one task, attains underline g_K(r) (a pooled correlation on one
task is that task's correlation), and B_K(1-r^2) bounds every number of tasks.

One paper, SimFoundry, also prints its full real and simulated tables (Tables G.1 and G.2),
transcribed in data/simfoundry_tables_g1_g2.csv (percent); for it the script recomputes every printed
per-task statistic from the table, and prices its two largest common boards exactly, for its
own simulator and for PolaRiS run on the same real table: three policies on all seven tasks,
and five policies on the four tasks all five were run on.

Written to data/census.json.
"""
import csv
import json
import math
from fractions import Fraction as F
from pathlib import Path

import numpy as np

import sys
sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from evalceil import within as W

from extensions import (b_k, best_fixed, correlation_squared, exchange_at, l_k, mmrv,
                      mmrv_certificate, realised, rho_vac, unique_argmax)

D = Path(__file__).resolve().parent.parent / 'data'
SINGLE_TASK = {'SIMPLER', 'WorldEval', 'SimFoundry'}


def price(K, r, v, single=False):
    out = {}
    if r is not None:
        rho = 1 - r * r
        vacuous = r <= 0 or (K >= 3 and r <= math.sqrt(1 - rho_vac(K)))
        upper = 1.0 if vacuous else b_k(K, rho)
        if vacuous:
            lower = 1.0
        elif K >= 4:
            lower = l_k(K, rho)
        elif K == 2 or rho <= .25:
            lower = upper
        else:
            lower = min(b_k(3, .25), upper)
        out.update(correlation_upper=upper, correlation_lower=lower, vacuous=vacuous)
        if single:
            one = 1.0 if r <= 0 else W.low(K, r)
            assert one <= upper + 1e-9 and (one >= 1.0) == vacuous
            out.update(one_task_lower=one)
    if v is not None:
        out.update(mmrv_any=min(1.0, K * v), mmrv_unique=min(1.0, K * v / 2))
    up = lambda x: math.ceil(x * 1000 - 1e-9) / 1000
    down = lambda x: math.floor(x * 1000 + 1e-9) / 1000
    if r is not None:
        out.update(printed_upper=up(out['correlation_upper']),
                   printed_lower=None if out['correlation_lower'] is None
                   else down(out['correlation_lower']))
        if 'one_task_lower' in out:
            out.update(printed_one_task_lower=down(out['one_task_lower']))
    if v is not None:
        out.update(printed_mmrv_any=up(out['mmrv_any']), printed_mmrv_unique=up(out['mmrv_unique']))
    return out


def tie_mmrv(R, S, convention):
    """Per-task MMRV of one column under either tie convention, in the column's own units."""
    n, total = len(R), 0
    for i in range(n):
        worst = 0
        for j in range(n):
            if convention == 'lt':
                violated = (S[i] < S[j]) != (R[i] < R[j])
            else:
                violated = (S[i] > S[j]) != (R[i] > R[j])
            if violated:
                worst = max(worst, abs(R[i] - R[j]))
        total += worst
    return F(total, n)


def simfoundry():
    rows = list(csv.DictReader(open(D / 'simfoundry_tables_g1_g2.csv', encoding='utf-8')))
    tasks = list(dict.fromkeys(r['task'] for r in rows))
    cell = {(r['task'], r['policy'], e): int(r[e]) for r in rows for e in ('real', 'simfoundry',
                                                                            'polaris')}
    printed = {(x['setting'], 'simfoundry' if x['evaluator'].startswith('SimFoundry')
                else 'polaris'): x for x in csv.DictReader(open(D / 'census_published.csv',
                                                                encoding='utf-8'))
               if x['source'] == 'SimFoundry'}
    checks, r_match, m_match = [], 0, 0
    for (task, ev), x in printed.items():
        pol = [r['policy'] for r in rows if r['task'] == task]
        R = [cell[(task, p, 'real')] for p in pol]
        S = [cell[(task, p, ev)] for p in pol]
        r = None if len(set(S)) < 2 else float(np.corrcoef(R, S)[0, 1])
        m_lt = float(tie_mmrv(R, S, 'lt')) / 100
        m_gt = float(tie_mmrv(R, S, 'gt')) / 100
        pr = float(x['pearson']) if x['pearson'] else None
        ok_r = (r is None and pr is None) or (r is not None and pr is not None and
                                              abs(round(r, 3) - pr) < 1e-9)
        ok_m = abs(round(m_lt, 3) - float(x['mmrv'])) < 1e-9
        r_match += ok_r
        m_match += ok_m
        checks.append(dict(task=task, evaluator=ev, pearson=r, mmrv_lt=m_lt, mmrv_gt=m_gt,
                           pearson_matches=ok_r, mmrv_matches_lt=ok_m))
    boards = {}
    for name, pol, ts in (('three_policies_seven_tasks', ['pi0', 'pi0.5', 'GR00T N1.6'], tasks),
                          ('five_policies_four_tasks', ['pi0', 'pi0.5', 'GR00T N1.6',
                                                        'GR00T N1.7', 'DreamZero'], tasks[3:])):
        P = np.array([[cell[(t, p, 'real')] for t in ts] for p in pol], dtype=object)
        for ev in ('simfoundry', 'polaris'):
            Y = np.array([[F(cell[(t, p, ev)]) for t in ts] for p in pol], dtype=object)
            sign = np.corrcoef(np.array(P, dtype=float).ravel(),
                               np.array(Y, dtype=float).ravel())[0, 1]
            r = math.sqrt(float(correlation_squared(Y, P)))
            eps = exchange_at(P, 100, r)
            v = mmrv(P, Y, 100)
            strict = unique_argmax(Y)
            boards[f'{name} | {ev}'] = dict(
                policies=len(pol), tasks=len(ts), pearson=float(sign), exchange_rate=float(eps),
                worst_choice=float(sum(F(max(c) - min(c), 100) for c in P.T) / len(ts)),
                mmrv=float(v), unique_argmax=bool(strict),
                mmrv_certificate=float(mmrv_certificate(P, 100, v, strict=strict)),
                realised=float(realised(P, 100, Y, rule='worst')),
                best_fixed=float(best_fixed(P, 100)))
    return dict(checks={f"{c['evaluator']} | {c['task']}": c for c in checks},
                pearson_reproduced=r_match, mmrv_reproduced=m_match, printed=len(checks),
                boards=boards)


def main():
    rows = []
    for row in csv.DictReader(open(D / 'census_published.csv', encoding='utf-8')):
        K = int(row['policies'])
        r = float(row['pearson']) if row['pearson'] else None
        v = float(row['mmrv']) if row['mmrv'] else None
        single = row['source'] in SINGLE_TASK
        rows.append(dict(row, pearson_value=r, mmrv_value=v, policies_value=K, single_task=single,
                         **price(K, r, v, single and r is not None)))
    corr = [x for x in rows if x['pearson_value'] is not None]
    both = [x for x in corr if x['mmrv_value'] is not None]
    lows = [x['correlation_lower'] for x in corr if x['correlation_lower'] is not None]
    best = max(corr, key=lambda x: x['pearson_value'])
    summary = dict(
        boards=len(rows), papers=len({x['arxiv'] for x in rows}),
        correlations=len(corr), mmrvs=sum(x['mmrv_value'] is not None for x in rows),
        both=len(both),
        correlation_certifies_five=sum(x['correlation_upper'] <= .05 for x in corr),
        correlation_vacuous=sum(x['vacuous'] for x in corr),
        correlation_negative=sum(x['pearson_value'] <= 0 for x in corr),
        highest_r=best['pearson_value'], highest_r_policies=best['policies_value'],
        highest_r_lower=best['correlation_lower'],
        correlation_lower_min=min(lows),
        mmrv_certifies_five_any=sum(x.get('mmrv_any', 2) <= .05 for x in rows),
        mmrv_certifies_five_unique=sum(x.get('mmrv_unique', 2) <= .05 for x in rows),
        mmrv_zero=sum(x.get('mmrv_any', 2) == 0 for x in rows),
        k3_quarter_lower=b_k(3, .25),
        mmrv_below_correlation_any=sum(x['correlation_lower'] is not None
                                       and x['mmrv_any'] < x['correlation_lower'] for x in both),
        mmrv_below_correlation_unique=sum(x['correlation_lower'] is not None
                                          and x['mmrv_unique'] < x['correlation_lower']
                                          for x in both),
        mmrv_above_correlation_any=sum(x['mmrv_any'] > x['correlation_upper'] + 1e-12
                                       for x in both))
    low1 = lambda x: x.get('one_task_lower', x['correlation_lower'])
    single = [x for x in corr if x['single_task']]
    summary.update(
        single_task_correlations=len(single),
        single_task_vacuous=sum(x['one_task_lower'] >= 1.0 for x in single),
        highest_r_single_task=best['single_task'],
        highest_r_one_task_lower=low1(best),
        mmrv_below_correlation_any_one_task=sum(x['mmrv_any'] < low1(x) for x in both),
        mmrv_below_correlation_unique_one_task=sum(x['mmrv_unique'] < low1(x) for x in both))
    assert summary['mmrv_below_correlation_any_one_task'] == summary['mmrv_below_correlation_any']
    assert summary['mmrv_below_correlation_unique_one_task'] == summary['mmrv_below_correlation_unique']
    keyed = {f"{x['arxiv']} | {x['evaluator']} | {x['setting']}": x for x in rows}
    out = dict(rows=keyed, summary=summary, simfoundry=simfoundry())
    json.dump(out, open(D / 'census.json', 'w'), indent=1, sort_keys=True)
    print(json.dumps(dict(summary, **{k: v for k, v in out['simfoundry'].items()
                                     if k != 'checks'}), indent=1))


if __name__ == '__main__':
    main()


==> anc/code/sims/corpus_audit.py <==
#!/usr/bin/env python3
"""Provenance and structure of the eight source tables the corpus is built from.

Inputs: data/worldgym_v3_tab5_paired.csv, data/simpler_google_robot.csv,
data/simpler_widowx.csv, data/wmt23_general_mt.csv, data/ctrlworld_table3.csv,
data/autoeval_bridge.csv, data/autoeval_simpler.csv and data/agentrewardbench_table6.csv are
the eight source tables.

Four of the eight tables are cross-checked cell by cell, in the order the file prints, against
the source's printed values copied into this script, so that a digitisation drifting from its
source, or permuting its rows, cannot pass unnoticed. WorldGym's covers its `real`
column alone, its `wm` column being compared only through its published per-policy means.
AutoEval's two and AgentRewardBench cover every column, board and evaluator alike, their
sources printing both. The remaining four tables are checked structurally: shapes,
denominators, completeness, and whether each printed rate reconciles with the trial count its
source states.
"""

import json
from fractions import Fraction as F
from math import ceil, lcm
from pathlib import Path

import numpy as np
import pandas as pd

D = Path('data') if Path('data').is_dir() else Path('../data')

OPENVLA = dict(
    rt1x=np.array([1, 0, 1, 1, 1, 3, 2, 1, 2, 0, 1, 3, 6, .5, 2.5, 1.5, 5]) / 10,
    octo=np.array([5, 1, 1, 3.5, 4, .5, 1, 0, 6, 0, 0, 0, 0, 0, 4, 2.5, 5.5]) / 10,
    ovla=np.array([10, 10, 7, 7.5, 9, 7.5, 4.5, 8, 8, 7, 5, 1, 4, 4.5, 7.5, 10, 9.5]) / 10)
PUBLISHED_MEANS = dict(rt1x=(18.5, 15.5), octo=(20.0, 23.82), ovla=(70.6, 67.4))

AUTOEVAL = dict(
    tasks=['Close Drawer', 'Fold Cloth', 'Open Drawer', 'To Basket', 'To Sink'],
    policies=['MiniVLA', 'Octo', 'Open pi0', 'OpenVLA', 'SuSIE', 'SuSIE-LL'],
    real={'Open Drawer': dict(OpenVLA=40, **{'Open pi0': 24}, Octo=0, **{'SuSIE-LL': 0},
                              SuSIE=2, MiniVLA=32),
          'Close Drawer': dict(OpenVLA=46, **{'Open pi0': 45}, Octo=0, **{'SuSIE-LL': 0},
                               SuSIE=13, MiniVLA=49),
          'To Basket': dict(OpenVLA=1, **{'Open pi0': 7}, Octo=0, **{'SuSIE-LL': 0},
                            SuSIE=0, MiniVLA=38),
          'To Sink': dict(OpenVLA=0, **{'Open pi0': 47}, Octo=0, **{'SuSIE-LL': 0},
                          SuSIE=0, MiniVLA=0),
          'Fold Cloth': dict(OpenVLA=12, **{'Open pi0': 3}, Octo=2, **{'SuSIE-LL': 0},
                             SuSIE=10, MiniVLA=8)},
    proxy={'Open Drawer': dict(OpenVLA=40, **{'Open pi0': 29}, Octo=1, **{'SuSIE-LL': 0},
                               SuSIE=1, MiniVLA=33),
           'Close Drawer': dict(OpenVLA=46, **{'Open pi0': 46}, Octo=5, **{'SuSIE-LL': 1},
                                SuSIE=18, MiniVLA=49),
           'To Basket': dict(OpenVLA=1, **{'Open pi0': 7}, Octo=0, **{'SuSIE-LL': 0},
                             SuSIE=0, MiniVLA=38),
           'To Sink': dict(OpenVLA=0, **{'Open pi0': 47}, Octo=0, **{'SuSIE-LL': 0},
                           SuSIE=0, MiniVLA=0),
           'Fold Cloth': dict(OpenVLA=13, **{'Open pi0': 12}, Octo=4, **{'SuSIE-LL': 0},
                              SuSIE=9, MiniVLA=8)},
    simpler={'Open Drawer': dict(OpenVLA=32, **{'Open pi0': 34}, Octo=3, **{'SuSIE-LL': 1},
                                 SuSIE=0, MiniVLA=30),
             'Close Drawer': dict(OpenVLA=2, **{'Open pi0': 24}, Octo=0, **{'SuSIE-LL': 0},
                                  SuSIE=41, MiniVLA=23),
             'To Basket': dict(OpenVLA=1, **{'Open pi0': 45}, Octo=6, **{'SuSIE-LL': 0},
                               SuSIE=7, MiniVLA=10),
             'To Sink': dict(OpenVLA=0, **{'Open pi0': 6}, Octo=3, **{'SuSIE-LL': 0},
                             SuSIE=0, MiniVLA=2)})

AGENTREWARD = {
    'AssistantBench': {'Claude 3.7 S.': (11.1, 11.1, 0.8), 'GPT-4o': (14.8, 14.8, 3.7),
                       'Llama 3.3': (3.7, 7.4, 5.3), 'Qwen2.5-VL': (0.0, 0.0, 2.2)},
    'WebArena': {'Claude 3.7 S.': (55.1, 64.1, 30.8), 'GPT-4o': (42.3, 50.0, 25.6),
                 'Llama 3.3': (22.4, 27.6, 18.4), 'Qwen2.5-VL': (33.3, 52.6, 29.5)},
    'WorkArena': {'Claude 3.7 S.': (68.8, 68.8, 50.0), 'GPT-4o': (50.0, 56.2, 50.0),
                  'Llama 3.3': (56.2, 50.0, 56.2), 'Qwen2.5-VL': (56.2, 56.2, 56.2)},
    'WorkArena++': {'Claude 3.7 S.': (18.4, 20.7, 8.1), 'GPT-4o': (18.4, 11.5, 4.6),
                    'Llama 3.3': (9.2, 5.8, 3.5), 'Qwen2.5-VL': (13.8, 14.9, 11.5)}}


def denominators(values):
    fracs = [F(str(v)) for v in values]
    return lcm(*(f.denominator for f in fracs))


def reconcile(values, trials):
    """Split printed rates by whether the stated trial count can produce them."""
    exact, rounded, unreachable = [], [], []
    for v in values:
        f = F(str(v))
        if (f * trials).denominator == 1:
            exact.append(str(f))
        elif any(round(k / trials, 3) == float(f) for k in range(trials + 1)):
            rounded.append(str(f))
        else:
            unreachable.append(str(f))
    return dict(trials=trials, exact=len(exact), rounded=len(rounded),
                unreachable=len(unreachable), unreachable_values=unreachable)


def smallest_consistent(values, limit=400):
    """Least trial count from which every printed rate is reachable at three decimals."""
    for n in range(2, limit + 1):
        if all(any(round(k / n, 3) == float(F(str(v))) for k in range(n + 1)) for v in values):
            return n
    return None


def structure(frame, columns):
    cells = frame.policy.nunique() * frame.task.nunique()
    rates = [v for c in columns for v in frame[c].tolist()]
    return dict(policies=int(frame.policy.nunique()), tasks=int(frame.task.nunique()),
                cells=int(cells), columns=len(columns), entries=len(rates),
                denominator=denominators(rates),
                duplicate_rows=int(frame.duplicated(['policy', 'task']).sum()),
                missing_cells=int(cells * len(columns) - len(rates)),
                out_of_range=int(sum(not 0 <= float(v) <= 1 for v in rates)))


def main():
    out = {}

    wg = pd.read_csv(D / 'worldgym_v3_tab5_paired.csv', dtype=str)
    wgf = pd.read_csv(D / 'worldgym_v3_tab5_paired.csv')
    board = [v for v in wg['real'].tolist()]
    odd = sum((F(str(v)) * 20).numerator % 2 == 1 for v in board)
    means = {}
    worst = F(0)
    order = wgf[wgf.policy == next(iter(OPENVLA))].task.tolist()
    for key, column in OPENVLA.items():
        got = wgf[wgf.policy == key]
        assert got.task.tolist() == order, key
        assert len(got) == len(column), key
        assert [F(str(v)) for v in wg[wg.policy == key].real] == \
               [F(str(x)) for x in column], key
        cells = wg[wg.policy == key]
        real = 100 * sum(F(v) for v in cells.real) / len(cells)
        model = 100 * sum(F(v) for v in cells.wm) / len(cells)
        published_real, published_model = PUBLISHED_MEANS[key]
        worst = max(worst, abs(real - F(str(published_real))),
                    abs(model - F(str(published_model))))
        means[key] = dict(real=round(float(real), 3), evaluator=round(float(model), 3))
    out['WorldGym'] = dict(structure(wg, ['real', 'wm']),
                           board_denominator=denominators(board), odd_multiples=int(odd),
                           trials_per_cell=10, per_policy_means=means,
                           real_matches_openvla_in_task_order=True,
                           evaluator_cross_checked=False,
                           worst_published_deviation_exact=str(worst))

    sg = pd.read_csv(D / 'simpler_google_robot.csv', dtype=str)
    sgf = pd.read_csv(D / 'simpler_google_robot.csv')
    stopped = sgf[sgf.early_stopped == 1]
    blank = sgf[sgf.n_completed.isna()]
    plan = sgf.n_planned.to_numpy(int)
    off_plan = {}
    for column in ('real', 'sim_visual_matching', 'sim_variant_aggregation'):
        values = sgf[column].to_numpy(float)
        off_plan[column] = int(sum(
            not any(round(k / n, 3) == v for k in range(n + 1)) for v, n in zip(values, plan)))
    out['SIMPLER_Google'] = dict(
        structure(sg, ['real', 'sim_visual_matching', 'sim_variant_aggregation']),
        cells_off_plan=off_plan,
        planned_depths=sorted(sgf.n_planned.unique().tolist(), reverse=True),
        early_stopped_cells=int(len(stopped)),
        shortfall=int((stopped.n_planned - stopped.n_completed).max()) if len(stopped) else 0,
        stopped_planned=int(stopped.n_planned.max()) if len(stopped) else 0,
        stopped_completed=int(stopped.n_completed.min()) if len(stopped) else 0,
        blank_completion_cells=int(len(blank)))

    bx = pd.read_csv(D / 'simpler_widowx.csv', dtype=str)
    bx_board = reconcile(bx['real'].tolist(), 24)
    bx_evaluator = reconcile(bx['sim_visual_matching'].tolist(), 24)
    out['SIMPLER_WidowX'] = dict(
        structure(bx, ['real', 'sim_visual_matching']), trials_per_cell=24,
        board=bx_board,
        evaluator={k: bx_evaluator[k] for k in ('trials', 'unreachable', 'unreachable_values')},
        board_smallest_consistent_unreachable=smallest_consistent(
            bx_board['unreachable_values']),
        evaluator_smallest_consistent_unreachable=smallest_consistent(
            bx_evaluator['unreachable_values']))

    cw = pd.read_csv(D / 'ctrlworld_table3.csv', dtype=str)
    out['CtrlWorld'] = dict(
        structure(cw, ['real_instruction', 'wm_instruction', 'real_success', 'wm_success']),
        boards=2, cells_per_board=int(cw.policy.nunique() * cw.task.nunique()),
        trials_per_cell=None)

    mt = pd.read_csv(D / 'wmt23_general_mt.csv', dtype=str)
    out['WMT23'] = dict(structure(mt, ['real', 'proxy']), trials_per_cell=None,
                        board_scale='the human DA+SQM score, direct assessment with scalar '
                                    'quality metric guidelines, divided by one hundred',
                        evaluator_scale='chrF, divided by one hundred and rounded to four '
                                        'places')

    for name, fname, proxy in (('AutoEval', 'autoeval_bridge.csv', 'proxy'),
                               ('AutoEval_SIMPLER', 'autoeval_simpler.csv', 'proxy')):
        ae = pd.read_csv(D / fname)
        exact = 0
        for _, row in ae.iterrows():
            trials = int(row['n_planned'])
            assert F(str(row['real'])) == F(int(row['real_successes']), trials), (name, 'real')
            assert F(str(row[proxy])) == F(int(row['proxy_successes']), trials), (name, proxy)
            exact += 1
        column = 'proxy' if name == 'AutoEval' else 'simpler'
        checked = 0
        for _, row in ae.iterrows():
            assert int(row['real_successes']) == AUTOEVAL['real'][row['task']][row['policy']], \
                (name, 'real', row['task'], row['policy'])
            assert int(row['proxy_successes']) == \
                AUTOEVAL[column][row['task']][row['policy']], \
                (name, column, row['task'], row['policy'])
            checked += 1
        out[name] = dict(structure(pd.read_csv(D / fname, dtype=str), ['real', proxy]),
                         trials_per_cell=int(ae['n_planned'].iloc[0]),
                         counts_reproduce_rates=exact,
                         cross_checked_cells=checked,
                         evaluator_cross_checked=True,
                         uniform_depth=bool(ae['n_planned'].nunique() == 1))

    ar = pd.read_csv(D / 'agentrewardbench_table6.csv', dtype=str)
    checked = 0
    for _, row in ar.iterrows():
        want = AGENTREWARD[row['task']][row['policy']]
        for value, printed in zip(('real', 'judge', 'rule'), want):
            assert F(str(row[value])) == F(str(printed)) / 100, \
                ('AgentRewardBench', value, row['task'], row['policy'])
        checked += 1
    out['AgentRewardBench'] = dict(structure(ar, ['real', 'judge', 'rule']), trials_per_cell=None,
                                   cross_checked_cells=checked,
                                   evaluator_cross_checked=True,
                                   board_scale='expert-annotated success rate in per cent, '
                                               'divided by one hundred',
                                   evaluator_scale='a GPT-4o judge and the benchmark\'s own '
                                                   'rule-based checker, on the same scale',
                                   benchmark_dropped_for_a_missing_agent='VisualWebArena')

    for name, row in out.items():
        print(f"{name:16s} {row['policies']}x{row['tasks']} = {row['cells']} cells, "
              f"{row['entries']} entries, denominator {row['denominator']}, "
              f"{row['duplicate_rows']} duplicate rows, {row['missing_cells']} missing, "
              f"{row['out_of_range']} out of range", flush=True)
    print(f"    WorldGym real column matches OpenVLA cell by cell in task order, for all three "
          f"policies; no evaluator column is cross-checked, and every published "
          f"per-policy mean is reproduced to within {ceil(worst * 1000) / 1000} points", flush=True)
    print(f"    AutoEval: {out['AutoEval']['counts_reproduce_rates']} and "
          f"{out['AutoEval_SIMPLER']['counts_reproduce_rates']} cells whose printed rate is "
          f"exactly its own success count over {out['AutoEval']['trials_per_cell']} trials",
          flush=True)
    print(f"    cross-checked cell by cell, every column: "
          f"{out['AutoEval']['cross_checked_cells']} AutoEval cells, "
          f"{out['AutoEval_SIMPLER']['cross_checked_cells']} of its SIMPLER board "
          f"and {out['AgentRewardBench']['cross_checked_cells']} "
          f"AgentRewardBench cells", flush=True)
    print(f"    WidowX board at 24 trials: {out['SIMPLER_WidowX']['board']['exact']} exact, "
          f"{out['SIMPLER_WidowX']['board']['rounded']} by rounding, "
          f"{out['SIMPLER_WidowX']['board']['unreachable']} unreachable", flush=True)
    assert all(r['duplicate_rows'] == 0 and r['missing_cells'] == 0 and r['out_of_range'] == 0
               for r in out.values())
    out['census'] = dict(
        source_tables=len(out),
        stating_a_trial_count=sum(r.get('trials_per_cell') is not None
                                  or r.get('planned_depths') is not None
                                  for r in out.values()),
        cross_checked=sum(r.get('cross_checked_cells') is not None
                                      or r.get('real_matches_openvla_in_task_order') is not None
                                      for r in out.values()))
    kept = dict(
        WorldGym=('policies', 'tasks', 'cells', 'denominator', 'board_denominator',
                  'trials_per_cell', 'per_policy_means', 'worst_published_deviation_exact'),
        SIMPLER_Google=('policies', 'tasks', 'cells', 'denominator', 'cells_off_plan',
                        'planned_depths', 'shortfall', 'stopped_planned', 'stopped_completed'),
        SIMPLER_WidowX=('policies', 'tasks', 'cells', 'denominator', 'trials_per_cell', 'board',
                        'evaluator', 'board_smallest_consistent_unreachable',
                        'evaluator_smallest_consistent_unreachable'),
        CtrlWorld=('policies', 'tasks', 'denominator', 'entries', 'cells_per_board'),
        WMT23=('policies', 'tasks', 'denominator'),
        AutoEval=('policies', 'tasks', 'cells', 'denominator', 'trials_per_cell',
                  'counts_reproduce_rates', 'cross_checked_cells'),
        AutoEval_SIMPLER=('policies', 'tasks', 'cells', 'denominator', 'trials_per_cell',
                          'counts_reproduce_rates', 'cross_checked_cells'),
        AgentRewardBench=('policies', 'tasks', 'cells', 'denominator',
                          'cross_checked_cells'))
    out.update({name: {k: out[name][k] for k in keys} for name, keys in kept.items()})
    out['adverse'] = [dict(id='corpus-cross-check',
                           text="Four of the eight source tables (for WorldGym, only the real column) are cross-checked cell by cell against the source's printed values; the other four are checked for structure only.")]
    (D / 'corpus_summary.json').write_text(json.dumps(out, indent=1, sort_keys=True))
    print('CORPUS_SUMMARY_JSON', json.dumps(out, sort_keys=True), flush=True)


if __name__ == '__main__':
    main()


==> anc/code/sims/datadecide_audit.py <==
#!/usr/bin/env python3
"""The DataDecide audit: choosing a pretraining corpus from small models, 25 corpora by 10 benchmarks.

The decision, the construction, the settings and four hypotheses are fixed in
CRITERIA_datadecide.md, written before any accuracy was read.

Input: data/datadecide_cells.csv, one row per (corpus, model size, benchmark), extracted from the
Hugging Face dataset allenai/DataDecide-eval-results (ODC-By) by
    python sims/datadecide_audit.py --extract PATH/TO/DIRECTORY/WITH/THE/FOUR/PARQUET/SHARDS
which needs pandas with a parquet engine. A cell is the field primary_metric at the last recorded
step of each seed, averaged over the seeds; MMLU is the mean over its 57 subtasks. Values are kept
as exact reduced fractions of the printed decimals.

The outcome table is the 1B models' accuracy (rounded to four places); each of the 13 smaller sizes
is an evaluator of it. Every guarantee is computed exactly by evalceil/table.py, at the two
tolerances the criteria fix.

Output: data/datadecide_audit.json.
"""
import ast
import csv
import json
import math
import sys
from fractions import Fraction as F
from pathlib import Path

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from evalceil.card import r_vac
from evalceil.table import Table

D = Path('data') if Path('data').is_dir() else Path('../data')
HERE = Path(__file__).resolve().parent.parent
CRITERIA = HERE / 'CRITERIA_datadecide.md'
BENCHMARKS = ['arc_challenge', 'arc_easy', 'boolq', 'csqa', 'hellaswag', 'mmlu', 'openbookqa',
              'piqa', 'socialiqa', 'winogrande']
SIZES = ['4M', '6M', '8M', '10M', '14M', '16M', '20M', '60M', '90M', '150M', '300M', '530M',
         '750M']
TARGET = '1B'
GRAIN = F(1, 10000)
TOLERANCES = (F(1, 100), F(1, 20))




def extract(folder):
    """Rebuild data/datadecide_cells.csv from the four parquet shards of the dataset."""
    import pandas as pd
    frames = [pd.read_parquet(p, columns=['params', 'data', 'task', 'step', 'seed', 'metrics'])
              for p in sorted(Path(folder).glob('train-*.parquet'))]
    df = pd.concat(frames, ignore_index=True)
    df = df[df['params'].isin(SIZES + [TARGET])]
    last = df.groupby(['params', 'data', 'seed'])['step'].transform('max')
    df = df[df['step'] == last]
    value = {}
    for r in df.itertuples(index=False):
        v = ast.literal_eval(r.metrics)['primary_metric']
        task = 'mmlu' if r.task.startswith('mmlu_') else r.task
        if task not in BENCHMARKS:
            continue
        value.setdefault((r.data, r.params, task, r.seed), []).append(F(str(v)))
    cells = {}
    for (corpus, size, task, seed), vs in value.items():
        if task == 'mmlu' and len(vs) != 57:
            raise SystemExit(f'MMLU for {corpus} {size} seed {seed} has {len(vs)} subtasks')
        if task != 'mmlu' and len(vs) != 1:
            raise SystemExit(f'{task} for {corpus} {size} seed {seed} has {len(vs)} rows')
        cells.setdefault((corpus, size, task), []).append(sum(vs) / len(vs))
    with open(D / 'datadecide_cells.csv', 'w', newline='') as f:
        out = csv.writer(f, lineterminator='\n')
        out.writerow(['corpus', 'size', 'benchmark', 'seeds', 'value'])
        for (corpus, size, task), vs in sorted(cells.items()):
            m = sum(vs) / len(vs)
            out.writerow([corpus, size, task, len(vs), f'{m.numerator}/{m.denominator}'])
    print('wrote', D / 'datadecide_cells.csv')


def load():
    cells, seeds = {}, {}
    with open(D / 'datadecide_cells.csv') as f:
        for r in csv.DictReader(f):
            cells[(r['corpus'], r['size'], r['benchmark'])] = F(r['value'])
            seeds[(r['corpus'], r['size'])] = int(r['seeds'])
    corpora = sorted({c for c, _, _ in cells})
    complete = [c for c in corpora
                if all((c, s, b) in cells for s in SIZES + [TARGET] for b in BENCHMARKS)]
    missing = sorted(set(corpora) - set(complete))
    P = np.array([[F(math.floor(cells[(c, TARGET, b)] / GRAIN + F(1, 2))) * GRAIN
                   for b in BENCHMARKS] for c in complete], dtype=object)
    Y = {s: np.array([[cells[(c, s, b)] for b in BENCHMARKS] for c in complete], dtype=object)
         for s in SIZES}
    return complete, missing, P, Y, seeds


def tau_b(x, y):
    from scipy.stats import kendalltau
    keep = [(a, b) for a, b in zip(x, y) if a is not None]
    if len({a for a, _ in keep}) < 2 or len({b for _, b in keep}) < 2:
        return None
    return float(kendalltau([a for a, _ in keep], [b for _, b in keep], variant='b').statistic)


def main():
    corpora, missing, P, Y, seeds = load()
    t = Table(P)
    comp = t.comparators()
    rows = {}
    for s in SIZES:
        g = t.evaluate(Y[s])
        rows[s] = dict(
            r=g['r'], mmrv=float(g['mmrv']), unique=g['unique_top'], pairacc=float(g['pairacc']),
            r_sys=g['r_sys'], pairacc_sys=float(g['pairacc_sys']),
            realised=float(g['per_task']['realised']), g_corr=float(g['per_task']['r']),
            g_mmrv=float(g['per_task']['mmrv']), g_pairacc=float(g['per_task']['pairacc']),
            ship_realised=float(g['ship']['realised']), ship_corr=float(g['ship']['r']),
            ship_rsys=float(g['ship']['r_sys']), ship_pairacc_sys=float(g['ship']['pairacc_sys']),
            short2_realised=float(g['shortlist2']['realised']),
            short2_corr=float(g['shortlist2']['r']),
            free_corr=g['table_free']['r'], vacuous=bool(g['r'] is None or g['r'] <= r_vac(t.K)),
            seeds=min(seeds[(c, s)] for c in corpora))
        print(s, {k: rows[s][k] for k in ('r', 'g_corr', 'g_mmrv', 'realised', 'ship_pairacc_sys')},
              flush=True)
    ev = [rows[s] for s in SIZES]
    n = len(ev)
    neg = [-e['realised'] for e in ev]
    tau_corr = tau_b([e['r'] for e in ev], neg)
    tau_mmrv = tau_b([-e['mmrv'] for e in ev], neg)
    small = [s for s in SIZES if s.endswith('M') and int(s[:-1]) <= 150]
    eps1, eps5 = (float(e) for e in TOLERANCES)
    summary = dict(
        K=t.K, T=t.T, evaluators=n, corpora_missing=missing, r_vac=r_vac(t.K),
        best_fixed=float(comp['best_fixed']), worst_possible=float(comp['worst_possible']),
        phi=float(comp['phi']),
        means_spread=float(max(sum(P[i]) for i in range(t.K)) / t.T
                           - min(sum(P[i]) for i in range(t.K)) / t.T),
        vacuous=sum(e['vacuous'] for e in ev), mmrv_tighter=sum(e['g_mmrv'] < e['g_corr'] for e in ev),
        tau_corr=tau_corr, tau_mmrv=tau_mmrv,
        tau_pairacc=tau_b([e['pairacc'] for e in ev], neg),
        tau_ship_pairacc_sys=tau_b([e['pairacc_sys'] for e in ev],
                                   [-e['ship_realised'] for e in ev]),
        tau_ship_rsys=tau_b([e['r_sys'] for e in ev], [-e['ship_realised'] for e in ev]),
        small_ship_certified_1=sum(rows[s]['ship_pairacc_sys'] <= eps1 for s in small),
        small=len(small))
    for name, eps in (('1', eps1), ('5', eps5)):
        summary[f'per_task_corr_{name}'] = sum(e['g_corr'] <= eps for e in ev)
        summary[f'per_task_mmrv_{name}'] = sum(e['g_mmrv'] <= eps for e in ev)
        summary[f'per_task_pairacc_{name}'] = sum(e['g_pairacc'] <= eps for e in ev)
        summary[f'ship_corr_{name}'] = sum(e['ship_corr'] <= eps for e in ev)
        summary[f'ship_rsys_{name}'] = sum(e['ship_rsys'] <= eps for e in ev)
        summary[f'ship_pairacc_sys_{name}'] = sum(e['ship_pairacc_sys'] <= eps for e in ev)
        summary[f'short2_corr_{name}'] = sum(e['short2_corr'] <= eps for e in ev)
        summary[f'ship_realised_{name}'] = sum(e['ship_realised'] <= eps for e in ev)
    summary.update(
        h1=summary['vacuous'] >= n / 2, h2=summary['mmrv_tighter'] >= 10,
        h3=tau_corr is not None and tau_mmrv is not None and tau_mmrv > tau_corr,
        h4=summary['small_ship_certified_1'] == 0)
    for tag, key in (('D-H1', 'h1'), ('D-H2', 'h2'), ('D-H3', 'h3'), ('D-H4', 'h4')):
        print(tag, 'held' if summary[key] else 'did not hold')
    adverse = []
    if not summary['h1']:
        adverse.append(dict(id='D-H1', text=f"D-H1 failed: only ${summary['vacuous']}$ of the ${n}$ "
                            f"correlations are at or below $r_{{\\mathrm{{vac}}}}(25)$."))
    if not summary['h2']:
        adverse.append(dict(id='D-H2', text=f"D-H2 failed: the MMRV's exact guarantee is below the "
                            f"correlation's for ${summary['mmrv_tighter']}$ of the ${n}$ sizes."))
    if not summary['h3']:
        adverse.append(dict(id='D-H3', text="D-H3 failed: across the sizes, the MMRV does not order "
                            "the evaluators by their regret better than the correlation."))
    if not summary['h4']:
        adverse.append(dict(id='D-H4', text=f"D-H4 failed: ${summary['small_ship_certified_1']}$ "
                            f"evaluators of 150M parameters or fewer certify shipping within one "
                            f"point by their decision accuracy."))
    out = dict(adverse=adverse, corpora=corpora, benchmarks=BENCHMARKS,
               sizes=SIZES, tolerances=[eps1, eps5], summary=summary, rows=rows)
    (D / 'datadecide_audit.json').write_text(json.dumps(out, indent=1, sort_keys=True) + '\n')
    print(json.dumps(summary, indent=1))
    print('wrote data/datadecide_audit.json')
    return 0


if __name__ == '__main__':
    if len(sys.argv) == 3 and sys.argv[1] == '--extract':
        extract(sys.argv[2])
    else:
        raise SystemExit(main())


==> anc/code/sims/design.py <==
#!/usr/bin/env python3
"""Designing a validation before running it, and testing a top-k screen (App. E.4).

Every bound here is a sufficient condition. The first is Lemma 4 of App. E.4; the bounds for
new tasks and a new policy (`tasks`, `slot`) are exploratory and are not stated in the paper.

  resolve(K, x, delta)  Lemma 4: the effective number of trials per policy,
                        v = T^2 / sum_t 1/n_t, that puts every choice or top-k screen with
                        published guarantee B within B + x of the best published policy with
                        probability 1 - delta: v >= log((K-1)/delta) / x^2. Applied with B = 0
                        to k policies tested on hardware it is the trial count of App. E.4.
  tasks(K, x, alpha)    the task-count bound: the number of tasks drawn at random from a population
                        that puts the same statement on the population means with probability
                        1 - alpha, whatever the trials per task: T >= 2 log((K-1)/alpha) / x^2.
  slot(K, x, alpha)     the new-policy bound: one new exchangeable policy as well; it needs
                        1/(K+1) < alpha, as Theorem 9 requires, and
                        v >= log((K-1)/delta_a) / x^2, delta_a = alpha - 1/(K+1).

Outputs: the trial counts the main text quotes; the least budget of real trials for each claim
(with the allocation that attains it), checked against a grid of budgets and allocations; what
the four corpus designs that state a trial count certify; the comparison with Theorem 8; and three
numerical checks of the bounds, by exact binomial sums and by simulation.

Output: data/design.json.
"""
import json
import math
import sys
from fractions import Fraction as F
from pathlib import Path

import numpy as np
from scipy.stats import binom

sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from evalceil.frontier import correlation_squared
from evalceil.margins import shortlist_exchange
from evalceil.pairs import load

D = Path(__file__).resolve().parent.parent / 'data'
DELTA = 0.05
SEED = 20271109
SIMS = 20000
K_MAX = 200
GRID = np.logspace(2, 6, 41)
DESIGNS = dict(WorldGym=(3, [10] * 17), SIMPLER_Google=(6, [75, 60, 54, 27]),
               SIMPLER_WidowX=(3, [24] * 4), AutoEval=(6, [50] * 5))


def _ceil(x):
    """The least integer at or above x, refused where rounding error could decide it."""
    c = math.ceil(x)
    if abs(x - round(x)) < 1e-9:
        raise ArithmeticError(f'{x} lies within rounding error of an integer')
    return c


def resolve(K, x, delta=DELTA):
    """Lemma 4: least effective trials per policy, log((K-1)/delta) / x^2."""
    if K < 2:
        return 0
    return _ceil(math.log((K - 1) / delta) / x ** 2)


def tasks(K, x, alpha=DELTA):
    """The task-count bound: least number of tasks, 2 log((K-1)/alpha) / x^2."""
    return _ceil(2 * math.log((K - 1) / alpha) / x ** 2)


def slot(K, x, alpha=DELTA):
    """The new-policy bound: least effective trials per policy with one new policy, or None."""
    if F(1, K + 1) >= F(str(alpha)):
        return None
    return _ceil(math.log((K - 1) / (alpha - 1 / (K + 1))) / x ** 2)


def least_budget(claim, x, alpha=DELTA):
    """The least number of real trials N = K T n for one claim at slack x, with K >= 3.

    For the published policies only v = T n matters, so the budget is K * resolve(K, x) with
    T n split freely; for new tasks only T matters and n = 1 is cheapest; with a new policy
    the budget is K * slot(K, x). The minimum over K is taken over 3 <= K <= K_MAX, and the
    returned allocation is (K, T, n), one trial per task being listed for the published claim.
    """
    best = None
    for K in range(3, K_MAX + 1):
        if claim == 'published':
            v, alloc = resolve(K, x, alpha), None
            alloc = (K, v, 1)
        elif claim == 'new_tasks':
            v = tasks(K, x, alpha)
            alloc = (K, v, 1)
        else:
            v = slot(K, x, alpha)
            if v is None:
                continue
            alloc = (K, v, 1)
        N = K * v
        if best is None or N < best[0]:
            best = (N, alloc)
    return best


def certified(claim, N, B=0.0, alpha=DELTA):
    """The smallest tolerance the best allocation of N trials certifies for one claim.

    The allocations are 3 <= K <= K_MAX, 1 <= T <= N/K and n = floor(N/(K T)); each criterion
    improves with n, so the largest n loses nothing. For a fixed K the published and new-policy
    criteria depend on T n alone, whose largest value over T is floor(N/K), at T = 1; the
    new-task criterion depends on T alone, largest at T = floor(N/K) with n = 1. So the search
    runs over K only. Returns B plus the least slack, or None where no allocation supports the
    claim.
    """
    best = None
    for K in range(3, min(K_MAX, int(N // 3)) + 1):
        m = int(N // K)
        if claim == 'published':
            x = math.sqrt(math.log((K - 1) / alpha) / m)
        elif claim == 'new_tasks':
            x = math.sqrt(2 * math.log((K - 1) / alpha) / m)
        else:
            if F(1, K + 1) >= F(str(alpha)):
                continue
            x = math.sqrt(math.log((K - 1) / (alpha - 1 / (K + 1))) / m)
        if best is None or x < best:
            best = x
    return None if best is None else B + best


def theorem9_tasks(B, target, alpha=DELTA):
    """Least T with (sqrt(B + c) + sqrt c)^2 <= target, c = log(1/alpha)/(2T) (Theorem 8, Cor. 4)."""
    s = (target - B) / (2 * math.sqrt(target))
    return _ceil(math.log(1 / alpha) / (2 * s * s))


def binomial_check(n, gap=0.05):
    """Exact probability that the worse of two policies, `gap` apart, is observed at least as
    high as the better one with n trials each, over better rates .05, .06, ..., 1.00."""
    worst = 0.0
    for c in range(5, 101):
        hi, lo = c / 100, c / 100 - gap
        k = np.arange(n + 1)
        p_lo = binom.pmf(k, n, max(lo, 0.0))
        tail_hi = binom.cdf(k, n, hi)
        worst = max(worst, float(np.sum(p_lo * tail_hi)))
    return worst


def tasks_simulation(rng, K=3, x=0.30):
    """The task-count bound at three policies and slack x, under two task laws, by simulation.

    Law `one_succeeds`: on each task one policy, uniformly chosen, succeeds and the others fail.
    Law `trade`: on each task policies 1 and 2 split a success and a failure at random and the
    third always fails. In both, every policy's population mean is known exactly; the event the
    bound covers is that some policy's observed mean exceeds the best one's by its population
    shortfall plus x. One trial per task.
    """
    T = tasks(K, x)
    out = {}
    winners = rng.integers(0, K, size=(SIMS, T))
    counts = np.stack([(winners == i).sum(1) for i in range(K)], 1) / T
    out['one_succeeds'] = float(np.mean((counts[:, 1:] - counts[:, :1] >= x).any(1)))
    first = rng.integers(0, 2, size=(SIMS, T))
    m0, m1 = first.mean(1), 1 - first.mean(1)
    event = ((m1 - m0) >= x) | ((0 - m0) >= x - 0.5)
    out['trade'] = float(np.mean(event))
    return T, out


def slot_simulation(rng, K=4, trials=200, x=None):
    """The new-policy bound with K published policies of `trials` trials each and one new policy.

    The screen S_1 is the evaluator's top published policy and B its published guarantee,
    the best published mean minus that policy's; S+ is the top two of all K + 1. A run fails
    when no member of S+ has a true mean within B + x of the best true mean of all K + 1.
    Law `mirror`: K policies with mean 0 scored 1 and one with mean 1 scored 0, in random
    order. Law `uniform`: true means uniform on [0,1] and scores equal to the means plus
    Gaussian noise of standard deviation .1. Also checks S_k within S+ on random tables with
    ties, for every k.
    """
    if x is None:
        x = math.sqrt(math.log((K - 1) / 0.02) / trials)
    bound = 1 / (K + 1) + (K - 1) * math.exp(-trials * x * x)

    def run(mu, s):
        new = rng.integers(0, K + 1)
        pub = [i for i in range(K + 1) if i != new]
        phat = {i: rng.binomial(trials, mu[i]) / trials for i in pub}
        order_pub = sorted(pub, key=lambda i: (-s[i], mu[i]))
        top = order_pub[0]
        B = max(phat.values()) - phat[top]
        order_all = sorted(range(K + 1), key=lambda i: (-s[i], mu[i]))
        plus = order_all[:2]
        return not any(mu[i] >= max(mu) - B - x for i in plus)

    fails = {}
    base_mu = [0.0] * K + [1.0]
    base_s = [1.0] * K + [0.0]
    m = 0
    for _ in range(SIMS):
        perm = rng.permutation(K + 1)
        mu = [base_mu[p] for p in perm]
        s = [base_s[p] for p in perm]
        m += run(mu, s)
    fails['mirror'] = m / SIMS
    m = 0
    for _ in range(SIMS):
        mu = list(rng.uniform(0, 1, K + 1))
        s = [v + rng.normal(0, 0.1) for v in mu]
        m += run(mu, s)
    fails['uniform'] = m / SIMS
    inclusion = 0
    for _ in range(SIMS):
        mu = list(rng.integers(0, 3, K + 1) / 2)
        s = list(rng.integers(0, 3, K + 1))
        new = rng.integers(0, K + 1)
        pub = [i for i in range(K + 1) if i != new]
        order_pub = sorted(pub, key=lambda i: (-s[i], mu[i], i))
        order_all = sorted(range(K + 1), key=lambda i: (-s[i], mu[i], i))
        inclusion += all(set(order_pub[:k]) <= set(order_all[:k + 1]) for k in range(1, K + 1))
    return dict(K=K, trials=trials, slack=x, bound=bound, fails=fails,
                inclusion_held=inclusion, inclusion_tables=SIMS)


def main():
    rng = np.random.default_rng(SEED)
    out = dict(delta=DELTA, seed=SEED, simulations=SIMS, k_max=K_MAX)

    out['hardware'] = {str(k): dict(
        pairwise={f'{e:.2f}': resolve(k, e) for e in (0.05, 0.10, 0.15)},
        halves=_ceil(2 * math.log(2 * k / DELTA) / 0.05 ** 2)) for k in range(2, 6)}

    pairs = load()
    two = {n: shortlist_exchange(P, s, correlation_squared(Y, P), 2)
           for n, (P, s, Y, _) in pairs.items()}
    median_two = sorted(two.values())[len(two) // 2]
    out['median_shortlist_two'] = float(median_two)
    out['median_shortlist_two_exact'] = str(median_two)
    rows = []
    for tol, B in ((0.05, 0.0), (0.05, 0.025), (0.10, 0.0), (0.10, float(median_two))):
        row = dict(tolerance=tol, B=B)
        for claim in ('published', 'new_tasks', 'new_policy'):
            N, alloc = least_budget(claim, tol - B)
            row[claim] = dict(budget=N, allocation=list(alloc))
        rows.append(row)
    out['budgets'] = rows
    out['budgets_90'] = {c: least_budget(c, 0.05, 0.10)[0]
                         for c in ('published', 'new_tasks', 'new_policy')}
    out['confidence'], out['confidence_90'] = 1 - DELTA, 1 - 0.10
    out['slot_fewest_policies'] = next(K for K in range(3, K_MAX + 1) if slot(K, 0.05) is not None)
    out['five_points_at_median'] = {c: least_budget(c, 0.05 - float(median_two))[0]
                                    for c in ('published', 'new_tasks', 'new_policy')}
    grid = {}
    agree = True
    for claim in ('published', 'new_tasks', 'new_policy'):
        least = least_budget(claim, 0.05)[0]
        curve = []
        for N in GRID:
            tol = certified(claim, N)
            curve.append(tol)
            ok = tol is not None and tol <= 0.05
            agree &= ok == (N >= least)
        grid[claim] = curve
    out['grid'] = dict(budgets=[float(N) for N in GRID], tolerance=grid, agrees=bool(agree))

    designs = {}
    for name, (K, n_t) in DESIGNS.items():
        T = len(n_t)
        v = F(T * T) / sum(F(1, n) for n in n_t)
        designs[name] = dict(K=K, T=T, trials=K * sum(n_t), effective=float(v),
                             published_slack=math.sqrt(math.log((K - 1) / DELTA) / float(v)),
                             new_task_slack=math.sqrt(2 * math.log((K - 1) / DELTA) / T),
                             five_points_budget=K * resolve(K, 0.05))
    out['designs'] = designs

    ext = json.loads((D / 'extensions.json').read_text())['new_tasks']['pairs']
    per_task = sorted(p['best_certificate'] for p in ext)
    median_task = per_task[len(per_task) // 2]
    out['theorem6'] = dict(zero=theorem9_tasks(0.0, 0.05), median_guarantee=median_task,
                           at_median=theorem9_tasks(median_task, 0.10))

    out['binomial_check'] = dict(trials=resolve(2, 0.05), worst=binomial_check(resolve(2, 0.05)),
                                 rates=96)
    T, sim = tasks_simulation(rng)
    out['tasks_simulation'] = dict(K=3, slack=0.30, tasks=T, exceed=sim)
    out['slot_simulation'] = slot_simulation(rng)

    out['summary'] = dict(
        hardware_two_five=out['hardware']['2']['pairwise']['0.05'],
        hardware_two_ten=out['hardware']['2']['pairwise']['0.10'],
        hardware_two_fifteen=out['hardware']['2']['pairwise']['0.15'],
        hardware_five_five=out['hardware']['5']['pairwise']['0.05'],
        halves_two=out['hardware']['2']['halves'], halves_three=out['hardware']['3']['halves'],
        resolve_three_five=resolve(3, 0.05),
        published_five=rows[0]['published']['budget'],
        new_tasks_five=rows[0]['new_tasks']['budget'],
        new_policy_five=rows[0]['new_policy']['budget'],
        new_policy_K=rows[0]['new_policy']['allocation'][0],
        new_policy_trials=rows[0]['new_policy']['allocation'][1],
        new_tasks_count=rows[0]['new_tasks']['allocation'][1],
        design_slack_min=min(d['published_slack'] for d in designs.values()),
        design_slack_max=max(d['published_slack'] for d in designs.values()),
        design_trials_min=min(d['trials'] for d in designs.values()),
        design_trials_max=max(d['trials'] for d in designs.values()),
        design_new_task_slack_min=min(d['new_task_slack'] for d in designs.values()),
        grid_points=len(GRID), grid_min=float(GRID[0]), grid_max=float(GRID[-1]))
    (D / 'design.json').write_text(json.dumps(out, indent=1, sort_keys=True) + '\n')
    print(json.dumps(out['summary'], indent=1))
    print('budgets', [(r['tolerance'], r['B'], {c: r[c] for c in ('published', 'new_tasks', 'new_policy')}) for r in rows])
    print('90%', out['budgets_90'], 'median', out['median_shortlist_two'], out['five_points_at_median'])
    print('designs', designs)
    print('theorem6', out['theorem6'], 'binomial', out['binomial_check'])
    print('tasks sim', out['tasks_simulation'], 'slot sim', out['slot_simulation'])
    print('grid agrees', agree)
    return 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/code/sims/extensions.py <==
#!/usr/bin/env python3
"""The worked example, what each summary guarantees with no
outcome table, outcome tables on which different policies win different tasks, and the step from the printed
tasks to new ones.

Seven blocks, each written to data/extensions.json, and a summary of the scalars the text prints.

  example      The three-policy, three-task board of Fig. 1, with the evaluator that swaps
               two policies on one task: its correlation, the exchange rate at that
               correlation, the best fixed policy, the rank statistic and its certificate.
  universal    Thm. 5 with no outcome table: the closed bound B_K of the correlation, the crude
               bound of Cor. 2 it sharpens and the vacuity threshold r_vac(K). The theorem's
               inequalities are also checked by exact computation on random outcome tables,
               and Thm. 6's rank bounds on random tie-free tables.
  mmrv_exact   Cor. 3's witnesses: boards on which K*MMRV (any tie rule) and K*MMRV/2
               (unique argmax) are attained.
  heterogeneous  (Exploratory, not reported in the paper.) A controlled study on boards where no policy leads more than half the tasks,
               with the board plus Gaussian noise as the evaluator: how often each summary's
               exact certificate is the tighter, how often it proves that routing beats
               the best fixed policy, and how well it ranks the regret actually incurred,
               with the count of tasks on which the evaluator picks a leader as a third summary.
  not_a_theorem  A board on which the rank statistic's certificate exceeds the correlation's,
               so the comparison is a finding and not a theorem (App. A.2 of the paper).
  new_tasks    Thm. 8: the certificate on new tasks drawn from the law the printed tasks were
               drawn from, at the printed task count, and the task count a .10 certificate
               would need at each pair's current per-task certificate.
  boardfree_bar  The correlation and the MMRV each K needs for five points with no outcome
               table, checked against every corpus bar.

Every board quantity is exact (rational arithmetic in evalceil); the irrational ones (square
roots, B_K, the task-count formula) are floats by nature and stored unrounded.
"""
import json
import math
import random
from fractions import Fraction as F
from pathlib import Path

import numpy as np
import pandas as pd

import sys
sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from evalceil.frontier import correlation_squared
from evalceil.margins import (best_fixed, certificate_at, exchange_curve,
                              agreement, agreement_certificate, integer_table, mmrv,
                              mmrv_certificate, realised, unique_argmax)

D = Path('data') if Path('data').is_dir() else Path('../data')
ALPHA = .05
TARGET = .10


def beta_k(K, rho):
    """The closed bound of Thm. 5(i): V_K(rho) <= min{1, beta_K(rho)} for rho <= 1/2."""
    return (K * rho / 2) / (rho + math.sqrt(rho * rho + (1 - 2 * rho) * K * rho / 2))


def b_k(K, rho):
    if rho <= .5:
        return min(1.0, beta_k(K, rho))
    return min(1.0, K * rho / 2)


def rho_vac(K):
    return 1 / (2 * (math.sqrt(2 * K - 1) - math.sqrt(K - 1)) ** 2)


def exchange_at(P, scale, r):
    return certificate_at(P, scale, r)


def exchange_exact(P, scale, r2):
    """The exchange rate at an exact rational r^2, boundaries included."""
    steps = exchange_curve(P, scale)
    for bound, tolerance in steps:
        if bound >= r2:
            return tolerance
    return steps[-1][1]


def example():
    P = np.array([[9, 0, 8], [7, 3, 3], [4, 5, 10]], dtype=object)
    Y = np.array([[9, 0, 8], [7, 5, 3], [4, 3, 10]], dtype=object)
    scale = 10
    r2 = correlation_squared(Y, P)
    r = math.sqrt(r2)
    v = mmrv(P, Y, scale)
    strict = unique_argmax(Y)
    return dict(board=[[int(x) for x in row] for row in P], scores=[[int(x) for x in row] for row in Y],
                scale=scale, correlation=r, correlation_squared=str(r2),
                exchange_rate=str(exchange_at(P, scale, r)),
                exchange_rate_value=float(exchange_at(P, scale, r)),
                best_fixed=str(best_fixed(P, scale)), best_fixed_value=float(best_fixed(P, scale)),
                realised=str(realised(P, scale, Y)), realised_value=float(realised(P, scale, Y)),
                mmrv=str(v), mmrv_value=float(v), unique_argmax=strict,
                closed_form=str(len(P) * v / 2), closed_form_value=float(len(P) * v / 2),
                mmrv_certificate=str(mmrv_certificate(P, scale, v, strict=True)),
                worst=example_worst(P, Y, scale, r2),
                shipping=example_shipping(P, Y, scale, r2))


def ship_loss(P, S, scale):
    """Deployment regret of the policy with the highest mean score, ties broken against the
    evaluator: the best mean real outcome minus the real mean of the deployed policy."""
    K, T = P.shape
    ms = [sum(F(S[i, t]) for t in range(T)) for i in range(K)]
    mp = [F(sum(int(P[i, t]) for t in range(T)), scale * T) for i in range(K)]
    top = [i for i in range(K) if ms[i] == max(ms)]
    shipped = min(top, key=lambda i: mp[i])
    return shipped, max(mp) - mp[shipped]


def example_shipping(P, Y, scale, r2):
    """Fig. 1(d) and the deployment loss of Fig. 1: an evaluator with an MMRV of zero, which orders
    every task exactly as the board does and so loses nothing per task, whose mean scores still
    deploy the policy with the worst mean real outcome (Theorem 3). Its scores, in hundredths, keep
    each task's order and spread the levels so that policy B has the highest mean score. Every
    value is checked exactly."""
    Zh = np.array([[100, 0, 1], [99, 99, 0], [0, 100, 2]], dtype=object)
    Z = np.array([[F(int(x), 100) for x in row] for row in Zh], dtype=object)
    K, T = P.shape
    v = mmrv(P, Z, scale)
    reg = realised(P, scale, Z)
    z2 = correlation_squared(Z, P)
    W = np.array([[F(int(x), 100) for x in row] for row in example_worst(P, Y, scale, r2)['scores_hundredths']], dtype=object)
    Ys = np.array([[F(int(x), scale) for x in row] for row in Y], dtype=object)
    sz, lz = ship_loss(P, Z, scale)
    sy, ly = ship_loss(P, Ys, scale)
    sw, lw = ship_loss(P, W, scale)
    mp = [F(sum(int(P[i, t]) for t in range(T)), scale * T) for i in range(K)]
    largest = max(mp) - min(mp)
    if not (v == 0 and reg == 0 and lz == largest):
        raise ArithmeticError(f'deployment example fails: mmrv {v}, regret {reg}, deployment loss {lz}')
    return dict(scores_hundredths=[[int(x) for x in row] for row in Zh], mmrv=str(v),
                correlation=math.sqrt(z2), correlation_squared=str(z2),
                realised=str(reg), realised_value=float(reg),
                shipped=int(sz), ship_loss=str(lz), ship_loss_value=float(lz),
                largest_ship_loss=str(largest), largest_ship_loss_value=float(largest),
                evaluator1_shipped=int(sy), evaluator1_ship_loss_value=float(ly),
                evaluator2_shipped=int(sw), evaluator2_ship_loss_value=float(lw))


def example_worst(P, Y, scale, r2):
    """A score table, shown in Fig. 1(c), that correlates with the board at least as well as the
    evaluator shown and still loses the exchange rate. The cheapest costly choice at the
    shown correlation is read off the exact program, a strict witness for it is built, and
    the witness is rounded to two places for printing. The rounded table is then checked
    exactly: its correlation is at least the evaluator's, its argmax is unique in every
    column, and its regret equals the exchange rate, so the figure prints a table that
    attains the certificate rather than one that approaches it."""
    from evalceil.frontier import options, dynamic_program, envelope, witness, centered_inner
    rows, mult = options(P)
    states = dynamic_program(rows)
    loss, _, path = envelope(states, mult * centered_inner(P, P) * (1 - r2), False)
    w = witness(P, rows, path, r2)
    Z = np.array([[F(round(x * 100)) for x in row] for row in w['scores']], dtype=object)
    z2 = correlation_squared(Z, P)
    K, T = P.shape
    pick = [max(range(K), key=lambda i: Z[i, t]) for t in range(T)]
    unique = all(sum(Z[i, t] == Z[pick[t], t] for i in range(K)) == 1 for t in range(T))
    reg = realised(P, scale, Z)
    if not (z2 >= r2 and unique and reg == exchange_at(P, scale, math.sqrt(r2))):
        raise ArithmeticError(f'rounded witness fails: r2 {float(z2)}, unique {unique}, regret {reg}')
    v = mmrv(P, Z, scale)
    return dict(scores_hundredths=[[int(x) for x in row] for row in Z],
                mmrv=str(v), mmrv_value=float(v),
                correlation=math.sqrt(z2), correlation_squared=str(z2), choice=pick,
                regret=str(reg), regret_value=float(reg),
                losses=[float(F(int(max(P[:, t])) - int(P[pick[t], t]), scale)) for t in range(T)])


def random_board_check(draws=400, seed=20271101):
    """Thm. 5(i) places every board's exchange rate below V_K; check eps*_p(r) <= B_K exactly."""
    rng = random.Random(seed)
    checked, worst, informative = 0, 0.0, 0.0
    for _ in range(draws):
        K, T = rng.randint(2, 5), rng.randint(1, 5)
        P = np.array([[rng.randint(0, 10) for _ in range(T)] for _ in range(K)], dtype=object)
        if len({int(x) for x in P.flatten()}) < 2:
            continue
        for r in (F(1, 2), F(7, 10), F(4, 5), F(9, 10), F(19, 20), F(99, 100)):
            e = float(exchange_exact(P, 10, r * r))
            b = b_k(K, float(1 - r * r))
            checked += 1
            if e > b + 1e-12:
                raise AssertionError(f'eps* {e} exceeds B_K {b} at K={K}, r={float(r)}')
            worst = max(worst, e / b)
            if b < 1:
                informative = max(informative, e / b)
    return dict(cases=checked, violations=0, largest_ratio=worst,
                largest_ratio_where_informative=informative)


def rank_check(draws=30000, seed=20271102):
    """Thm. 6 on random tie-free tables: R <= K sqrt((1-tau)/2) and R < K((1-rho_S)/4)^(1/3)."""
    rng = random.Random(seed)
    checked, worst_k, worst_s = 0, 0.0, 0.0
    for _ in range(draws):
        K, T = rng.randint(2, 5), rng.randint(1, 5)
        N = K * T
        p = [v / 1000 for v in rng.sample(range(1000), N)]
        if rng.random() < .5:
            y = [v + rng.gauss(0, .05) for v in p]
        else:
            y = [float(v) for v in rng.sample(range(10 ** 6), N)]
        R = 0.0
        for t in range(T):
            col = [p[i * T + t] for i in range(K)]
            sc = [y[i * T + t] for i in range(K)]
            R += max(col) - col[sc.index(max(sc))]
        R /= T
        if R == 0:
            continue
        disc = sum(1 for a in range(N) for b in range(a + 1, N) if (p[a] - p[b]) * (y[a] - y[b]) < 0)
        tau = 1 - 4 * disc / (N * (N - 1))
        rp = {i: k for k, i in enumerate(sorted(range(N), key=lambda i: p[i]))}
        ry = {i: k for k, i in enumerate(sorted(range(N), key=lambda i: y[i]))}
        rs = 1 - 6 * sum((rp[i] - ry[i]) ** 2 for i in range(N)) / (N * (N * N - 1))
        bk = K * math.sqrt((1 - tau) / 2)
        bs = K * ((1 - rs) / 4) ** (1 / 3)
        if R > bk + 1e-12 or R >= bs:
            raise AssertionError('a rank bound fails')
        checked += 1
        worst_k, worst_s = max(worst_k, R / bk), max(worst_s, R / bs)
    return dict(tables=checked, violations=0, largest_ratio_kendall=worst_k,
                largest_ratio_spearman=worst_s)


def universal():
    thresholds = []
    for K in (3, 4, 5, 6, 8, 10):
        thresholds.append(dict(policies=K, r_vac=math.sqrt(1 - rho_vac(K)),
                               crude_vacuous_at=math.sqrt(1 - 2 / K),
                               kendall_vacuous_at=1 - 2 / K ** 2,
                               spearman_vacuous_at=1 - 4 / K ** 3))
    return dict(thresholds=thresholds, boards=random_board_check(), rank=rank_check())


def l_k(K, rho):
    """Thm. 5(iii)'s lower bound on the worst regret over boards with K >= 4 policies."""
    s, r = math.sqrt(K * rho / 2), math.sqrt(1 - rho)
    return min(1.0, 2 * s / (2 * r + s))


def _root(f, lo=1e-15, hi=.25):
    """The rho at which an increasing f crosses zero, by bisection to machine precision."""
    for _ in range(200):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if f(mid) < 0 else (lo, mid)
    return (lo + hi) / 2


def boardfree_bar(eps=.05):
    """The bar with no board: the correlation and the MMRV that certify eps on every board.

    For the correlation, B_K(rho) <= eps suffices on every board with K policies, and for K >= 4
    L_K(rho) > eps means some board admits more than eps, so the board-free bar lies between
    the two roots; for K <= 3 Thm. 5(ii) makes B_K exact for rho <= 1/4, so they coincide. For
    the MMRV, Cor. 3 makes the bar exact: v <= 2 eps / K with a unique argmax, eps / K without.
    Every board's own exact bar lies below the sufficient root, which is checked on the corpus.
    """
    rows = []
    for K in range(2, 11):
        suff = _root(lambda rho: b_k(K, rho) - eps)
        nec = _root(lambda rho: l_k(K, rho) - eps) if K >= 4 else suff
        if K <= 3:
            assert suff <= .25
        rows.append(dict(policies=K, necessary_r=math.sqrt(1 - nec),
                         sufficient_r=math.sqrt(1 - suff),
                         mmrv_unique=2 * eps / K, mmrv_any=eps / K))
    by_k = {r['policies']: r for r in rows}
    audit = json.load(open(D / 'margin_audit.json', encoding='utf-8'))['rows']
    for name, row in audit.items():
        K = row['shape'][0]
        assert row['bar'] <= by_k[K]['sufficient_r'], name
    return dict(tolerance=eps, rows=rows,
                corpus_bar_min=min(r['bar'] for r in audit.values()),
                corpus_bar_max=max(r['bar'] for r in audit.values()),
                corpus_r_max=max(r['observed_r'] for r in audit.values()))


def mmrv_exact():
    out = []
    for K in (3, 5, 9):
        P = np.array([[10]] + [[0]] * (K - 1), dtype=object)
        tie = np.array([[1], [1]] + [[0]] * (K - 2), dtype=object)
        strict = np.array([[K - 1], [K]] + [[K - 2 - j] for j in range(K - 2)], dtype=object)
        out.append(dict(policies=K,
                        any_regret=str(realised(P, 10, tie, 'worst')),
                        any_bound=str(K * mmrv(P, tie, 10)),
                        strict_regret=str(realised(P, 10, strict)),
                        strict_bound=str(K * mmrv(P, strict, 10) / 2)))
    for w in out:
        assert w['any_regret'] == w['any_bound'] == '1' and w['strict_regret'] == w['strict_bound'] == '1'
    return out


def spearman(a, b):
    def ranks(z):
        order = sorted(range(len(z)), key=lambda i: z[i])
        out = [0.0] * len(z)
        i = 0
        while i < len(order):
            j = i
            while j + 1 < len(order) and z[order[j + 1]] == z[order[i]]:
                j += 1
            for k in range(i, j + 1):
                out[order[k]] = (i + j) / 2
            i = j + 1
        return out
    ra, rb = np.array(ranks(a)), np.array(ranks(b))
    return float(np.corrcoef(ra, rb)[0, 1])


def heterogeneous_board(rng, K, T, cell):
    """A board with a unique leader on every task and no policy leading more than T/2 tasks."""
    while True:
        P = np.array([[cell(i, t) for t in range(T)] for i in range(K)], dtype=object) \
            if callable(cell) else None
        leaders, ok = [], True
        for t in range(T):
            col = [int(P[i, t]) for i in range(K)]
            if col.count(max(col)) > 1:
                ok = False
                break
            leaders.append(col.index(max(col)))
        if ok and max(leaders.count(i) for i in set(leaders)) <= T / 2:
            return P


def measure(P, Yf):
    """Every certificate and comparator on one board, exactly; None when r is undefined."""
    K, T = P.shape
    Y = np.array([[F(x).limit_denominator(10 ** 9) for x in row] for row in Yf], dtype=object)
    try:
        r2 = correlation_squared(Y, P)
    except ValueError:
        return None
    if r2 >= 1:
        return None
    r = math.sqrt(float(r2))
    eps = exchange_at(P, 20, r)
    strict = unique_argmax(Y)
    cert = mmrv_certificate(P, 20, mmrv(P, Y, 20), strict=strict)
    ranges = [max(int(P[i, t]) for i in range(K)) - min(int(P[i, t]) for i in range(K))
              for t in range(T)]
    count = agreement_certificate(ranges, T, 20, int(agreement(P, Y)))
    return (r, float(eps), float(cert), float(realised(P, 20, Y, rule='worst')), float(best_fixed(P, 20)),
            float(count), strict)


def summarise(got, **head):
    r_, e_, m_, re_, bf_, c_, st_ = map(list, zip(*got))
    n = len(got)
    if any(re_[i] > e_[i] + 1e-12 or re_[i] > m_[i] + 1e-12 or re_[i] > c_[i] + 1e-12
           for i in range(n)):
        raise AssertionError('a certificate is exceeded')
    return dict(head, boards=n,
                median_r=float(np.median(r_)), median_best_fixed=float(np.median(bf_)),
                median_exchange=float(np.median(e_)), median_mmrv=float(np.median(m_)),
                median_count=float(np.median(c_)), median_realised=float(np.median(re_)),
                unique_argmax=sum(st_), realised_zero=sum(x == 0 for x in re_),
                mmrv_tighter=sum(m_[i] < e_[i] for i in range(n)),
                count_tighter=sum(c_[i] < e_[i] for i in range(n)),
                median_mmrv_share=float(np.median([m_[i] / e_[i] for i in range(n)])),
                correlation_beats_fixed=sum(e_[i] < bf_[i] for i in range(n)),
                mmrv_beats_fixed=sum(m_[i] < bf_[i] for i in range(n)),
                count_beats_fixed=sum(c_[i] < bf_[i] for i in range(n)),
                only_mmrv_beats_fixed=sum(m_[i] < bf_[i] <= e_[i] for i in range(n)),
                rank_corr_exchange=spearman(e_, re_), rank_corr_mmrv=spearman(m_, re_),
                rank_corr_count=spearman(c_, re_), rank_corr_r=spearman([-x for x in r_], re_))


def uniform_cell(rng):
    return lambda i, t: rng.randint(0, 20)


def heterogeneous(draws=1000, seed=20261106):
    """Three shapes by four noise scales: the board plus unclipped Gaussian noise."""
    rng = random.Random(seed)
    rows = []
    for K, T in ((4, 8), (5, 12), (6, 6)):
        for s in (.05, .10, .20, .30):
            got = []
            while len(got) < draws:
                P = heterogeneous_board(rng, K, T, uniform_cell(rng))
                Yf = [[int(P[i, t]) / 20 + rng.gauss(0, s) for t in range(T)] for i in range(K)]
                m = measure(P, Yf)
                if m is not None:
                    got.append(m)
            rows.append(summarise(got, policies=K, tasks=T, noise=s))
    total = sum(r['boards'] for r in rows)
    return dict(rows=rows, boards=total, mmrv_tighter=sum(r['mmrv_tighter'] for r in rows))


def not_a_theorem():
    """A board on which the MMRV certificate exceeds the correlation's, with a unique argmax.

    On each task the evaluator scores the board's leader first, strictly, and permutes the
    other policies' outcomes among them. Its choice is right on both tasks and its correlation
    high, while MMRV charges every reordered pair, so the exact strict certificate exceeds the
    correlation's. The comparison of the two certificates is a finding, not a theorem.
    """
    P = np.array([[20, 13], [3, 17], [5, 20], [0, 12], [2, 14]], dtype=object)
    Y = np.array([[20, 14], [5, 12], [0, 20], [3, 17], [2, 13]], dtype=object)
    r = math.sqrt(float(correlation_squared(Y, P)))
    v = mmrv(P, Y, 20)
    cert = mmrv_certificate(P, 20, v, strict=unique_argmax(Y))
    eps = exchange_at(P, 20, r)
    assert unique_argmax(Y) and cert > eps and realised(P, 20, Y) == 0
    return dict(correlation=r, mmrv=str(v), mmrv_certificate=str(cert), exchange_rate=str(eps),
                realised=str(realised(P, 20, Y)))


def deployment(b, n, alpha=ALPHA):
    c = math.log(1 / alpha) / (2 * n)
    return min(1.0, (math.sqrt(b + c) + math.sqrt(c)) ** 2)


def tasks_needed(b, target=TARGET, alpha=ALPHA):
    if deployment(b, 10 ** 9, alpha) > target:
        return None
    lo, hi = 1, 10 ** 9
    while lo < hi:
        mid = (lo + hi) // 2
        if deployment(b, mid, alpha) <= target:
            hi = mid
        else:
            lo = mid + 1
    return lo


def grid(frame, column):
    return frame.pivot(index='policy', columns='task', values=column).sort_index().sort_index(axis=1)


SPECS = [('WorldGym', 'worldgym_v3_tab5_paired.csv', 'real', 'wm'),
         ('SIMPLER_VM', 'simpler_google_robot.csv', 'real', 'sim_visual_matching'),
         ('SIMPLER_VA', 'simpler_google_robot.csv', 'real', 'sim_variant_aggregation'),
         ('SIMPLER_WidowX', 'simpler_widowx.csv', 'real', 'sim_visual_matching'),
         ('CtrlWorld_instruction', 'ctrlworld_table3.csv', 'real_instruction', 'wm_instruction'),
         ('CtrlWorld_success', 'ctrlworld_table3.csv', 'real_success', 'wm_success'),
         ('WMT23', 'wmt23_general_mt.csv', 'real', 'proxy'),
         ('AutoEval', 'autoeval_bridge.csv', 'real', 'proxy'),
         ('AutoEval_SIMPLER', 'autoeval_simpler.csv', 'real', 'proxy'),
         ('AgentReward_judge', 'agentrewardbench_table6.csv', 'real', 'judge'),
         ('AgentReward_rule', 'agentrewardbench_table6.csv', 'real', 'rule')]


def corpus():
    out = []
    for name, fn, real, score in SPECS:
        frame = pd.read_csv(D / fn, dtype=str)
        P, scale = integer_table(grid(frame, real).to_numpy())
        Y, _ = integer_table(grid(frame, score).to_numpy())
        K, T = P.shape
        r = math.sqrt(float(correlation_squared(Y, P)))
        eps = exchange_at(P, scale, r)
        v = mmrv(P, Y, scale)
        cert = mmrv_certificate(P, scale, v, strict=unique_argmax(Y))
        led = {}
        for t in range(T):
            top = max(int(P[i, t]) for i in range(K))
            for i in range(K):
                if int(P[i, t]) == top:
                    led[i] = led.get(i, 0) + 1
        best = float(min(eps, cert))
        out.append(dict(pair=name, policies=K, tasks=T, leaders=len(led),
                        most_led=max(led.values()),
                        several_leaders=max(led.values()) * 2 <= T,
                        exchange_rate=float(eps), mmrv_certificate=float(cert),
                        best_certificate=best,
                        certificate_on_new_tasks=deployment(best, T),
                        tasks_for_target=tasks_needed(best)))
    needed = [o['tasks_for_target'] for o in out if o['tasks_for_target'] is not None]
    return dict(alpha=ALPHA, target=TARGET, pairs=out,
                fewest_tasks_needed=min(needed), most_tasks_needed=max(needed),
                largest_printed_task_count=max(o['tasks'] for o in out),
                smallest_printed_task_count=min(o['tasks'] for o in out),
                heterogeneous_boards=sorted({o['pair'] for o in out if o['several_leaders']}))


def summary(out):
    """The scalars the paper prints, each named, so a sentence can be bound to one field."""
    rows = out['heterogeneous']['rows']
    mid = [r for r in rows if r['noise'] == .10]
    low = [r for r in rows if r['noise'] == .05]
    vac = {t['policies']: t for t in out['universal']['thresholds']}
    return dict(
        boards=out['heterogeneous']['boards'], boards_per_row=rows[0]['boards'],
        mmrv_tighter=out['heterogeneous']['mmrv_tighter'],
        mid_noise_median_r=min(r['median_r'] for r in mid),
        mid_correlation_beats_fixed_min=min(r['correlation_beats_fixed'] for r in mid),
        mid_correlation_beats_fixed_max=max(r['correlation_beats_fixed'] for r in mid),
        mid_mmrv_beats_fixed_min=min(r['mmrv_beats_fixed'] for r in mid),
        mid_mmrv_beats_fixed_max=max(r['mmrv_beats_fixed'] for r in mid),
        low_correlation_beats_fixed_min=min(r['correlation_beats_fixed'] for r in low),
        low_correlation_beats_fixed_max=max(r['correlation_beats_fixed'] for r in low),
        rank_corr_mmrv_min=min(r['rank_corr_mmrv'] for r in rows),
        rank_corr_mmrv_max=max(r['rank_corr_mmrv'] for r in rows),
        rank_corr_exchange_min=min(r['rank_corr_exchange'] for r in rows),
        rank_corr_exchange_max=max(r['rank_corr_exchange'] for r in rows),
        rank_corr_r_min=min(r['rank_corr_r'] for r in rows),
        rank_corr_r_max=max(r['rank_corr_r'] for r in rows),
        r_vac_4=vac[4]['r_vac'], r_vac_5=vac[5]['r_vac'], r_vac_10=vac[10]['r_vac'],
        spearman_vacuous_10=vac[10]['spearman_vacuous_at'],
        tasks_needed_min=out['new_tasks']['fewest_tasks_needed'],
        tasks_needed_max=out['new_tasks']['most_tasks_needed'],
        tasks_needed_pairs=sum(o['tasks_for_target'] is not None for o in out['new_tasks']['pairs']),
        new_task_certificate_min=min(p['certificate_on_new_tasks'] for p in out['new_tasks']['pairs']),
        random_board_cases=out['universal']['boards']['cases'],
        rank_tables=out['universal']['rank']['tables'],
        largest_ratio_where_informative=out['universal']['boards']['largest_ratio_where_informative'],
        mid_only_mmrv_beats_fixed_min=min(r['only_mmrv_beats_fixed'] for r in mid),
        mid_only_mmrv_beats_fixed_max=max(r['only_mmrv_beats_fixed'] for r in mid),
        mmrv_share_min=min(r['median_mmrv_share'] for r in rows),
        mmrv_share_max=max(r['median_mmrv_share'] for r in rows),
        rank_corr_count_min=min(r['rank_corr_count'] for r in rows),
        rank_corr_count_max=max(r['rank_corr_count'] for r in rows),
        not_a_theorem_mmrv=float(F(out['not_a_theorem']['mmrv_certificate'])),
        not_a_theorem_exchange=float(F(out['not_a_theorem']['exchange_rate'])),
        not_a_theorem_r=out['not_a_theorem']['correlation'],
        boardfree_r_necessary_5=out['boardfree_bar']['rows'][3]['necessary_r'],
        boardfree_r_sufficient_5=out['boardfree_bar']['rows'][3]['sufficient_r'],
        boardfree_mmrv_unique_5=out['boardfree_bar']['rows'][3]['mmrv_unique'],
        boardfree_corpus_bar_min=out['boardfree_bar']['corpus_bar_min'],
        boardfree_corpus_bar_max=out['boardfree_bar']['corpus_bar_max'],
        **illustration())


def illustration(v=F(3, 100)):
    """What one published MMRV guarantees under the two qualifiers (Prop. rank, Cor. mmrvexact)."""
    return dict(illustration_mmrv=float(v), illustration_k3_unique=float(F(3, 2) * v),
                illustration_k3_ties=float(3 * v), illustration_k9_ties=float(9 * v),
                illustration_k9_unique=float(F(9, 2) * v))


def main():
    out = dict(example=example(), universal=universal(), mmrv_exact=mmrv_exact(),
               boardfree_bar=boardfree_bar(), heterogeneous=heterogeneous(),
               not_a_theorem=not_a_theorem(), new_tasks=corpus())
    out['summary'] = summary(out)
    (D / 'extensions.json').write_text(json.dumps(out, indent=1, sort_keys=True) + '\n')
    h = out['heterogeneous']
    print(f"heterogeneous: MMRV tighter on {h['mmrv_tighter']} of {h['boards']} boards")
    print(f"example: r={out['example']['correlation']:.4f} eps*={out['example']['exchange_rate']} "
          f"mmrv={out['example']['mmrv']}")


if __name__ == '__main__':
    main()


==> anc/code/sims/fig_audits.py <==
#!/usr/bin/env python3
"""Figure 3: what published correlations guarantee, and which statistic tracks the regret.

Left: one point per outcome table, at its number of policies K, for the highest pooled correlation
    among that table's evaluators (the tables of the reported statistics have one each): the robot
    papers' printed correlations and the four audits' recomputed ones (WMT22 to WMT25 metrics, DataDecide model
    sizes, PPE reward models, NAS-Bench-201 proxies). Vertical axis: 1 - r on a log scale,
    labelled in r. At or below the solid curve r_vac(K) a correlation is vacuous (Thm. 1(iii));
    above the dashed curve its closed bound B_K guarantees five points. Both curves are labelled
    in place. Points are jittered horizontally (a factor exp(U), U uniform on [-.07, .07]) so that
    tables with equal K stay visible. Correlations at or below zero are not drawn.
Middle: per source, the share of evaluator-table pairs on which the MMRV's exact per-task
    guarantee is strictly below the correlation's (on the rest the two are equal).
Right: Kendall's tau-b between each statistic (signed so that higher is better: minus the MMRV)
    and minus the evaluators' realised per-task regret: the median over a source's tables, with
    the interquartile range over WMT's 32 tables and PPE's 5.

Inputs: data/census.json, data/margin_audit.json, data/wmt_audit.json,
data/datadecide_audit.json, data/ppe_audit.json, data/nas_audit.json. Writes fig_audits.pdf.
"""
import json
import sys
from fractions import Fraction
from pathlib import Path

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))
from evalceil import figstyle as fs
from evalceil.card import r_vac, upper

plt = fs.setup()
D = Path('data') if Path('data').is_dir() else Path('../data')
WIDTH = 6.5
TOL = .05
SRC = dict(census=('reported statistics', '#4d4d4d'), corpus=('corpus', '#a6a6a6'),
           wmt=('WMT', '#E69F00'), dd=('DataDecide (DD)', '#56B4E9'), ppe=('PPE', '#CC79A7'),
           nas=('NAS-Bench-201', '#009E73'))
STAT = [('pooled $r$', fs.CORR), ('within-task mean $r$', '#F4A582'), ('pairwise accuracy', '#8c8c8c'),
        ('MMRV', fs.MMRV)]


def needed(K):
    """The least r at which the closed bound B_K of Thm. 1(ii) is at most the tolerance."""
    lo, hi = .9, 1 - 1e-12
    for _ in range(200):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if upper(K, 1 - mid * mid) > TOL else (lo, mid)
    return hi


def load():
    w = json.load(open(D / 'wmt_audit.json', encoding='utf-8'))
    d = json.load(open(D / 'datadecide_audit.json', encoding='utf-8'))
    p = json.load(open(D / 'ppe_audit.json', encoding='utf-8'))
    n = json.load(open(D / 'nas_audit.json', encoding='utf-8'))
    c = json.load(open(D / 'census.json', encoding='utf-8'))
    m = json.load(open(D / 'margin_audit.json', encoding='utf-8'))
    wt = json.load(open(D / 'within_tau.json', encoding='utf-8'))
    out = dict(
        census=dict(kr=[(x['policies_value'], x['pearson_value']) for x in c['rows'].values()
                        if x['pearson_value'] is not None]),
        corpus=dict(gg=[(Fraction(v['exchange_rate_exact']), Fraction(v['mmrv_certificate_exact']))
                        for v in m['rows'].values()]),
        wmt=dict(kr=[(t['K'], max(e['r'] for e in t['metrics'].values())) for t in w['tables']
                     if t['metrics']],
                 gg=[(e['g_corr'], e['g_mmrv']) for t in w['tables'] for e in t['metrics'].values()],
                 tau=[(t['corr'], x['within'], t['pairacc'], t['mmrv'])
                      for t, x in zip(w['taus'], wt['wmt']['tables'])]),
        dd=dict(kr=[(d['summary']['K'], max(e['r'] for e in d['rows'].values()))],
                gg=[(e['g_corr'], e['g_mmrv']) for e in d['rows'].values()],
                tau=[(d['summary']['tau_corr'], wt['dd']['within'], d['summary']['tau_pairacc'],
                      d['summary']['tau_mmrv'])]),
        ppe=dict(kr=[(t['K'], max(e['r'] for e in t['evaluators'].values()))
                     for t in p['tables'].values()],
                 gg=[(e['g_corr'], e['g_mmrv']) for t in p['tables'].values()
                     for e in t['evaluators'].values()],
                 tau=[(v['corr'], wt['ppe']['tables'][b]['within'], v['pairacc'], v['mmrv'])
                      for b, v in p['taus'].items()]),
        nas=dict(kr=[(n['summary']['K'], max(e['r'] for e in n['rows'].values()))],
                 gg=[(e['g_corr'], e['g_mmrv']) for e in n['rows'].values()],
                 tau=[(n['summary']['tau_corr'], wt['nas']['within'], n['summary']['tau_pairacc'],
                       n['summary']['tau_mmrv'])]))
    return out


def panel_a(ax, dom):
    rng = np.random.default_rng(1)
    Ks = np.unique(np.round(np.logspace(np.log10(2), np.log10(30000), 300)).astype(int))
    Ks3 = Ks[Ks >= 3]
    ax.plot(Ks3, [1 - r_vac(K) for K in Ks3], color='#333333', lw=1.1, zorder=2,
            label='$r_{\\mathrm{vac}}(K)$')
    ax.plot(Ks, [1 - needed(K) for K in Ks], color='#333333', lw=1.1, ls='--', zorder=2,
            label='five points')
    for key in ('census', 'wmt', 'ppe', 'dd', 'nas'):
        kr = [(K, r) for K, r in dom[key]['kr'] if r is not None and r > 0]
        x = np.array([K for K, _ in kr], float) * np.exp(rng.uniform(-.07, .07, len(kr)))
        ax.scatter(x, [1 - r for _, r in kr], s=16, color=SRC[key][1], alpha=.85, lw=.4,
                   edgecolors='white', zorder=3)
    ax.set_xscale('log')
    ax.set_yscale('log')
    ax.invert_yaxis()
    ax.set_xlim(1.7, 40000)
    ax.set_ylim(1.2, 2e-5)
    rt = [0, .9, .99, .999, .9999]
    ax.set_yticks([1 - r for r in rt])
    ax.set_yticklabels(['0', '.9', '.99', '.999', '.9999'])
    ax.set_xticks([2, 10, 100, 1000, 10000])
    ax.set_xticklabels(['2', '10', '100', '1k', '10k'])
    ax.minorticks_off()
    ax.set_xlabel('number of policies $K$')
    ax.set_ylabel('correlation $r$')
    ax.text(2.1, 6e-5, 'five points', ha='left', va='baseline', fontsize=fs.TICK_PT)
    ax.text(1500, 3e-3, '$r_{\\mathrm{vac}}(K)$', ha='left', va='baseline',
            fontsize=fs.TICK_PT)


def panel_b(ax, dom):
    rows = [('corp.', 'corpus'), ('WMT', 'wmt'), ('DD', 'dd'), ('PPE', 'ppe'),
            ('NAS', 'nas')]
    for x, (lab, key) in enumerate(rows):
        gg = dom[key]['gg']
        assert not any(b > a for a, b in gg), key
        share = sum(b < a for a, b in gg) / len(gg)
        ax.bar(x, share, .7, color=SRC[key][1], alpha=.85, zorder=3)
        ax.text(x, share + .02, f'{100 * share:.0f}%', ha='center', va='bottom',
                fontsize=fs.TICK_PT)
    ax.set_xticks(range(len(rows)))
    ax.set_xticklabels([r[0] for r in rows])
    ax.set_ylim(0, 1.16)
    ax.set_yticks([0, .5, 1])
    ax.set_yticklabels(['0', '50%', '100%'])
    ax.set_ylabel('validations with a tighter MMRV')


def panel_c(ax, dom):
    groups = [('WMT', 'wmt'), ('DD', 'dd'), ('PPE', 'ppe'), ('NAS', 'nas')]
    w = .2
    for s_, (lab, col) in enumerate(STAT):
        med, lo, hi = [], [], []
        for _, key in groups:
            v = np.array([t[s_] for t in dom[key]['tau'] if t[s_] is not None], float)
            m = float(np.median(v))
            med.append(m)
            lo.append(m - (np.percentile(v, 25) if len(v) > 1 else m))
            hi.append((np.percentile(v, 75) if len(v) > 1 else m) - m)
        x = np.arange(len(groups)) + (s_ - 1.5) * w
        ax.bar(x, med, w, color=col, alpha=.85, label=lab, zorder=3)
        ax.errorbar(x, med, yerr=[lo, hi], fmt='none', ecolor='#333333', elinewidth=.7,
                    capsize=1.2, zorder=4)
    ax.axhline(0, color='#808080', lw=.8, zorder=2)
    ax.set_xticks(range(len(groups)))
    ax.set_xticklabels([g for g, _ in groups])
    ax.set_ylim(-.12, 1.0)
    ax.set_yticks([0, .5, 1])
    ax.set_ylabel('Kendall $\\tau_b$ with minus the regret')


def main():
    from matplotlib.lines import Line2D
    from matplotlib.patches import Patch
    dom = load()
    fig, axs = plt.subplots(1, 3, figsize=(WIDTH - .26, 2.5),
                            gridspec_kw=dict(wspace=.42, width_ratios=[1.2, 1, 1.2]))
    fig.subplots_adjust(left=.075, right=.995, top=.89, bottom=.31)
    panel_a(axs[0], dom)
    panel_b(axs[1], dom)
    panel_c(axs[2], dom)
    for ax, t in zip(axs, ['What $r$ alone guarantees', 'MMRV tighter than $r$',
                           'Ranking evaluators by regret']):
        ax.set_title(t)
    for ax in axs:
        for k in ('top', 'right'):
            ax.spines[k].set_visible(False)
    h = [Line2D([], [], ls='', marker='s' if key == 'corpus' else 'o', ms=5, color=c, label=lab)
         for key, (lab, c) in SRC.items()]
    fig.legend(handles=h, loc='lower left', ncol=3, bbox_to_anchor=(.0, -.03), frameon=False,
               handletextpad=.3, columnspacing=.8, handlelength=1.1, title='sources (left, middle)',
               title_fontsize=fs.TICK_PT)
    h = [Patch(fc=c, alpha=.85, label=lab) for lab, c in STAT]
    fig.legend(handles=h, loc='lower right', ncol=2, bbox_to_anchor=(1.0, -.03), frameon=False,
               handletextpad=.3, columnspacing=.8, handlelength=1.1, title='statistics (right)',
               title_fontsize=fs.TICK_PT)
    fs.check_text(fig)
    out = fs.save(fig, 'fig_audits.pdf', width_in=WIDTH)
    print(f'wrote {out}')
    return 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/code/sims/fig_example.py <==
#!/usr/bin/env python3
"""Figure 1: the worked example. Each statistic is blind to one decision.

(a) the outcome table p, with each policy's mean; green marks the best policy of each task and
the best mean. (b) the evaluator of the example and (c) a score table that correlates with p at
least as well and loses the correlation's guarantee per task, built by the exact program and
checked exactly in sims/extensions.py. (d) a score table with an MMRV of zero, which picks the best
policy on every task yet deploys the policy with the worst mean, checked exactly in the same script.
Under each evaluator: its per-task regret and the policy its mean scores deploy, with that loss.
Ties among top scores count against the evaluator.

Inputs: data/extensions.json (`example`, its `worst` and `shipping` tables). Every printed number
is read from that artifact or recomputed from its tables and checked against it.
"""
import json
import sys
from fractions import Fraction as F
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))
from evalceil import figstyle as fs

plt = fs.setup()
from matplotlib.patches import Rectangle
INK = fs.INK

D = Path('data') if Path('data').is_dir() else Path('../data')
NAMES = ['A', 'B', 'C']
BAD = fs.CORR
GOOD_FILL, BAD_FILL = '#d4efe6', '#f8d9c4'
EDGE = '#bdbdbd'


def decisions(P, S):
    """Per-task picks and losses, the deployed policy and its loss, exactly, ties against S."""
    K, T = len(P), len(P[0])
    pick, loss = [], []
    for t in range(T):
        top = max(S[i][t] for i in range(K))
        cand = [i for i in range(K) if S[i][t] == top]
        i = min(cand, key=lambda j: P[j][t])
        pick.append(i)
        loss.append(max(P[j][t] for j in range(K)) - P[i][t])
    ms = [sum(S[i]) for i in range(K)]
    mp = [sum(P[i]) / T for i in range(K)]
    ship = min([i for i in range(K) if ms[i] == max(ms)], key=lambda j: mp[j])
    return pick, loss, sum(loss) / T, ship, max(mp) - mp[ship]


def cell(ax, x, y, v, fill):
    ax.add_patch(Rectangle((x, y), 1, 1, fc=fill, ec=EDGE, lw=.6))
    ax.text(x + .5, y + .5, fs.num(float(v), 2) if v > 0 else '0', ha='center', va='center',
            fontsize=fs.TICK_PT)


def panel(ax, P, M, title, real=False):
    K, T = len(P), len(P[0])
    mp = [sum(P[i]) / T for i in range(K)]
    pick, loss, regret, ship, ship_loss = decisions(P, M)
    for i in range(K):
        y = K - 1 - i
        for t in range(T):
            best = P[i][t] == max(P[j][t] for j in range(K))
            if real:
                fill = GOOD_FILL if best else 'white'
            else:
                fill = 'white' if pick[t] != i else (GOOD_FILL if best else BAD_FILL)
            cell(ax, t, y, M[i][t], fill)
        bestm = mp[i] == max(mp)
        if real:
            fill = GOOD_FILL if bestm else 'white'
        else:
            fill = 'white' if ship != i else (GOOD_FILL if bestm else BAD_FILL)
        cell(ax, T + .3, y, sum(M[i]) / T, fill)
    if not real:
        for row, (txt, val) in enumerate([(f'per task: loses {fs.num(float(regret)) if regret else 0}', regret),
                                          (f'deploys {NAMES[ship]}: loses {fs.num(float(ship_loss)) if ship_loss else 0}',
                                           ship_loss)]):
            worst = val > F(1, 10)
            ax.text((T + 1.3) / 2, -.55 - .8 * row, txt, ha='center', va='center',
                    fontsize=fs.TICK_PT, color=BAD if worst else INK,
                    family=fs.BOLD if worst else fs.FONT)
    ax.set_xlim(0, T + 1.3)
    ax.set_ylim(-1.75, K)
    ax.set_xticks([t + .5 for t in range(T)] + [T + .8])
    ax.set_xticklabels([f't{t + 1}' for t in range(T)] + ['mean'])
    ax.xaxis.tick_top()
    ax.tick_params(length=0, pad=1.5)
    ax.set_yticks([K - 1 - i + .5 for i in range(K)])
    ax.set_yticklabels(NAMES if real else [''] * K)
    for s in ax.spines.values():
        s.set_visible(False)
    ax.set_title(title, fontsize=fs.TICK_PT, pad=12, linespacing=1.15)
    ax.set_aspect('equal')
    return regret, ship, ship_loss


def main():
    ex = json.load(open(D / 'extensions.json', encoding='utf-8'))['example']
    sc = ex['scale']
    P = [[F(x, sc) for x in row] for row in ex['board']]
    Y = [[F(x, sc) for x in row] for row in ex['scores']]
    W = [[F(x, 100) for x in row] for row in ex['worst']['scores_hundredths']]
    sh = ex['shipping']
    Z = [[F(x, 100) for x in row] for row in sh['scores_hundredths']]

    fig, axs = plt.subplots(1, 4, figsize=(fs.FIG1_WIDTH_IN, 1.95), gridspec_kw=dict(wspace=.13))
    fig.subplots_adjust(left=.035, right=.995, top=.74, bottom=.07)
    panel(axs[0], P, P, '(a) Real success rates\npolicy (row) by task', real=True)
    got = [panel(axs[1], P, Y, f'(b) Evaluator 1\n$r$ = {fs.num(ex["correlation"])}, '
                                f'MMRV {fs.num(ex["mmrv_value"])}'),
           panel(axs[2], P, W, f'(c) Evaluator 2\n$r$ = {fs.num(ex["worst"]["correlation"])}, '
                                f'MMRV {fs.num(ex["worst"]["mmrv_value"])}'),
           panel(axs[3], P, Z, f'(d) Evaluator 3\n$r$ = {fs.num(sh["correlation"])}, MMRV 0')]
    want = [(F(ex['realised']), sh['evaluator1_shipped'], sh['evaluator1_ship_loss_value']),
            (F(ex['worst']['regret']), sh['evaluator2_shipped'], sh['evaluator2_ship_loss_value']),
            (F(sh['realised']), sh['shipped'], sh['ship_loss_value'])]
    for (r, s, l), (r2, s2, l2) in zip(got, want):
        if r != r2 or s != s2 or abs(float(l) - l2) > 1e-12:
            raise SystemExit('FAIL  the figure\'s decisions differ from data/extensions.json')
    if F(sh['mmrv']) != 0:
        raise SystemExit('FAIL  evaluator 3 does not have an MMRV of zero')
    handles = [Rectangle((0, 0), 1, 1, fc=GOOD_FILL, ec=EDGE, lw=.6,
                         label='best choice (a), or the evaluator makes it (b to d)'),
               Rectangle((0, 0), 1, 1, fc=BAD_FILL, ec=EDGE, lw=.6,
                         label='the evaluator makes a worse choice')]
    fig.legend(handles=handles, loc='lower center', bbox_to_anchor=(.5, -.08), ncol=2,
               frameon=False, fontsize=fs.TICK_PT, handlelength=1.2, columnspacing=1.2)
    fs.check_text(fig)
    out = fs.save(fig, 'fig_example.pdf')
    print(f'wrote {out}: evaluator 1 r={ex["correlation"]:.4f} regret {ex["realised_value"]:.3f}; '
          f'evaluator 2 r={ex["worst"]["correlation"]:.4f} regret {ex["worst"]["regret_value"]:.3f}; '
          f'evaluator 3 r={sh["correlation"]:.4f} deploys {NAMES[sh["shipped"]]} losing '
          f'{sh["ship_loss_value"]:.3f}')
    return 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/code/sims/fig_noise.py <==
#!/usr/bin/env python3
"""Figure 2: evaluators with Gaussian errors, y = p + sigma Z, on the nine corpus outcome tables.

For each error size sigma, the mean over the nine tables of the correlation's guarantee from r and
K (the low end of Thm. 1(ii)), the MMRV's guarantee K v / 2, and the evaluator's expected per-task
regret, as computed by sims/noise_scale.py (4,000 draws per table). Log-log axes, with reference
slopes sigma and sigma^2. Input: data/noise_scale.json. Writes fig_noise.pdf.
"""
import json
import sys

import numpy as np
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))
from evalceil import figstyle as fs

plt = fs.setup()
D = Path('data') if Path('data').is_dir() else Path('../data')
WIDTH = 3.2


def main():
    rows = json.load(open(D / 'noise_scale.json', encoding='utf-8'))['rows']
    s = [r['sigma'] for r in rows]
    series = [('correlation\'s value-only bound', 'correlation', fs.CORR, 'o'),
              ('MMRV\'s value-only bound $Kv/2$', 'mmrv', fs.MMRV, 's'),
              ('expected regret', 'regret', fs.REAL, '^')]
    fig, ax = plt.subplots(figsize=(WIDTH - .06, 2.15))
    fig.subplots_adjust(left=.19, right=.98, top=.97, bottom=.2)
    for lab, key, col, m in series:
        ys = [r['mean'][key] for r in rows]
        ax.plot(s, ys, color=col, marker=m, ms=4, lw=1.3, label=lab)
    x = np.array([min(s), max(s)])
    y0 = rows[0]['mean']['regret'] * .45
    ax.plot(x, y0 * (x / x[1]) ** 2, color='#9a9a9a', lw=.8, ls=':')
    ax.text(.03, y0 * (.03 / x[1]) ** 2 * .45, '$\\propto\\sigma^2$', color='#7a7a7a',
            fontsize=fs.TICK_PT, ha='center', va='top')
    c0 = rows[0]['mean']['correlation'] * 1.6
    ax.plot(x, c0 * (x / x[1]), color='#9a9a9a', lw=.8, ls=':')
    ax.text(.06, c0 * (.06 / x[1]) * 1.3, '$\\propto\\sigma$', color='#7a7a7a',
            fontsize=fs.TICK_PT, ha='center', va='bottom')
    ax.set_xscale('log')
    ax.set_yscale('log')
    ax.set_xticks(s)
    ax.set_xticklabels([f'{v:g}' for v in s])
    ax.minorticks_off()
    ax.set_xlabel('error size $\\sigma$')
    ax.set_ylabel('per-task regret or guarantee')
    ax.set_ylim(3e-5, 12)
    ax.set_yticks([1e-4, 1e-3, 1e-2, 1e-1, 1])
    ax.set_yticklabels(['$10^{-4}$', '$10^{-3}$', '$10^{-2}$', '$10^{-1}$', '1'])
    ax.legend(loc='upper left', frameon=False, handlelength=1.8, borderaxespad=.2, labelspacing=.25)
    for k in ('top', 'right'):
        ax.spines[k].set_visible(False)
    fs.check_text(fig)
    out = fs.save(fig, 'fig_noise.pdf', width_in=WIDTH)
    print(f'wrote {out}')
    return 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/code/sims/joint_box.py <==
#!/usr/bin/env python3
"""The simultaneous confidence box: what the published trials certify about a simulator's own choice.

Exploratory, not registered.  Both tables of a pair are samples: the outcome table P from real
trials and the evaluator's table Q from its own rollouts.  The claim of interest is about the
evaluator itself, the choice it makes when run to convergence (argmax of Q), not about one draw of
its scores.  Every cell of both tables gets an exact interval at level 1 - alpha / (2KT), so by
Bonferroni the true pair (P, Q) lies in the product box with probability at least 1 - alpha,
without any independence between the cells (Theorem 7 in App. E.2).  On that event:

  per task   C_t = {i : Q+_it >= max_{j!=i} Q-_jt}  contains the evaluator's choice, and
             L <= R(a*) <= W  with
             W = mean_t max_{i in C_t} (max_{j!=i} P+_jt - P-_it)_+,
             L = mean_t min_{i in C_t} (max_{j!=i} P-_jt - P+_it)_+ ;
  deployment C = {i : mean_t Q+_it >= max_{j!=i} mean_t Q-_jt}, and the same two bounds on the
             policy means.

The upper ends are attained by tables in the box, so they cannot be improved from the box
alone; the lower ends are valid but need not be attained (the tie rule can keep them out of reach).

Designs: only pairs whose source states the number of trials of BOTH tables per cell.  AutoEval
prints success counts out of fifty for the supervised outcome, for its autonomous scorer and for
SIMPLER on four of its tasks.  WorldGym states ten real trials and one world-model rollout per real
trial, both scored with half credit, so a trial's score is X in {0, 1/2, 1}; writing
X = (A + B) / 2 with A = 1{X >= 1/2} and B = 1{X = 1}, the cell's interval is the hull, over every
split (nA, nB) with nA + nB = 2 S and nB <= nA <= n, of the mean of the two exact intervals at half
the cell's level, which is valid whatever the true split (union bound).  SIMPLER's and Ctrl-World's
sources do not state their simulated rollout counts per cell, so they are left out.

It also sets both tables' counts to their published rates times m trials per cell on each side, for
m = 100, 200, ..., 3200, and records the least m from which on the simultaneous per-task upper end
stays within five points (None if none does): how many rollouts a claim about the evaluator itself
would take.

Writes data/joint_box.json.
"""
import json
from fractions import Fraction
from pathlib import Path

import numpy as np
import pandas as pd
from scipy.stats import beta as beta_dist

HERE = Path(__file__).resolve().parent
D = HERE.parent / 'data'
ALPHA = .05
EPS = .05
PLACES = 4


def cp(k, n, gamma):
    """Two-sided exact (Clopper-Pearson) interval for k successes in n at level 1 - gamma."""
    lo = 0. if k == 0 else float(beta_dist.ppf(gamma / 2, k, n - k + 1))
    hi = 1. if k == n else float(beta_dist.ppf(1 - gamma / 2, k + 1, n - k))
    return lo, hi


def half_credit(score, n, gamma):
    """Interval for the mean of n trials scored in {0, 1/2, 1} whose total is `score`."""
    twice = Fraction(score) * 2
    assert twice.denominator == 1, score
    twice = int(twice)
    nb = np.arange(0, n + 1)
    na = twice - nb
    keep = (nb <= na) & (na <= n)
    na, nb = na[keep], nb[keep]
    assert len(na), score

    def vec(k):
        lo = np.where(k == 0, 0., beta_dist.ppf(gamma / 4, np.maximum(k, 1), n - k + 1))
        hi = np.where(k == n, 1., beta_dist.ppf(1 - gamma / 4, k + 1, np.maximum(n - k, 1)))
        return lo, hi
    la, ha = vec(na)
    lb, hb = vec(nb)
    return float(((la + lb) / 2).min()), float(((ha + hb) / 2).max())


def boxes(counts, n, gamma, half):
    K, T = counts.shape
    lo, hi = np.zeros((K, T)), np.zeros((K, T))
    for i in range(K):
        for t in range(T):
            if half:
                lo[i, t], hi[i, t] = half_credit(counts[i][t], n, gamma)
            else:
                lo[i, t], hi[i, t] = cp(int(counts[i][t]), n, gamma)
    return lo, hi


def others_max(x, i):
    return max(x[j] for j in range(len(x)) if j != i)


def bounds(Plo, Phi, Qlo, Qhi):
    """Candidate sets and the attained lower and upper regret, per task and for deployment."""
    K, T = Plo.shape
    W, L, sizes = [], [], []
    for t in range(T):
        C = [i for i in range(K) if Qhi[i, t] >= others_max(Qlo[:, t], i)]
        sizes.append(len(C))
        W.append(max(max(0., others_max(Phi[:, t], i) - Plo[i, t]) for i in C))
        L.append(min(max(0., others_max(Plo[:, t], i) - Phi[i, t]) for i in C))
    qlo, qhi, plo, phi = Qlo.mean(1), Qhi.mean(1), Plo.mean(1), Phi.mean(1)
    C = [i for i in range(K) if qhi[i] >= others_max(qlo, i)]
    ship_W = max(max(0., others_max(phi, i) - plo[i]) for i in C)
    ship_L = min(max(0., others_max(plo, i) - phi[i]) for i in C)
    return dict(per_task_upper=float(np.mean(W)), per_task_lower=float(np.mean(L)),
                tasks_with_one_candidate=int(sum(s == 1 for s in sizes)),
                tasks_with_certified_loss=int(sum(v > 0 for v in L)),
                ship_candidates=len(C), ship_upper=float(ship_W), ship_lower=float(ship_L))


def realised(P, Q):
    """Regret of the published scores' own choice on the published outcomes, ties against."""
    K, T = P.shape
    per = []
    for t in range(T):
        top = [i for i in range(K) if Q[i, t] == Q[:, t].max()]
        per.append(P[:, t].max() - min(P[i, t] for i in top))
    m = Q.mean(1)
    top = [i for i in range(K) if np.isclose(m[i], m.max(), atol=1e-12)]
    pm = P.mean(1)
    return float(np.mean(per)), float(pm.max() - min(pm[i] for i in top))


def scaled(rates, m, half):
    """Counts at m trials per cell that reproduce the published rates exactly."""
    if half:
        return np.array([[Fraction(str(v)) * m for v in row] for row in rates], dtype=object)
    counts = np.rint(rates * m).astype(int)
    assert np.allclose(counts / m, rates), 'the grid does not reproduce the rates'
    return counts


def depth_needed(P, Q, half, grid):
    """Least grid depth from which on the simultaneous per-task upper end stays within EPS.

    Both tables show their published rates exactly at m trials per cell on each side (no
    random draw); None if no grid point qualifies."""
    K, T = P.shape
    gamma = ALPHA / (2 * K * T)
    ok = []
    for m in grid:
        b = bounds(*boxes(scaled(P, m, half), m, gamma, half),
                   *boxes(scaled(Q, m, half), m, gamma, half))
        ok.append((m, b['per_task_upper'] <= EPS + 1e-12, b['per_task_lower']))
    for idx, (m, good, _) in enumerate(ok):
        if all(g for _, g, _ in ok[idx:]):
            return m, ok
    return None, ok


def load(name):
    if name == 'WorldGym':
        f = pd.read_csv(D / 'worldgym_v3_tab5_paired.csv', dtype={'real': str, 'wm': str})
        piv = lambda c: f.pivot(index='policy', columns='task', values=c
                                ).sort_index().sort_index(axis=1)
        to_counts = lambda df: np.array([[Fraction(v) * 10 for v in row]
                                         for row in df.to_numpy()], dtype=object)
        return to_counts(piv('real')), to_counts(piv('wm')), 10, True
    file = {'AutoEval, autonomous': 'autoeval_bridge.csv',
            'AutoEval, SIMPLER': 'autoeval_simpler.csv'}[name]
    f = pd.read_csv(D / file)
    assert (f.n_planned == 50).all()
    piv = lambda c: f.pivot(index='policy', columns='task', values=c
                            ).sort_index().sort_index(axis=1).to_numpy(int)
    return piv('real_successes'), piv('proxy_successes'), 50, False


def main():
    out = dict(alpha=ALPHA, tolerance=EPS, pairs={})
    for name in ('WorldGym', 'AutoEval, autonomous', 'AutoEval, SIMPLER'):
        Pc, Qc, n, half = load(name)
        K, T = Pc.shape
        P = np.array(Pc, dtype=float) / n
        Q = np.array(Qc, dtype=float) / n
        row = dict(K=K, T=T, trials=n, half_credit=half, cells=2 * K * T)
        row['realised_per_task'], row['realised_ship'] = (round(v, PLACES) for v in realised(P, Q))
        for label, gamma in (('simultaneous', ALPHA / (2 * K * T)), ('per_cell', ALPHA)):
            Plo, Phi = boxes(Pc, n, gamma, half)
            Qlo, Qhi = boxes(Qc, n, gamma, half)
            assert (Plo <= P + 1e-12).all() and (P <= Phi + 1e-12).all()
            assert (Qlo <= Q + 1e-12).all() and (Q <= Qhi + 1e-12).all()
            b = bounds(Plo, Phi, Qlo, Qhi)
            row[label] = {k: (round(v, PLACES) if isinstance(v, float) else v)
                          for k, v in b.items()}
        grid = list(range(100, 3201, 100))
        need, trace = depth_needed(P, Q, half, grid)
        row['depth_for_five_points'] = need
        row['lower_at_largest_depth'] = round(trace[-1][2], PLACES)
        out['pairs'][name] = row
    (D / 'joint_box.json').write_text(json.dumps(out, indent=1) + '\n')
    print(json.dumps(out, indent=1))


if __name__ == '__main__':
    main()


==> anc/code/sims/margin_audit.py <==
#!/usr/bin/env python3
"""What a published correlation certifies, and what a cheaper summary certifies instead.

Inputs: data/worldgym_v3_tab5_paired.csv, data/simpler_google_robot.csv,
data/simpler_widowx.csv, data/wmt23_general_mt.csv, data/ctrlworld_table3.csv,
data/autoeval_bridge.csv, data/autoeval_simpler.csv and
data/agentrewardbench_table6.csv are the eight source tables.
The checks below are exploratory.

P-M2: for the per-task decision, the tolerance a published correlation certifies exceeds the
      regret of the best single fixed policy on a majority of the corpus; for the aggregate
      decision it is smaller than the per-task one on every board and at or below the best
      fixed policy's regret on at least two.
P-M3: the exact bar at eps = .05 exceeds .97 on every corpus board and on at least 90 per
      cent of random boards, and at each policy count its mean at 16 or more tasks falls no
      more than .002 below its mean at 8 or fewer. Adjudicated on independent uniform cells
      as pre-specified, with three structured board laws reported beside it.
P-M4: the taskwise agreement count certifies a smaller tolerance than the published
      correlation on a majority of the corpus.
P-M5: the published rank-violation statistic certifies a smaller tolerance than the published
      correlation on every board of the corpus, under the certificate that board's own score
      table licenses, and never exceeds its closed form.
P-M6: restricting the evaluator to the per-cell accuracy the published one achieves leaves the
      certified tolerance at more than half its unrestricted value, and the accuracy that would
      certify .05 is finer than the published one on every board.

Scope. The paper reports Table 3, the guarantee and realised columns of Table 4 and the median
factor of Sec. 4. The checks P-M2 to P-M6, and the bracket, waterfill, depth and random-board
blocks, are exploratory and not reported there.
"""

import json
import math
import random
import sys
from fractions import Fraction as F
from pathlib import Path

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))
from evalceil.frontier import (certificate_threshold, correlation_squared,
                               critical_correlation, dynamic_program, envelope, options)
from evalceil.margins import (accuracy_needed, agreement, agreement_certificate,
                              aggregate_exchange, aggregate_realised, best_fixed, bracket,
                              shortlist_realised,
                              calibrated_accuracy, capped_exchange, centred_ss,
                              certificate_at, integer_table,
                              matching_correlation, mmrv, mmrv_certificate, profile, realised,
                              shortlist_exchange, shortlist_size, aggregate_bar,
                              taskavg_exchange, between_task_share, joint_certificate,
                              shortlist_bar, discrete_waterfill, gap_waterfill,
                              depth_necessary, depth_profile, depth_sufficient,
                              knapsack_upper,
                              trivial_threshold, uniform_random, unique_argmax)

D = Path('data') if Path('data').is_dir() else Path('../data')
EPS = '.05'
FLOOR_LEVEL = .95
BISECTION_STEPS = 40


def grid(frame, column):
    return frame.pivot(index='policy', columns='task', values=column).sort_index().sort_index(axis=1)


def board(p, y, eps=EPS):
    """Every exact quantity the paper reports for one board-evaluator pair."""
    P, scale = integer_table(p)
    Y, _ = integer_table(y)
    K, T = P.shape
    S = centred_ss(P)
    rows, mult = options(P)
    states = dynamic_program(rows)
    r2 = correlation_squared(Y, P)
    exchange = F(envelope(states, mult * S * (1 - r2), False)[0], scale * T)
    exact = certificate_threshold(states, S, mult, scale * T, eps)
    band = bracket(p, eps, discrete=True)
    met = agreement(P, Y)
    violation = mmrv(P, Y, scale)
    strict = unique_argmax(Y)
    from_rank = mmrv_certificate(P, scale, violation, strict=strict)
    unconditional = mmrv_certificate(P, scale, violation)
    aggregate = aggregate_exchange(P, scale, r2)
    from_count = agreement_certificate(profile(P)['ranges'], T, scale, met)
    fixed, random_pick = best_fixed(P, scale), uniform_random(P, scale)
    delta = calibrated_accuracy(P, Y, scale)
    attained = capped_exchange(P, scale, r2, delta, by='displacement')
    certified = capped_exchange(P, scale, r2, 2 * delta)
    declare = accuracy_needed(P, scale, r2, eps)
    joint = joint_certificate(P, scale, r2, violation, strict)
    prof = profile(P)
    two_delta = 2 * delta
    boardfree_delta = F(sum(min(F(prof['ranges'][t], scale), two_delta)
                            for t in range(T)
                            if F(prof['margins'][t], scale) <= two_delta), T)
    between = between_task_share(P, scale)
    bundle = min(((F(K, 2) if strict else F(K)) * violation), from_count, boardfree_delta)
    out = dict(shape=[K, T],
               joint_equals_rank=bool(joint == from_rank),
               bundle_beats_correlation=bool(bundle < exchange),
               bundle_within_best_fixed=bool(bundle <= fixed),
               realised_worse_than_best_fixed=bool(realised(P, scale, Y, 'worst') > fixed),
               between_task_share=float(between),
               vacuity_threshold_r=float(between) ** .5,
               boardfree_delta_certificate_exact=str(boardfree_delta),
               observed_r=float(r2) ** .5, observed_r2=str(r2),
               exchange_rate=float(exchange), exchange_rate_exact=str(exchange),
               agreement=met,
               mmrv=float(violation), mmrv_exact=str(violation),
               mmrv_certificate=float(from_rank), mmrv_certificate_exact=str(from_rank),
               mmrv_unconditional=float(unconditional),
               mmrv_unconditional_exact=str(unconditional),
               mmrv_unique_argmax=bool(strict),
               mmrv_closed_form_exact=str((F(K, 2) if strict else F(K)) * violation),
               aggregate_exchange=float(aggregate), aggregate_exchange_exact=str(aggregate),
               aggregate_realised_exact=str(aggregate_realised(P, scale, Y)),
               agreement_certificate=float(from_count), agreement_certificate_exact=str(from_count),
               calibrated_accuracy=float(delta),
               restricted_share=float(attained / exchange) if exchange > 0 else None,
               accuracy_needed=None if declare is None else float(declare),
               accuracy_multiple=None if not declare else float(delta / declare),
               bar=exact['critical_r'], bar_r2=str(F(exact['critical_r2'])),
               best_fixed=float(fixed), best_fixed_exact=str(fixed),
               random_policy_exact=str(random_pick),
               trivial_exact=str(trivial_threshold(P, scale)),
               realised=dict(worst=float(realised(P, scale, Y, 'worst'))),
               realised_exact=dict(worst=str(realised(P, scale, Y, 'worst'))),
               ties=sum(sum(Y[i, t] == max(Y[j, t] for j in range(K)) for i in range(K)) > 1
                        for t in range(T)),
               zero_margin_tasks=sum(g == 0 for g in profile(P)['margins']))
    out.update({k: v for k, v in band.items() if k not in ('shape', 'scale')})
    _bar_sq = F(exact['critical_r2'])
    assert F(out['r_sufficient_sq_exact']) >= _bar_sq >= F(out['r_lower_sq_exact']), out
    assert out['bar'] <= out['r_upper'] + 1e-12, out
    assert from_rank <= (F(K, 2) if strict else F(K)) * violation, out
    assert unconditional <= F(K) * violation, out
    assert unconditional >= realised(P, scale, Y, 'worst'), out
    assert from_rank >= realised(P, scale, Y, 'worst'), out
    assert aggregate >= aggregate_realised(P, scale, Y), out
    assert attained <= certified <= exchange, out
    assert attained >= realised(P, scale, Y, 'worst'), out
    out['restricted_is_full'] = bool(attained == exchange)
    out['shortlist'] = {}
    for _k in (1, 2):
        if _k > K - 1:
            continue
        _v = shortlist_exchange(P, scale, F(out['observed_r2']), _k)
        _real = shortlist_realised(P, scale, Y, _k)
        assert _real <= _v, (_k, _real, _v)
        out['shortlist'][str(_k)] = dict(exchange_exact=str(_v), realised_exact=str(_real))
    assert out['shortlist']['1']['exchange_exact'] == out['aggregate_exchange_exact'], out
    assert out['shortlist']['1']['realised_exact'] == out['aggregate_realised_exact'], out
    assert '2' not in out['shortlist'] or (F(out['shortlist']['2']['exchange_exact'])
                                           <= F(out['shortlist']['1']['exchange_exact'])), out
    out['shortlist_size'] = shortlist_size(P, scale, F(out['observed_r2']), EPS)
    out['shortlist_bar'] = {}
    for _k in range(1, K + 1):
        _q = shortlist_bar(P, scale, EPS, _k)
        out['shortlist_bar'][str(_k)] = dict(
            bar_r2_exact=str(0 if _q is None else _q),
            cleared=bool(_q is None or F(out['observed_r2']) > _q))
    assert min(int(_k) for _k, _v in out['shortlist_bar'].items() if _v['cleared']) \
        == out['shortlist_size'], out['shortlist_bar']
    out['shortlist_bar'] = {str(out['shortlist_size']): out['shortlist_bar'][str(out['shortlist_size'])]}
    _agg2 = aggregate_bar(P, scale, EPS)
    _means = sorted((F(sum(int(P[i, t]) for t in range(T)), T) for i in range(K)), reverse=True)
    _gap = (_means[0] - _means[1]) / scale
    out['aggregate_bar'] = None if _agg2 is None else float(_agg2) ** .5
    out['aggregate_bar_cleared'] = bool(_agg2 is None or F(out['observed_r2']) > _agg2)
    if _agg2 is not None and _gap > F(EPS):
        assert _agg2 == 1 - (_gap * _gap) / (2 * K * centred_ss(P) / (K * T * scale * scale)), out
    out['refinement_multiple'] = (float(exchange / (fixed + aggregate))
                                  if fixed + aggregate > 0 else None)
    out['rank_beats_correlation'] = bool(from_rank < exchange)
    out['aggregate_below_task'] = bool(aggregate < exchange)
    out['buys_less_than_best_fixed'] = bool(exchange > fixed)
    out['buys_less_than_random'] = bool(exchange > random_pick)
    matched = matching_correlation(P, scale, fixed)
    out['matching_correlation'] = None if matched is None else float(matched) ** .5
    out['count_beats_correlation'] = bool(from_count < exchange)
    _bar2 = F(out['bar_r2'])
    out['bracket_pinned_without_board'] = bool(out['bracket_pinned'])
    if out['bracket_pinned']:
        assert F(out['r_sufficient_sq_exact']) == _bar2 == F(out['r_lower_sq_exact']), out
    if out['necessary_is_exact']:
        assert F(out['r_lower_sq_exact']) == _bar2, out
    return out


def finer_tolerances(p, levels=('.02', '.01', '.005')):
    """The bar at tolerances finer than the pre-specified one, and the bracket at the finest.

    A tolerance means what the outcome scale makes of it, and WMT23 is read here at the
    tolerances a translation reader would recognise.
    """
    P, scale = integer_table(p)
    T = P.shape[1]
    S = centred_ss(P)
    rows, mult = options(P)
    states = dynamic_program(rows)
    out = {level: dict(bar=certificate_threshold(states, S, mult, scale * T, level)['critical_r'])
           for level in levels}
    band = bracket(p, levels[-1])
    out[levels[-1]].update(necessary=band['r_lower'], sufficient=band['r_sufficient'])
    return out


def exact_bar_distance(P, scale, eps):
    """d_eps itself, from the board: the least cone distance of a choice costing more."""
    K, T = P.shape
    rows, mult = options(P)
    states = dynamic_program(rows)
    out = certificate_threshold(states, centred_ss(P), mult, scale * T, eps)
    return centred_ss(P) * (1 - F(out['critical_r2']))


def ladder_audit(boards, eps, depths=(2, 3, 4, 5)):
    """What a benchmark publishing j order statistics per task and the range certifies.

    `knapsack_upper` and `discrete_waterfill` are the j = 2 programs, and from j = K - 1 the head and the range are
    the whole column, so both programs return the exact bar. Two things are measured here,
    neither printed in the paper: what more numbers per task buy on this corpus, separating the boards
    whose apparent gain is only that j reaches K - 1, and how often the depth-j necessary
    endpoint is the exact bar on boards drawn at random, the baseline this corpus has to be
    read against, again separating the boards whose column is already whole at that depth.
    A check on the programs is asserted beside them on 300 small random boards: the
    necessary endpoint falls and the sufficient endpoint rises with j, neither crosses the
    exact bar, and the two meet it once the whole column is published.
    """
    per_board = {}
    for key, P, scale in boards:
        K, T = P.shape
        S = centred_ss(P)
        target = F(eps) * scale * T
        bar = exact_bar_distance(P, scale, eps)
        rungs = []
        for j in depths:
            prof = depth_profile(P, j)
            nec = depth_necessary(prof, target)
            rung = dict(depth=j, necessary=None if nec is None else str(nec),
                        necessary_is_exact=None if nec is None else bool(nec == bar),
                        sufficient=None, pinned=None)
            if nec is not None:
                suf = depth_sufficient(prof, target)
                rung['sufficient'] = None if suf is None else str(suf)
                rung['pinned'] = bool(suf is not None and suf == nec)
            rungs.append(rung)
        first = next((r['depth'] for r in rungs if r['pinned']), None)
        ladder = []
        for j in range(2, K):
            nec = depth_necessary(depth_profile(P, j), target)
            ladder.append(dict(depth=j, necessary_r_sq_exact=str(max(F(0), 1 - nec / S)),
                               necessary_is_exact=bool(nec == bar)))
        per_board[key] = dict(policies=int(K), rungs=rungs,
                              bar_r=float(1 - bar / S) ** .5,
                              necessary_by_depth=ladder,
                              necessary_exact_at=next((r['depth'] for r in ladder
                                                       if r['necessary_is_exact']), None),
                              pins_at=first)
    counts = {}
    for j in depths:
        seen = [(k, next(r for r in v['rungs'] if r['depth'] == j))
                for k, v in per_board.items()]
        pinned = [k for k, r in seen if r['pinned']]
        counts[str(j)] = dict(
            boards=len(seen),
            pinned=len(pinned),
            pinned_whole_column=sum(per_board[k]['policies'] <= j + 1 for k in pinned),
            necessary_exact=sum(bool(r['necessary_is_exact']) for _, r in seen),
            gained_count=sum(per_board[k]['pins_at'] == j for k in pinned),
            gained_below_whole_column_count=sum(per_board[k]['pins_at'] == j
                                                and j < per_board[k]['policies'] - 1
                                                for k in pinned))
    random.seed(20270920)
    rates = {}
    stat = {j: dict(withheld=0, withheld_exact=0, withheld_shallower_exact=0,
                    withheld_worst=F(1))
            for j in depths}
    design = dict(boards=1200, policies_min=3, policies_max=7, tasks_min=3, tasks_max=12,
                  tolerances=['.02', '.05', '.10', '.20'])
    drawn = 0
    while drawn < design['boards']:
        K = random.randint(design['policies_min'], design['policies_max'])
        T = random.randint(design['tasks_min'], design['tasks_max'])
        den = random.choice([10, 20, 100])
        P = np.asarray([[random.randrange(0, den + 1) for _ in range(T)] for _ in range(K)],
                       dtype=object)
        if centred_ss(P) <= 0:
            continue
        level = random.choice(design['tolerances'])
        target = F(level) * den * T
        if sum(max(int(P[i, t]) for i in range(K)) - min(int(P[i, t]) for i in range(K))
               for t in range(T)) <= target:
            continue
        drawn += 1
        bar = exact_bar_distance(P, den, level)
        exact_at = {}
        for j in depths:
            if j > K:
                continue
            nec = depth_necessary(depth_profile(P, j), target)
            if nec is None:
                continue
            exact_at[j] = nec == bar
            s = stat[j]
            if j < K - 1:
                s['withheld'] += 1
                s['withheld_exact'] += exact_at[j]
                s['withheld_shallower_exact'] += exact_at.get(j - 1, exact_at[j])
                if bar > 0:
                    s['withheld_worst'] = max(s['withheld_worst'], F(nec) / bar)
    for j in depths:
        s = stat[j]
        rates[str(j)] = dict(withheld=s['withheld'], withheld_exact=s['withheld_exact'],
                             withheld_shallower_exact=s['withheld_shallower_exact'],
                             withheld_worst_ratio=float(s['withheld_worst']))
    random.seed(20270922)
    ends = dict(boards=0, necessary_missing=0, necessary_rose=0, sufficient_fell=0,
                ends_missed_bar=0, endpoint_on_the_wrong_side=0)
    while ends['boards'] < 300:
        K, T = random.randint(3, 5), random.randint(2, 5)
        P = np.asarray([[random.randrange(0, 13) for _ in range(T)] for _ in range(K)],
                       dtype=object)
        if centred_ss(P) <= 0:
            continue
        level = random.choice(['.05', '.20', '.50', '1.00'])
        target = F(level) * T
        if sum(max(int(P[i, t]) for i in range(K)) - min(int(P[i, t]) for i in range(K))
               for t in range(T)) <= target:
            continue
        bar = exact_bar_distance(P, 1, level)
        ends['boards'] += 1
        necs, sufs = [], []
        for j in range(2, K + 1):
            prof = depth_profile(P, j)
            necs.append(depth_necessary(prof, target))
            sufs.append(depth_sufficient(prof, target))
        ends['necessary_missing'] += sum(nec is None for nec in necs)
        for i in range(len(necs) - 1):
            if necs[i] is not None and necs[i + 1] is not None and necs[i + 1] > necs[i]:
                ends['necessary_rose'] += 1
            if sufs[i] is not None and sufs[i + 1] is not None and sufs[i + 1] < sufs[i]:
                ends['sufficient_fell'] += 1
        ends['ends_missed_bar'] += any(necs[i] != bar or sufs[i] != bar
                                       for i in range(K - 3, len(necs)))
        for nec, suf in zip(necs, sufs):
            if nec is not None and nec < bar:
                ends['endpoint_on_the_wrong_side'] += 1
            if suf is not None and suf > bar:
                ends['endpoint_on_the_wrong_side'] += 1
    assert all(v == 0 for k, v in ends.items() if k != 'boards'), ends
    design['tolerance_count'] = len(design['tolerances'])
    return dict(boards=per_board, counts=counts, random_rates=rates, random_design=design)


def share_floor(hits, draws, level=FLOOR_LEVEL, families=1):
    """One-sided Clopper-Pearson lower bound on a share, simultaneous over `families`.

    A share measured on a finite sample is an estimate, and the smallest share seen over
    a handful of reseedings is neither an estimate nor a floor: it is the minimum of a
    sample of minima, and it moves when the stream moves. What a scan can establish is an
    interval. This returns the greatest p whose one-sided binomial tail at `hits` of
    `draws` is still at or above the residual level, so the true share is at or above it
    with the stated confidence; `families` divides that residual between several shares
    claimed at once, which is what a sentence quantified over every law or every noise
    scale claims. Exact, not normal: the shares here sit near one, where the normal
    approximation is optimistic in the direction the claim depends on.
    """
    from scipy.stats import beta
    if draws <= 0:
        return None
    if hits <= 0:
        return 0.
    if hits >= draws:
        return float(((1 - level) / families) ** (1. / draws))
    return float(beta.ppf((1 - level) / families, hits, draws - hits + 1))


def paired_step_floor(statistic, boards, level=FLOOR_LEVEL, families=1):
    """One-sided lower bound on how many standard errors a paired step stands above zero.

    A step is a mean over `boards` paired differences and `statistic` is that mean over its
    own standard error, so under normally distributed differences the statistic is
    noncentral t on boards - 1 degrees of freedom at noncentrality delta = mean divided by
    sd over the root of `boards`. That delta is the POPULATION quantity a sentence means by
    "standard errors of its own paired difference"; the statistic is an estimate of it and
    moves by more than one standard error when the stream moves, which is why a printed
    statistic is not a property of the design. Inverting the distribution at the observed
    statistic returns the delta whose upper tail there is the residual level, so the true
    delta is at or above it with the stated confidence. `families` divides that residual
    between the steps, which is what a sentence quantified over every step claims at once.
    """
    from scipy.optimize import brentq
    from scipy.stats import nct
    if boards < 3 or not math.isfinite(statistic):
        return None
    df, alpha = boards - 1, (1 - level) / families

    def excess(delta):
        return float(nct.sf(statistic, df, delta)) - alpha

    lo = statistic - 1.
    while excess(lo) > 0 and lo > statistic - 200:
        lo -= 1.
    return float(brentq(excess, lo, statistic, xtol=1e-12))


def _sig(value, digits=6):
    """A float from a floating kernel, carried at `digits` significant digits."""
    return None if value is None else float(f'{value:.{digits}g}')


def profile_invariance(draws=4000, seed=20270905, eps=EPS):
    """The bracket's contract, tested where it could fail: is D_disc board-free?

    The bracket's contract is that both endpoints are functions of the published margin
    profile, the published range profile, the policy count and S, and of nothing else about
    the board. For the discrete endpoint that is a proof and not a hope: `discrete_waterfill`'s program
    mentions the board only through (g_t) and (L_t), and does not even read S, so two
    boards with the same two profiles pose the same program. The check below is a guard
    against an implementation that reads more than the statement allows, and it is run
    against the one quantity that genuinely is not board-free once K >= 4, the exact d_eps,
    so that a null result for D_disc is known to mean something rather than to mean that
    the search was weak.

    The pairs are constructed rather than drawn. Fix a task's leader, its runner-up and
    its worst policy; the remaining K - 3 cells are free inside the window between the
    worst and the runner-up. Exchanging one free cell of one task with one free cell of
    another, when each lands inside the other's window, leaves every top-two margin,
    every range and the multiset of all cells unchanged, hence the mean and S, while
    moving the interior mass that the exact program prices. Drawing pairs at random would
    almost never produce a collision on all three, which is why they are built.
    """
    rng = random.Random(seed)
    pairs = disc_differ = lower_differ = upper_differ = exact_differ = 0
    while pairs < draws:
        K, T = rng.choice([5, 6]), rng.choice([3, 4])
        den = rng.choice([8, 10, 12])
        columns = []
        for _ in range(T):
            lead = rng.randrange(4, den + 1)
            runner = rng.randrange(1, lead)
            worst = rng.randrange(0, runner)
            columns.append([lead, runner, worst]
                           + [rng.randrange(worst, runner + 1) for _ in range(K - 3)])
        left, right = rng.sample(range(T), 2)
        a, b = 3 + rng.randrange(K - 3), 3 + rng.randrange(K - 3)
        first, second = columns[left][a], columns[right][b]
        if first == second:
            continue
        if not (columns[left][2] <= second <= columns[left][1]
                and columns[right][2] <= first <= columns[right][1]):
            continue
        swapped = [list(c) for c in columns]
        swapped[left][a], swapped[right][b] = second, first
        one = np.array([[F(columns[t][i], den) for t in range(T)] for i in range(K)],
                       dtype=object)
        two = np.array([[F(swapped[t][i], den) for t in range(T)] for i in range(K)],
                       dtype=object)
        A, sa = integer_table(one)
        B, sb = integer_table(two)
        pa, pb = profile(A), profile(B)
        assert sa == sb and pa['margins'] == pb['margins'] and pa['ranges'] == pb['ranges']
        assert centred_ss(A) == centred_ss(B), 'the construction moved S'
        target = F(eps) * sa * T
        if target > sum(pa['ranges']):
            continue
        pairs += 1
        da = discrete_waterfill(pa['margins'], pa['ranges'], target)
        db = discrete_waterfill(pb['margins'], pb['ranges'], target)
        disc_differ += da != db
        lower_differ += (gap_waterfill(pa['margins'], pa['ranges'], target)
                         != gap_waterfill(pb['margins'], pb['ranges'], target))
        upper_differ += (knapsack_upper(pa['margins'], pa['ranges'], K, target)[0]
                         != knapsack_upper(pb['margins'], pb['ranges'], K, target)[0])
        bars = []
        for P_, prof_, two_disc in ((A, pa, da), (B, pb, db)):
            rows_, mult_ = options(P_)
            safe_, r2_ = critical_correlation(rows_, centred_ss(P_), mult_, sa * T, eps)
            bars.append(None if safe_ else (1 - r2_) * centred_ss(P_))
            assert F(gap_waterfill(prof_['margins'], prof_['ranges'], target), 2) \
                <= F(two_disc, 2), 'the discrete endpoint fell below the envelope'
            if bars[-1] is not None:
                assert F(two_disc, 2) <= bars[-1], 'the discrete endpoint exceeded d_eps'
        exact_differ += bars[0] != bars[1]
    assert disc_differ == lower_differ == upper_differ == 0 < exact_differ, (
        disc_differ, lower_differ, upper_differ, exact_differ)
    return dict(pairs=pairs, discrete_differs=disc_differ, exact_differs=exact_differ)


def shape_scan(seed=20270102, draws=500, eps=EPS):
    """The bar at a fixed tolerance across board shapes, and the closed form's error.

    A draw is reported when the runner-up program's closed form exists on it, that is when its margins
    total more than the budget; `silent` counts the others, a draw with no costly choice at
    all among them. The margin bracket exists on every draw with a costly choice, and its
    containment of the exact bar is checked exactly on the reported and the silent draws.
    """
    rng = np.random.default_rng(seed)
    rows, silent = [], 0
    silent_bars, silent_contained = [], True
    for _ in range(draws):
        K, T = int(rng.integers(3, 7)), int(rng.integers(4, 21))
        P = np.round(rng.random((K, T)), 3)
        Pi, scale = integer_table(P)
        if centred_ss(Pi) <= 0:
            continue
        opt, mult = options(Pi)
        safe, r2 = critical_correlation(opt, centred_ss(Pi), mult, scale * T, eps)
        if safe:
            silent += 1
            continue
        bar = math.sqrt(float(r2))
        band = bracket(P, eps)
        contained = (F(band['r_lower_sq_exact']) <= F(r2)
                     <= F(band['r_sufficient_sq_exact']))
        if band['closed_form_r'] is None:
            silent += 1
            silent_bars.append(bar)
            silent_contained = silent_contained and contained
            continue
        rows.append(dict(K=K, T=T, bar=bar, lower=band['r_lower'],
                         upper=band['r_sufficient'], closed=band['closed_form_r'],
                         contained=contained, pinned=band['bracket_pinned'],
                         exact=F(band['r_lower_sq_exact']) == F(r2)))
    assert all(r['pinned'] and r['exact'] for r in rows if r['K'] <= 3), 'an open bracket at K=3'
    assert all(r['contained'] for r in rows) and silent_contained, 'the bracket missed a bar'
    bars = np.array([r['bar'] for r in rows])
    closed = np.array([r['closed'] for r in rows])
    lower = np.array([r['lower'] for r in rows])
    upper = np.array([r['upper'] for r in rows])
    ts = np.array([r['T'] for r in rows])
    ks = np.array([r['K'] for r in rows])
    return dict(draws=len(rows), silent=silent,
                silent_bar_min=float(min(silent_bars)) if silent_bars else None,
                above_97_with_silent=float(np.mean([b >= .97 for b in
                                                    list(bars) + silent_bars])),
                above_97=float(np.mean(bars >= .97)),
                bracket_width_median=float(np.median(upper - lower)),
                three_policy_pinned=sum(r['pinned'] for r in rows if r['K'] == 3),
                closed_max_error=float(np.abs(closed - bars).max()),
                closed_median_error=float(np.median(np.abs(closed - bars))),
                corr_bar_T=_sig(float(np.corrcoef(bars, ts)[0, 1])),
                corr_residual_T=_sig(float(np.corrcoef(bars - closed, ts)[0, 1])),
                corr_bar_K=_sig(float(np.corrcoef(bars, ks)[0, 1])),
                corr_residual_K=_sig(float(np.corrcoef(bars - closed, ks)[0, 1])))


def law_scan(seed=20270104, draws=20000, eps=EPS):
    """The bar under board laws with structure, not only under independent cells.

    The shape scan draws every cell independently and uniformly, which is a null model:
    it has no policy effect and no task effect, and real boards have both. The three
    alternatives here add a per-policy offset, a per-policy and per-task offset, and one
    policy that leads by a margin, each pushed through a logistic so the cells stay in
    the unit interval. The pre-specified criterion is adjudicated on the uniform law; these
    are reported beside it, so the one claim the paper makes beyond its nine boards does
    not rest on the law that is easiest to draw from.

    Each share is reported with the one-sided lower end of its binomial interval, taken
    simultaneously over the three structured laws, because the sentence the paper
    writes is quantified over all three at once. That interval, and not the smallest
    share the scan happened to see, is what a floor may be read off: a share is an
    estimate, and the minimum of a few estimates is not a bound on anything. The draw
    count is set so the interval is narrow enough to carry the sentence, which the
    exact array forms of the underlying knapsacks made affordable.
    """
    def uniform(rng, K, T):
        return rng.random((K, T))

    def policy_effect(rng, K, T):
        return 1 / (1 + np.exp(-(rng.normal(0, 1, (K, 1)) + rng.normal(0, .6, (K, T)))))

    def policy_and_task(rng, K, T):
        return 1 / (1 + np.exp(-(rng.normal(0, .8, (K, 1)) + rng.normal(0, .8, (1, T))
                                 + rng.normal(0, .6, (K, T)))))

    def dominant(rng, K, T):
        lead = np.zeros((K, 1))
        lead[0] = 1.2
        return 1 / (1 + np.exp(-(lead + rng.normal(0, .5, (K, 1)) + rng.normal(0, .6, (K, T)))))

    out = {}
    for name, law in (('uniform', uniform), ('policy_effect', policy_effect),
                      ('policy_and_task', policy_and_task), ('dominant_policy', dominant)):
        rng = np.random.default_rng(seed)
        bars, errors = [], []
        for _ in range(draws):
            K, T = int(rng.integers(3, 7)), int(rng.integers(4, 21))
            P = np.round(law(rng, K, T), 3)
            Pi, scale = integer_table(P)
            if centred_ss(Pi) <= 0:
                continue
            opt, mult = options(Pi)
            safe, r2 = critical_correlation(opt, centred_ss(Pi), mult, scale * T, eps)
            if safe:
                continue
            bar = math.sqrt(float(r2))
            bars.append(bar)
            try:
                band = bracket(P, eps)
            except ValueError:
                band = None
            if band is not None and band['closed_form_r'] is not None:
                errors.append(abs(band['closed_form_r'] - bar))
        bars = np.array(bars)
        errs = np.array(errors)
        family = 1 if name == 'uniform' else 3
        clear97, clear95 = int((bars >= .97).sum()), int((bars >= .95).sum())
        out[name] = dict(draws=len(bars), bar_median=float(np.median(bars)),
                         above_97_floor_simultaneous=share_floor(clear97, len(bars),
                                                                 families=family),
                         above_95_floor_simultaneous=share_floor(clear95, len(bars),
                                                                 families=family),
                         closed_median_error=float(np.median(errs)) if len(errs) else None,
                         closed_max_error=float(errs.max()) if len(errs) else None)
        print(f"    P-M3 law {name:16s}: median {np.median(bars):.4f}, min {bars.min():.4f}, "
              f"above .97 {np.mean(bars >= .97):.3f} on {len(bars)} boards; closed form off "
              f"by a median {np.median(errs):.4f} and at most {errs.max():.4f} on {len(errs)}",
              flush=True)
    return out


def task_scan(seed=20270103, draws=400, eps=EPS, shapes=((3, (4, 8, 16, 32, 48)),
                                                         (5, (4, 8, 16, 32)))):
    """The bar as the board grows, with the per-cell law held fixed.

    The boards are NESTED: one draw supplies a board at the largest task count, and the
    smaller ones are its own first columns. Growing a board is then what the scan measures,
    which is the claim, and a step between two task counts is a PAIRED difference on the
    same boards rather than a difference of two independent means. That is what makes the
    later steps (a ten-thousandth or two, once the bar has flattened) resolvable at a
    sample this size at all.

    A board on which no choice is costly at the tolerance sets no bar and is left out of
    that cell, and out of any step it would enter; this is the only exclusion, since
    dropping a board because the closed form is undefined on it would select for small
    margin mass, which is to say for a high bar.
    """
    rng = np.random.default_rng(seed)
    out, paired = {}, {}
    families = sum(len(sizes) - 1 for _, sizes in shapes)
    for K, sizes in shapes:
        big = max(sizes)
        series = {T: [] for T in sizes}
        closed_series = {T: [] for T in sizes}
        for _ in range(draws):
            full = np.round(rng.random((K, big)), 3)
            for T in sizes:
                P = full[:, :T]
                Pi, scale = integer_table(P)
                if centred_ss(Pi) <= 0:
                    continue
                opt, mult = options(Pi)
                safe, r2 = critical_correlation(opt, centred_ss(Pi), mult, scale * T, eps)
                if safe:
                    continue
                series[T].append((_, math.sqrt(float(r2))))
                try:
                    band = bracket(P, eps)
                except ValueError:
                    band = None
                if band is not None and band['closed_form_r'] is not None:
                    closed_series[T].append(band['closed_form_r'])
        for T in sizes:
            bars = [v for _, v in series[T]]
            closed = closed_series[T]
            out[f'K{K}_T{T}'] = dict(
                K=K, T=T, bar_mean=float(np.mean(bars)),
                bar_se=float(np.std(bars, ddof=1) / len(bars) ** .5),
                closed_mean=float(np.mean(closed)))
            print(f"    P-M3 K={K} T={T:3d}: bar {np.mean(bars):.4f} on {len(bars)} draws "
                  f"(sd {np.std(bars):.4f}, se {np.std(bars, ddof=1) / len(bars) ** .5:.5f}, "
                  f"closed {np.mean(closed):.4f} on {len(closed)})", flush=True)
        steps = []
        for lo, hi in zip(sizes, sizes[1:]):
            left, right = dict(series[lo]), dict(series[hi])
            both = sorted(set(left) & set(right))
            diff = np.array([right[i] - left[i] for i in both])
            se = float(np.std(diff, ddof=1) / len(diff) ** .5)
            _se = float(diff.mean()) / se if se else float('inf')
            steps.append(dict(boards=len(both), step=float(diff.mean()),
                              standard_errors_floor=paired_step_floor(_se, len(both),
                                                                      families=families),
                              rose_on=int((diff > 0).sum())))
        assert all(v['standard_errors_floor'] is not None for v in steps), steps
        paired[f'K{K}'] = dict(steps=steps,
                               smallest_step_in_standard_errors_floor=min(
                                   s['standard_errors_floor'] for s in steps),
                               smallest_rise_share=min(s['rose_on'] / s['boards']
                                                       for s in steps))
    paired['smallest_step_in_standard_errors_floor'] = min(
        v['smallest_step_in_standard_errors_floor'] for v in paired.values()
        if isinstance(v, dict))
    paired['step_families'] = families
    paired['smallest_rise_share'] = min(v['smallest_rise_share'] for v in paired.values()
                                        if isinstance(v, dict))
    return out, paired


def random_board_null(draws=10000, seed=20270502, eps=EPS,
                      sigmas=(.03, .06, .12, .25, .40, .55), grid=1000):
    """The same comparison on boards nobody chose.

    The matched null below varies the evaluator with the board held fixed, which says
    nothing about the boards. This one varies both: boards of three to six policies and four to
    twenty tasks with cells on a grid of 1/1000, evaluators that are the board plus Gaussian noise. The noise scales are
    chosen so that the median correlations they induce run from .450 to .995, covering the
    corpus's own range but for 1e-4 at its bottom: a grid that stopped well short of it
    would report a minimum share that is an artefact of where the grid stopped. The result
    is the worst scale, not an average over them. Not pre-specified, and not quoted in the
    paper.

    Each scale's share carries the one-sided lower end of its binomial interval, taken
    simultaneously over all six, because the claim must hold at every scale at once. The
    floor reported is the least of those ends, and it is the interval's, not the sample's: the smallest share a scan of this kind
    happens to draw moves with the stream and is not a bound.
    """
    import random
    import statistics
    out = {}
    for sigma in sigmas:
        rng = random.Random(seed + int(sigma * 10000))
        wins, kept, rs = 0, 0, []
        for _ in range(draws):
            K, T = rng.randint(3, 6), rng.randint(4, 20)
            board = [[rng.randint(0, grid) / grid for _ in range(T)] for _ in range(K)]
            scored = [[min(1.0, max(0.0, round((x + rng.gauss(0, sigma)) * grid) / grid))
                       for x in row_] for row_ in board]
            P, scale = integer_table(np.array(board))
            Y, _ = integer_table(np.array(scored))
            if centred_ss(P) <= 0 or centred_ss(Y) <= 0:
                continue
            flat_p = [x for row_ in board for x in row_]
            flat_y = [x for row_ in scored for x in row_]
            if max(flat_y) == min(flat_y):
                continue
            r = round(float(np.corrcoef(flat_p, flat_y)[0, 1]), 6)
            if not 0 < r < 1:
                continue
            from_rank = mmrv_certificate(P, scale, mmrv(P, Y, scale), unique_argmax(Y))
            try:
                from_corr = certificate_at(P, scale, F(str(r)))
            except ValueError:
                continue
            kept += 1
            rs.append(r)
            wins += from_rank < from_corr
        out[f'{sigma:g}'] = dict(
            draws=kept, median_r=float(statistics.median(rs)) if rs else None,
            rank_tighter=round(wins / kept, 4) if kept else None,
            rank_tighter_floor_simultaneous=share_floor(wins, kept, families=len(sigmas)))
    shares = [v['rank_tighter'] for v in out.values()]
    medians = [v['median_r'] for v in out.values() if v['median_r'] is not None]
    return dict(scales=out, draws_per_scale=draws, scale_count=len(out),
                rank_tighter_min=min(shares), rank_tighter_max=max(shares),
                rank_tighter_floor=min(v['rank_tighter_floor_simultaneous']
                                       for v in out.values()),
                median_r_min=min(medians), median_r_max=max(medians))


def poisson_binomial(probabilities):
    """The distribution of a sum of independent indicators with unequal probabilities.

    Returned as the full probability vector over 0 .. n successes, built by convolving one
    indicator at a time. The eleven pairs carry unequal null probabilities, so a binomial
    in a common p would be the wrong reference distribution for a count over them.
    """
    mass = np.zeros(len(probabilities) + 1)
    mass[0] = 1.
    for q in probabilities:
        mass[1:] = mass[1:] * (1 - q) + mass[:-1] * q
        mass[0] *= (1 - q)
    return mass


def _null_stream(frames, specs, rows, grid_fn, draws, seed, probes, resolve_draws):
    """One independent stream of the matched null: every pair calibrated and drawn on it.

    The noise scale is bisected against this stream's own probes, so the calibration is
    part of the stream rather than a constant the streams share. That is what makes them
    independent in the way the floors below need: a share measured on one stream prices
    that stream's calibration as much as it prices the null.

    Returns the per-pair record, carrying the raw hit counts and not only the shares. A
    draw's factor is its correlation certificate over its rank certificate, and it is compared
    with the corpus factor as an exact rational, so a tie counts as reaching it. Both tails are counted at the resolve
    budget. Where the published evaluator ties, its rank certificate is the unconditional
    one while a drawn evaluator that does not tie gets the strict one, so on those pairs
    every draw is also priced by the unconditional certificate, the like-for-like reading.
    """
    import random
    import statistics
    out = {}
    for index, (name, key, real, score) in enumerate(specs):
        board_frame = grid_fn(frames[key], real)
        P, scale = integer_table(board_frame.to_numpy())
        K, T = P.shape
        cells = board_frame.to_numpy(float)
        flat_p = [float(x) for x in cells.ravel()]
        target = rows[name]['observed_r']
        corpus_rank = F(rows[name]['mmrv_certificate_exact'])
        corpus_factor = (F(rows[name]['exchange_rate_exact']) / corpus_rank
                         if corpus_rank > 0 else None)
        corpus_ties = not rows[name]['mmrv_unique_argmax']

        def draw(sigma, rng):
            return [[min(1.0, max(0.0, round((float(cells[i, tt]) + rng.gauss(0, sigma))
                                             * 10 ** 6) / 10 ** 6))
                     for tt in range(T)] for i in range(K)]

        def median_r(sigma):
            rng = random.Random(seed + 7919 * index)
            got = []
            for _ in range(probes):
                y = draw(sigma, rng)
                flat_y = [v for row_ in y for v in row_]
                if max(flat_y) == min(flat_y):
                    continue
                got.append(float(np.corrcoef(flat_p, flat_y)[0, 1]))
            return statistics.median(got) if got else -1.0

        lo, hi = 1e-4, 3.0
        for _ in range(BISECTION_STEPS):
            mid = (lo + hi) / 2
            if median_r(mid) > target:
                lo = mid
            else:
                hi = mid
        sigma = (lo + hi) / 2
        rng = random.Random(seed + 104729 * index)
        ratios, wins, kept = [], 0, 0
        count_wins = 0
        drawn_r = []
        deep_ratios, deep_kept = [], 0
        factor_hits = deep_factor_hits = 0
        deep_low_hits = deep_low_hits_unconditional = 0
        rank_resolves = corr_resolves = 0
        fixed_regret = F(rows[name]['best_fixed_exact'])
        for step in range(max(draws, resolve_draws)):
            shallow = step < draws
            y = draw(sigma, rng)
            flat_y = [v for row_ in y for v in row_]
            if max(flat_y) == min(flat_y):
                continue
            Y, _ = integer_table(np.array(y))
            if centred_ss(Y) <= 0:
                continue
            r = round(float(np.corrcoef(flat_p, flat_y)[0, 1]), 6)
            if not 0 < r < 1:
                continue
            value = mmrv(P, Y, scale)
            unique = unique_argmax(Y)
            from_rank = mmrv_certificate(P, scale, value, unique)
            try:
                from_corr = certificate_at(P, scale, F(str(r)))
            except ValueError:
                continue
            if step < resolve_draws:
                deep_kept += 1
                rank_resolves += from_rank <= fixed_regret
                corr_resolves += from_corr <= fixed_regret
                if from_rank > 0:
                    deep_ratios.append(float(from_corr / from_rank))
                    if corpus_factor is not None:
                        deep_factor_hits += from_corr / from_rank >= corpus_factor
                        deep_low_hits += from_corr / from_rank <= corpus_factor
                        if corpus_ties:
                            from_any = mmrv_certificate(P, scale, value, False)
                            deep_low_hits_unconditional += from_corr / from_any <= corpus_factor
            if not shallow:
                continue
            met = agreement(P, Y)
            from_count = agreement_certificate(profile(P)['ranges'], T, scale, met)
            kept += 1
            wins += from_rank < from_corr
            count_wins += from_count < from_corr
            if from_rank > 0:
                ratios.append(float(from_corr / from_rank))
                factor_hits += corpus_factor is not None and from_corr / from_rank >= corpus_factor
            drawn_r.append(r)
        ratios.sort()
        deep_ratios.sort()
        observed = (rows[name]['exchange_rate'] / rows[name]['mmrv_certificate']
                    if rows[name]['mmrv_certificate'] > 0 else None)
        out[name] = dict(
            sigma=round(sigma, 6), draws=kept,
            target_r=float(target),
            drawn_median_r=round(float(statistics.median(drawn_r)), 4) if drawn_r else None,
            rank_tighter_hits=wins,
            count_tighter_hits=count_wins,
            median_ratio=float(statistics.median(ratios)) if ratios else None,
            observed_ratio=observed,
            factor_hits=factor_hits if observed is not None else None,
            factors=len(ratios),
            deep_factor_hits=deep_factor_hits if observed is not None else None,
            deep_factors=len(deep_ratios),
            deep_factor_low_hits=deep_low_hits if observed is not None else None,
            deep_factor_low_hits_unconditional=(deep_low_hits_unconditional
                                                if observed is not None and corpus_ties
                                                else None),
            resolve_draws=deep_kept,
            rank_resolve_hits=rank_resolves,
            correlation_resolve_hits=corr_resolves,
            corpus_rank_resolves=bool(F(rows[name]['mmrv_certificate_exact'])
                                      <= fixed_regret),
            corpus_correlation_resolves=bool(F(rows[name]['exchange_rate_exact'])
                                             <= fixed_regret))
    return out


def null_evaluators(frames, specs, rows, grid_fn, draws=200, seed=20270501, probes=60,
                    resolve_draws=4000, streams=5, stride=9000011):
    """The corpus repriced under evaluators that carry nothing but noise.

    Section 4 compares two summaries by which certifies more tightly. That is a comparison
    between two CONVERSIONS, and a conversion can win for reasons that have nothing to do with the
    benchmark it is applied to. This null holds each board fixed and replaces its evaluator
    by the board plus Gaussian noise, clipped to [0,1] and rounded to six places, the noise
    scale set per pair by bisection so that the median correlation a draw induces is that
    pair's recomputed correlation. Everything
    else (the statistic and both certificates) is computed exactly as
    for the published evaluator, so the published result and the null are the same
    measurement on different evaluators. The count of tasks on which the evaluator picks a leader is run through the
    same null, since a count of led tasks stands to the regret over the tasks that are not
    led in the same arithmetic relation. Not pre-specified.

    Sec. 4 also claims a count, not a comparison: the rank statistic RESOLVES the
    decision on three pairs where the correlation resolves one, resolving meaning that the
    certificate falls at or below the best fixed policy's own regret. That clause has its
    own null here. Resolving is close to certain or close to impossible on most pairs, so
    the share is a probability near an end of the range and a two hundred draw sample
    cannot place it; the indicator is therefore taken over `resolve_draws` draws of the
    same stream, while every comparison above stays on the first `draws` of it, unmoved.
    The eleven probabilities are then unequal and their sum is Poisson binomial, which is
    what prices the count Sec. 4 prints.

    One stream is not a design property. Every share here is measured on a finite sample,
    and the sample's own calibration is part of it: the noise scale is bisected against the
    median of `probes` draws from a generator seeded by the stream, so reseeding moves the scale and
    then moves the share. So the whole measurement is run on `streams` independent streams,
    seeded `stride` apart, and reported three ways. A SHARE is pooled over the streams and
    published as the one-sided lower end of its binomial interval, the residual level
    divided between the eleven pairs because the sentence that quotes it holds at every
    pair at once; what the paper prints is then the least of the eleven, and it is a
    floor and not the smallest share some stream happened to draw. A COUNT of resolved
    pairs is priced by the Poisson binomial at those same eleven lower ends, which bounds
    its tail from below because the tail rises with every one of them. A MEDIAN carries no
    such interval, so it is reported as the range over the streams actually run, and the
    calibration gap is reported as the largest over them, never over one.

    Each pair whose corpus factor exists is also tested against its own null: the draws at
    or above that factor, pooled over the streams at the resolve budget, give the one-sided
    Monte Carlo p-value (hits + 1) / (draws + 1), corrected by Bonferroni over those pairs.
    Fisher's combination of the same p-values is computed pooled at both budgets, with and
    without the pair whose tail is smallest, and stream by stream at the larger, and is
    recorded rather than reported.
    """
    import statistics
    order = [n for n, _, _, _ in specs]
    seeds = [seed + stride * s for s in range(streams)]
    per_stream = [_null_stream(frames, specs, rows, grid_fn, draws, sd, probes, resolve_draws)
                  for sd in seeds]
    families = len(order)

    out = {}
    for name in order:
        rec = [st[name] for st in per_stream]
        shallow = sum(v['draws'] for v in rec)
        deep = sum(v['resolve_draws'] for v in rec)
        rank_hits = sum(v['rank_tighter_hits'] for v in rec)
        count_hits = sum(v['count_tighter_hits'] for v in rec)
        rank_res = sum(v['rank_resolve_hits'] for v in rec)
        corr_res = sum(v['correlation_resolve_hits'] for v in rec)
        out[name] = dict(
            resolve_draws=deep,
            rank_tighter=round(rank_hits / shallow, 4) if shallow else None,
            rank_tighter_floor=share_floor(rank_hits, shallow, families=families),
            count_tighter_floor=share_floor(count_hits, shallow, families=families),
            median_ratio=[v['median_ratio'] for v in rec],
            observed_ratio=rec[0]['observed_ratio'],
            factor_hits_by_stream=[v['factor_hits'] for v in rec],
            factors_by_stream=[v['factors'] for v in rec],
            deep_factor_hits_by_stream=[v['deep_factor_hits'] for v in rec],
            deep_factors_by_stream=[v['deep_factors'] for v in rec],
            factor_hits=(None if rec[0]['deep_factor_hits'] is None
                         else sum(v['deep_factor_hits'] for v in rec)),
            factor_draws=sum(v['deep_factors'] for v in rec),
            factor_low_hits=(None if rec[0]['deep_factor_low_hits'] is None
                             else sum(v['deep_factor_low_hits'] for v in rec)),
            factor_low_hits_unconditional=(
                None if rec[0]['deep_factor_low_hits_unconditional'] is None
                else sum(v['deep_factor_low_hits_unconditional'] for v in rec)),
            correlation_resolve_hits=corr_res,
            null_rank_resolves_floor=share_floor(rank_res, deep, families=families),
            null_correlation_resolves_floor=share_floor(corr_res, deep, families=families),
            corpus_rank_resolves=rec[0]['corpus_rank_resolves'],
            corpus_correlation_resolves=rec[0]['corpus_correlation_resolves'])

    priced = [n for n in order if out[n]['observed_ratio'] is not None
              and all(v is not None for v in out[n]['median_ratio'])]
    medians_by_stream, above_by_stream = [], []
    for s in range(streams):
        medians_by_stream.append(float(statistics.median(
            [per_stream[s][n]['median_ratio'] for n in priced])))
        above_by_stream.append(sum(per_stream[s][n]['observed_ratio']
                                   > per_stream[s][n]['median_ratio'] for n in priced))

    rank_lo = [out[n]['null_rank_resolves_floor'] for n in order]
    corr_lo = [out[n]['null_correlation_resolves_floor'] for n in order]
    rank_seen = sum(out[n]['corpus_rank_resolves'] for n in order)
    resolves = dict(
        pairs=len(order), draws_per_pair=resolve_draws,
        corpus_rank=rank_seen,
        corpus_correlation=sum(out[n]['corpus_correlation_resolves'] for n in order),
        null_rank_expected_floor=float(sum(rank_lo)),
        null_correlation_expected_floor=float(sum(corr_lo)),
        rank_at_least_corpus_floor=float(poisson_binomial(rank_lo)[rank_seen:].sum()))
    from scipy.stats import chi2
    tested = [n for n in order if out[n]['factor_hits'] is not None]

    def _tail(hits, draws_):
        return F(hits + 1, draws_ + 1)

    for n in tested:
        p_exact = _tail(out[n]['factor_hits'], out[n]['factor_draws'])
        out[n]['factor_p_value_exact'] = str(p_exact)
        out[n]['factor_p_bonferroni'] = _sig(float(min(F(1), len(tested) * p_exact)))
    smallest = min(tested, key=lambda n: F(out[n]['factor_p_value_exact']))
    factor_tail = dict(pairs=len(tested), draws_per_stream=resolve_draws)
    for n in tested:
        p_low = _tail(out[n]['factor_low_hits'], out[n]['factor_draws'])
        out[n]['factor_low_p_bonferroni'] = _sig(float(min(F(1), len(tested) * p_low)))
        if out[n]['factor_low_hits_unconditional'] is not None:
            p_like = _tail(out[n]['factor_low_hits_unconditional'], out[n]['factor_draws'])
            out[n]['factor_low_p_bonferroni_unconditional'] = _sig(
                float(min(F(1), len(tested) * p_like)))

    def _fisher(pvalues):
        statistic = sum(-2 * math.log(q) for q in pvalues)
        return _sig(float(chi2.sf(statistic, 2 * len(pvalues))))

    def _combined(hit_key, draw_key, skip=()):
        return _fisher([float(_tail(sum(out[n][hit_key]), sum(out[n][draw_key])))
                        for n in tested if n not in skip])

    budgets = dict(small=('factor_hits_by_stream', 'factors_by_stream', draws),
                   large=('deep_factor_hits_by_stream', 'deep_factors_by_stream',
                          resolve_draws))
    pooled = {b: dict(draws_per_stream=d, p_value=_combined(h, t),
                      without_p_value=_combined(h, t, skip={smallest}))
              for b, (h, t, d) in budgets.items()}
    combined = dict(pairs=len(tested), pooled=pooled)
    gap_by_stream = [round(max(abs(st[n]['drawn_median_r'] - st[n]['target_r'])
                               for n in order), 4) for st in per_stream]
    return dict(
        rows=out, draws_per_pair=draws, streams=streams,
        calibration_probes=probes, calibration_steps=BISECTION_STEPS,
        resolves=resolves, factor_tail=factor_tail, combined_p_value=combined,
        drawn_median_r_max_gap=max(gap_by_stream),
        median_of_median_ratios_min=min(medians_by_stream),
        median_of_median_ratios_max=max(medians_by_stream),
        corpus_median_ratio=float(np.median([out[n]['observed_ratio'] for n in priced])),
        pairs_above_their_own_null_min=min(above_by_stream),
        pairs_above_their_own_null_max=max(above_by_stream),
        priced_pairs=len(priced),
        rank_tighter_mean=round(float(np.mean([out[n]['rank_tighter'] for n in order])), 4),
        rank_tighter_mean_floor=float(np.mean([out[n]['rank_tighter_floor'] for n in order])),
        rank_tighter_floor=min(out[n]['rank_tighter_floor'] for n in order),
        rank_tighter_floor_pair=min(order, key=lambda n: out[n]['rank_tighter_floor']),
        count_tighter_mean_floor=float(np.mean([out[n]['count_tighter_floor'] for n in order])))


def _keep(*names):
    return dict.fromkeys(names)


_NULL_ROW = _keep('correlation_resolve_hits', 'factor_draws', 'factor_hits', 'factor_low_hits',
                  'factor_low_hits_unconditional', 'factor_low_p_bonferroni',
                  'factor_low_p_bonferroni_unconditional', 'factor_p_bonferroni',
                  'factor_p_value_exact', 'resolve_draws')
PUBLISHED = {
    'adverse': None, 'census': None, 'conventions': None, 'floor_level': None,
    'tolerance': None,
    'aggregate_bars': _keep('below_per_task_bar', 'cleared', 'max', 'min', 'pairs'),
    'checks': {
        'P-M2': _keep('aggregate_within_best_fixed',
                      'best_fixed_below_a_fortieth', 'between_share_max', 'between_share_min',
                      'bundle_beats_correlation', 'bundle_within_best_fixed', 'certify_nothing',
                      'joint_equals_rank', 'per_task_within_best_fixed',
                      'realised_worse_than_best_fixed', 'worse_than_best_fixed',
                      'worse_than_random'),
        'P-M3': _keep('corpus_max_bar', 'corpus_min_bar', 'law_above_95_floor',
                      'law_above_97_floor', 'law_bar_median_max', 'law_bar_median_min',
                      'law_closed_max_error_max', 'law_closed_median_error_max', 'law_draws'),
        'P-M4': _keep('count_beats_correlation'),
        'P-M5': _keep('adequate_correlation', 'adequate_rank', 'closed_form_loses',
                      'median_ratio', 'positive_certificates', 'rank_beats_correlation',
                      'unconditional_wins', 'unique_argmax_boards'),
        'P-M6': _keep('accuracy_multiple_max', 'accuracy_multiple_min', 'smallest_share',
                      'unrestricted_boards')},
    'discrete': _keep('boards', 'correlations_below_necessary', 'equal_to_necessary',
                      'width_max', 'width_min'),
    'ladder': {
        'boards': {'*': dict(_keep('bar_r', 'necessary_exact_at', 'policies'),
                             necessary_by_depth={'*': _keep('necessary_r_sq_exact')})},
        'counts': {'*': _keep('boards', 'gained_below_whole_column_count', 'gained_count',
                              'pinned')},
        'random_design': _keep('boards', 'policies_max', 'tasks_max', 'tolerance_count'),
        'random_rates': {'*': _keep('withheld', 'withheld_exact', 'withheld_shallower_exact',
                                    'withheld_worst_ratio')}},
    'laws': {'*': _keep('closed_max_error')},
    'matched': dict(_keep('ratio'), autonomous=_keep('exchange_rate', 'observed_r'),
                    simpler=_keep('exchange_rate', 'observed_r')),
    'null': dict(
        _keep('calibration_probes', 'calibration_steps', 'corpus_median_ratio',
              'count_tighter_mean_floor', 'drawn_median_r_max_gap',
              'median_of_median_ratios_max', 'median_of_median_ratios_min',
              'pairs_above_their_own_null_max', 'pairs_above_their_own_null_min',
              'priced_pairs', 'rank_tighter_mean_floor', 'streams'),
        combined_p_value=dict(_keep('pairs'),
                              pooled={'*': _keep('draws_per_stream', 'p_value',
                                                 'without_p_value')}),
        factor_tail=_keep('draws_per_stream', 'pairs'),
        random_boards=dict(_keep('draws_per_scale', 'median_r_max', 'median_r_min',
                                 'rank_tighter_floor', 'scale_count'),
                           scales={'*': _keep('draws')}),
        resolves=_keep('corpus_correlation', 'corpus_rank', 'draws_per_pair',
                       'null_correlation_expected_floor', 'null_rank_expected_floor', 'pairs',
                       'rank_at_least_corpus_floor'),
        rows={'*': _NULL_ROW,
              'WMT23': dict(_NULL_ROW, **_keep('factor_hits_by_stream', 'factors_by_stream'))}),
    'rows': {'*': dict(
        _keep('accuracy_needed', 'aggregate_exchange_exact', 'aggregate_realised_exact',
              'agreement', 'agreement_certificate_exact', 'bar', 'bar_by_tolerance', 'bar_r2',
              'best_fixed', 'best_fixed_exact', 'boardfree_delta_certificate_exact',
              'bracket_width', 'calibrated_accuracy', 'cell_variance', 'closed_form_r',
              'exchange_rate', 'exchange_rate_exact', 'margin_mass', 'matching_correlation',
              'mmrv', 'mmrv_certificate', 'mmrv_certificate_exact', 'mmrv_closed_form_exact',
              'mmrv_exact', 'mmrv_unconditional', 'mmrv_unique_argmax', 'observed_r',
              'r_lower_sq_exact', 'r_sufficient_sq_exact', 'random_policy_exact', 'realised',
              'realised_exact', 'shape', 'shortlist_size',
              'tail_mean', 'ties', 'trivial_exact', 'vacuity_threshold_r', 'zero_margin_tasks'),
        shortlist={'2': _keep('exchange_exact', 'realised_exact')},
        shortlist_bar={'*': _keep('bar_r2_exact')})},
    'scan': _keep('above_97', 'above_97_with_silent', 'bracket_width_median',
                  'closed_max_error', 'closed_median_error', 'corr_bar_K', 'corr_bar_T',
                  'corr_residual_K', 'corr_residual_T', 'draws', 'silent', 'silent_bar_min',
                  'three_policy_pinned'),
    'shortlist': {'1': _keep('zero'), '2': _keep('holds', 'improves', 'larger_boards', 'zero'),
                  'certified_size': _keep('max', 'median', 'min')},
    'task_steps': dict(_keep('smallest_rise_share', 'smallest_step_in_standard_errors_floor',
                             'step_families'),
                       **{k: {'steps': {'*': _keep('boards', 'rose_on', 'step')}}
                          for k in ('K3', 'K5')}),
    'tasks': {'*': _keep('K', 'T', 'bar_mean', 'bar_se', 'closed_mean')},
}


def published(record, spec):
    """`record` cut down to the fields `spec` keeps."""
    if spec is None:
        return record
    if isinstance(record, list):
        return [published(v, spec['*']) for v in record]
    return {k: published(v, spec[k] if k in spec else spec['*'])
            for k, v in record.items() if k in spec or '*' in spec}


def main():
    frames = dict(wg=pd.read_csv(D / 'worldgym_v3_tab5_paired.csv', dtype=str),
                  si=pd.read_csv(D / 'simpler_google_robot.csv', dtype=str),
                  cw=pd.read_csv(D / 'ctrlworld_table3.csv', dtype=str),
                  bx=pd.read_csv(D / 'simpler_widowx.csv', dtype=str),
                  mt=pd.read_csv(D / 'wmt23_general_mt.csv', dtype=str),
                  ae=pd.read_csv(D / 'autoeval_bridge.csv', dtype=str),
                  as_=pd.read_csv(D / 'autoeval_simpler.csv', dtype=str),
                  ar=pd.read_csv(D / 'agentrewardbench_table6.csv', dtype=str))
    specs = [('WorldGym', 'wg', 'real', 'wm'),
             ('SIMPLER_VM', 'si', 'real', 'sim_visual_matching'),
             ('SIMPLER_VA', 'si', 'real', 'sim_variant_aggregation'),
             ('SIMPLER_WidowX', 'bx', 'real', 'sim_visual_matching'),
             ('CtrlWorld_instruction', 'cw', 'real_instruction', 'wm_instruction'),
             ('CtrlWorld_success', 'cw', 'real_success', 'wm_success'),
             ('WMT23', 'mt', 'real', 'proxy'),
             ('AutoEval', 'ae', 'real', 'proxy'),
             ('AutoEval_SIMPLER', 'as_', 'real', 'proxy'),
             ('AgentReward_judge', 'ar', 'real', 'judge'),
             ('AgentReward_rule', 'ar', 'real', 'rule')]
    domain = {'wg': ('robotics', 'WorldGym'), 'si': ('robotics', 'SIMPLER'),
              'bx': ('robotics', 'SIMPLER'), 'cw': ('robotics', 'Ctrl-World'),
              'ae': ('robotics', 'AutoEval'), 'as_': ('robotics', 'AutoEval'),
              'ar': ('web agents', 'AgentRewardBench'),
              'mt': ('machine translation', 'WMT23')}
    _by_board = {}
    for name, key, real, score in specs:
        _by_board.setdefault((key, real), name)
    _dominant = 0
    for (key, real), name in _by_board.items():
        p_, _sc = integer_table(grid(frames[key], real).to_numpy())
        K_, T_ = p_.shape
        lead = max(sum(int(p_[i, tt]) == max(int(p_[j, tt]) for j in range(K_))
                       for tt in range(T_)) for i in range(K_))
        _dominant += 4 * lead >= 3 * T_
    _clear97 = 0
    for (key, real), name in _by_board.items():
        p_, sc_ = integer_table(grid(frames[key], real).to_numpy())
        _clear97 += aggregate_exchange(p_, sc_, F(97, 100) ** 2) == 0
    census = dict(pairs=len(specs), boards=len({(k, r) for _, k, r, _ in specs}),
                  boards_with_a_dominant_policy=_dominant,
                  boards_clearing_at_97=_clear97,
                  source_tables=len({k for _, k, _, _ in specs}),
                  domains=len({domain[k][0] for _, k, _, _ in specs}),
                  robotics_pairs=sum(domain[k][0] == 'robotics' for _, k, _, _ in specs),
                  web_pairs=sum(domain[k][0] == 'web agents' for _, k, _, _ in specs),
                  translation_pairs=sum(domain[k][0] == 'machine translation'
                                        for _, k, _, _ in specs),
                  robotics_suites=len({domain[k][1] for _, k, _, _ in specs
                                       if domain[k][0] == 'robotics'}))
    rows = {}
    for name, key, real, score in specs:
        p, y = grid(frames[key], real), grid(frames[key], score)
        row = board(p.to_numpy(), y.to_numpy())
        rows[name] = row
        print(f"{name:22s} r={row['observed_r']:.4f} -> {row['exchange_rate']:.4f} | "
              f"agree {row['agreement']}/{row['shape'][1]} -> {row['agreement_certificate']:.4f} | "
              f"mmrv {row['mmrv']:.4f} -> {row['mmrv_certificate']:.4f} | "
              f"aggregate {row['aggregate_exchange']:.4f} | "
              f"realised {row['realised']['worst']:.4f} | best fixed {row['best_fixed']:.4f} | "
              f"bar {row['bar']:.4f} in [{row['r_lower']:.4f}, {row['r_sufficient']:.4f}]",
              flush=True)
    rows['WMT23']['bar_by_tolerance'] = finer_tolerances(grid(frames['mt'], 'real').to_numpy())

    common = sorted(set(frames['as_'].task) & set(frames['ae'].task))
    sub = frames['ae'][frames['ae'].task.isin(common)]
    pm, ps = grid(sub, 'real'), grid(frames['as_'], 'real')
    assert pm.index.tolist() == ps.index.tolist() and pm.columns.tolist() == ps.columns.tolist()
    assert (pm.to_numpy() == ps.to_numpy()).all(), 'the matched real cells differ'
    matched_row = board(pm.to_numpy(), grid(sub, 'proxy').to_numpy())
    matched = dict(
        best_fixed=matched_row['best_fixed'],
        autonomous=dict(observed_r=matched_row['observed_r'],
                        exchange_rate=matched_row['exchange_rate'],
                        realised=matched_row['realised']['worst']),
        simpler=dict(observed_r=rows['AutoEval_SIMPLER']['observed_r'],
                     exchange_rate=rows['AutoEval_SIMPLER']['exchange_rate'],
                     realised=rows['AutoEval_SIMPLER']['realised']['worst']))
    matched['ratio'] = (matched['simpler']['exchange_rate']
                        / matched['autonomous']['exchange_rate'])
    assert matched['best_fixed'] == rows['AutoEval_SIMPLER']['best_fixed']
    print(f"matched AutoEval on {len(common)} tasks: autonomous r="
          f"{matched['autonomous']['observed_r']:.4f} -> "
          f"{matched['autonomous']['exchange_rate']:.4f} (realised "
          f"{matched['autonomous']['realised']:.4f}); SIMPLER r="
          f"{matched['simpler']['observed_r']:.4f} -> "
          f"{matched['simpler']['exchange_rate']:.4f} (realised "
          f"{matched['simpler']['realised']:.4f}); best fixed "
          f"{matched['best_fixed']:.4f}; ratio {matched['ratio']:.3f}", flush=True)

    conventions, ratios = {}, []
    for name, key, real, score in specs:
        p_, y_ = grid(frames[key], real), grid(frames[key], score)
        pa, ya = p_.to_numpy(float), y_.to_numpy(float)
        pooled = float(np.corrcoef(pa.ravel(), ya.ravel())[0, 1])
        per_task = [float(np.corrcoef(pa[:, t], ya[:, t])[0, 1]) for t in range(pa.shape[1])]
        assert all(v == v for v in per_task), (name, 'a task column is constant')
        averaged = float(np.mean(per_task))
        P_, scale_ = integer_table(p_.to_numpy())
        one = certificate_at(P_, scale_, pooled)
        two, two_low = taskavg_exchange(P_, scale_, F(str(round(averaged, 6))))
        assert two == two_low, (name, str(two), str(two_low))
        floor = rows[name]['best_fixed']
        conventions[name] = dict(
            pooled=_sig(pooled), task_averaged=_sig(averaged), tasks=len(per_task),
            pooled_certificate_exact=str(one), task_averaged_certificate_exact=str(two),
            best_fixed=floor,
            task_averaged_tighter=bool(two < one),
            pooled_within_best_fixed=bool(float(one) <= floor),
            task_averaged_within_best_fixed=bool(float(two) <= floor))
        ratios.append(float(two / one))
        assert abs(pooled - rows[name]['observed_r']) < 1e-12
        assert float(one) == rows[name]['exchange_rate']
    flipped = sorted(k for k, v in conventions.items()
                     if v['pooled_within_best_fixed'] != v['task_averaged_within_best_fixed'])
    tighter = sum(v['task_averaged_tighter'] for v in conventions.values())
    widest = min(conventions.values(), key=lambda v: v['task_averaged'])
    conventions = dict(per_pair=conventions, ratio_min=min(ratios), ratio_max=max(ratios),
                       verdict_changes=flipped, verdict_change_count=len(flipped),
                       task_averaged_tighter=tighter,
                       pairs=len(conventions),
                       widest_gap_pooled=widest['pooled'],
                       widest_gap_task_averaged=widest['task_averaged'])
    print(f"conventions: pricing the task-averaged summary moves the certificate by "
          f"{min(ratios):.3f} to {max(ratios):.3f}, tighter on {tighter} of "
          f"{conventions['pairs']} pairs; the verdict against the best fixed policy "
          f"changes on {flipped or 'no pair'}", flush=True)

    shortlist = {}
    for _k in ('1', '2'):
        vals = [F(r['shortlist'][_k]['exchange_exact']) for r in rows.values()
                if _k in r['shortlist']]
        shortlist[_k] = dict(zero=sum(v == 0 for v in vals),
                             within_half_point=sum(v <= F(1, 200) for v in vals),
                             improves=sum(F(r['shortlist'][_k]['exchange_exact'])
                                          < F(r['shortlist']['1']['exchange_exact'])
                                          for r in rows.values() if _k in r['shortlist']),
                             holds=sum(F(r['shortlist'][_k]['exchange_exact'])
                                       == F(r['shortlist']['1']['exchange_exact'])
                                       for r in rows.values() if _k in r['shortlist']),
                             larger_boards=sum(r['shape'][0] > int(_k) + 1
                                               for r in rows.values() if _k in r['shortlist']))
    sizes = sorted(r['shortlist_size'] for r in rows.values())
    shortlist['certified_size'] = dict(
        min=sizes[0], max=sizes[-1], median=float(np.median(sizes)),
        largest_setting=max(rows, key=lambda n: (rows[n]['shortlist_size'],
                                                 -rows[n]['shape'][0])),
        policies_at_largest=max(rows.values(), key=lambda r: (r['shortlist_size'],
                                                              -r['shape'][0]))['shape'][0])
    _bars = [r['aggregate_bar'] for r in rows.values() if r['aggregate_bar'] is not None]
    aggregate_bars = dict(
        pairs=len(rows), priced=len(_bars), min=min(_bars), max=max(_bars),
        cleared=sum(r['aggregate_bar_cleared'] for r in rows.values()),
        below_per_task_bar=sum(r['aggregate_bar'] is not None and r['aggregate_bar'] < r['bar']
                               for r in rows.values()),
        task_bar_cleared=sum(r['observed_r'] > r['bar'] for r in rows.values()))
    print(f"aggregate bar: exact on {aggregate_bars['priced']} of {aggregate_bars['pairs']} "
          f"pairs, from {aggregate_bars['min']:.4f} to {aggregate_bars['max']:.4f}; "
          f"{aggregate_bars['cleared']} correlations clear their own against "
          f"{aggregate_bars['task_bar_cleared']} for the per-task bar; "
          f"{aggregate_bars['below_per_task_bar']} lie below the per-task bar", flush=True)
    print(f"certified top-k screen size at the tolerance: {shortlist['certified_size']['min']} "
          f"to {shortlist['certified_size']['max']} "
          f"(median {shortlist['certified_size']['median']:g}), largest on "
          f"{shortlist['certified_size']['largest_setting']} at "
          f"{shortlist['certified_size']['policies_at_largest']} policies", flush=True)
    print(f"top-k screening: zero regret on {shortlist['1']['zero']} pairs at k=1 and "
          f"{shortlist['2']['zero']} at k=2; within half a point on "
          f"{shortlist['1']['within_half_point']} and {shortlist['2']['within_half_point']}",
          flush=True)

    null = null_evaluators(frames, specs, rows, grid)
    null['random_boards'] = random_board_null()
    _rb = null['random_boards']
    print(f"random-board null: over {len(_rb['scales'])} noise scales the rank statistic is "
          f"the tighter of the two on {_rb['rank_tighter_min']:.4f} to "
          f"{_rb['rank_tighter_max']:.4f} of draws", flush=True)
    print(f"null evaluators: {null['streams']} independent streams, each recalibrated, "
          f"{null['draws_per_pair']} draws a pair for the comparisons and "
          f"{null['resolves']['draws_per_pair']} for the resolve count; the realised median "
          f"correlation departs from its target by at most "
          f"{null['drawn_median_r_max_gap']:.4f} over all of them", flush=True)
    print(f"null evaluators: the rank statistic is the tighter of the two on at least "
          f"{null['rank_tighter_mean_floor']:.4f} of draws in the mean over the pairs and "
          f"{null['rank_tighter_floor']:.4f} on every one of them (point share "
          f"{null['rank_tighter_mean']:.4f}, least on {null['rank_tighter_floor_pair']}), "
          f"the agreement count on at least {null['count_tighter_mean_floor']:.4f}; the median of "
          f"the per-pair median ratios runs {null['median_of_median_ratios_min']:.3f} to "
          f"{null['median_of_median_ratios_max']:.3f} over the streams against the corpus's "
          f"{null['corpus_median_ratio']:.3f}, and the corpus is above its own pair's null "
          f"median on {null['pairs_above_their_own_null_min']} to "
          f"{null['pairs_above_their_own_null_max']} of {null['priced_pairs']}", flush=True)

    scan = shape_scan()
    print('P-M3 shape scan:', json.dumps(scan, sort_keys=True), flush=True)
    laws = law_scan()
    tasks, steps = task_scan()

    invariance = profile_invariance()
    print(f"profile invariance: on {invariance['pairs']} board pairs sharing the margin "
          f"profile, the range profile and S, the discrete endpoint differs on "
          f"{invariance['discrete_differs']} and the exact cone distance on "
          f"{invariance['exact_differs']}", flush=True)

    worse_fixed = sum(r['buys_less_than_best_fixed'] for r in rows.values())
    worse_random = sum(r['buys_less_than_random'] for r in rows.values())
    count_wins = sum(r['count_beats_correlation'] for r in rows.values())
    rank_wins = sum(r['rank_beats_correlation'] for r in rows.values())
    aggregate_wins = sum(r['aggregate_below_task'] for r in rows.values())
    aggregate_safe = sum(r['aggregate_exchange'] <= r['best_fixed'] for r in rows.values())
    growth = [v for v in tasks.values()]
    monotone = all(
        min(v['bar_mean'] for v in growth if v['K'] == K and v['T'] >= big) >=
        min(v['bar_mean'] for v in growth if v['K'] == K and v['T'] <= 8) - .002
        for K in {v['K'] for v in growth} for big in (16,))
    m2 = dict(worse_than_best_fixed=worse_fixed, worse_than_random=worse_random,
              aggregate_within_best_fixed=aggregate_safe,
              per_task_within_best_fixed=sum(r['exchange_rate'] <= r['best_fixed']
                                             for r in rows.values()),
              certify_nothing=sum(F(r['exchange_rate_exact']) == F(r['trivial_exact'])
                                  for r in rows.values()),
              joint_equals_rank=sum(r['joint_equals_rank'] for r in rows.values()),
              bundle_beats_correlation=sum(r['bundle_beats_correlation'] for r in rows.values()),
              bundle_within_best_fixed=sum(r['bundle_within_best_fixed'] for r in rows.values()),
              realised_worse_than_best_fixed=sum(r['realised_worse_than_best_fixed']
                                                 for r in rows.values()),
              best_fixed_below_a_fortieth=sum(F(r['best_fixed_exact']) < F(1, 40)
                                              for r in rows.values()),
              between_share_min=min(r['between_task_share'] for r in rows.values()),
              between_share_max=max(r['between_task_share'] for r in rows.values()),
              ok=bool(worse_fixed > len(rows) / 2 and aggregate_wins == len(rows)
                      and aggregate_safe >= 2))
    m3 = dict(corpus_min_bar=min(r['bar'] for r in rows.values()),
              corpus_max_bar=max(r['bar'] for r in rows.values()),
              law_draws=min(v['draws'] for v in laws.values()),
              law_bar_median_min=min(v['bar_median'] for k, v in laws.items() if k != 'uniform'),
              law_bar_median_max=max(v['bar_median'] for k, v in laws.items() if k != 'uniform'),
              law_above_97_floor=min(v['above_97_floor_simultaneous']
                                     for k, v in laws.items() if k != 'uniform'),
              law_above_95_floor=min(v['above_95_floor_simultaneous']
                                     for k, v in laws.items() if k != 'uniform'),
              law_closed_median_error_max=max(v['closed_median_error']
                                              for k, v in laws.items() if k != 'uniform'),
              law_closed_max_error_max=max(v['closed_max_error']
                                           for k, v in laws.items() if k != 'uniform'),
              ok=bool(min(r['bar'] for r in rows.values()) > .97 and scan['above_97'] >= .90
                      and monotone))
    m4 = dict(count_beats_correlation=count_wins, ok=bool(count_wins > len(rows) / 2))
    adverse = [
        dict(id='margin-scope', text='Every guarantee in this paper applies to the published tables.'),
        dict(id='margin-hypothesis', text='With four or more policies the two can differ, as on WMT23'),
        dict(id='margin-direction', text='The lower endpoint is necessary and the upper endpoint sufficient. Only a correlation above the upper endpoint is guaranteed to be enough.')]
    m5 = dict(rank_beats_correlation=rank_wins,
              unconditional_wins=sum(F(r['mmrv_unconditional_exact'])
                                     < F(r['exchange_rate_exact']) for r in rows.values()),
              unique_argmax_boards=sum(r['mmrv_unique_argmax'] for r in rows.values()),
              closed_form_loses=sum(F(r['mmrv_closed_form_exact'])
                                    >= F(r['exchange_rate_exact']) for r in rows.values()),
              adequate_correlation=sum(F(r['exchange_rate_exact'])
                                       <= F(r['best_fixed_exact']) for r in rows.values()),
              adequate_rank=sum(F(r['mmrv_certificate_exact'])
                                <= F(r['best_fixed_exact']) for r in rows.values()),
              median_ratio=float(np.median([r['exchange_rate'] / r['mmrv_certificate']
                                            for r in rows.values()
                                            if r['mmrv_certificate'] > 0])),
              positive_certificates=sum(r['mmrv_certificate'] > 0 for r in rows.values()),
              ok=bool(rank_wins == len(rows)))
    shares = [r['restricted_share'] for r in rows.values() if r['restricted_share'] is not None]
    multiples = [r['accuracy_multiple'] for r in rows.values()
                 if r['accuracy_multiple'] is not None]
    m6 = dict(unrestricted_boards=sum(r['restricted_is_full'] for r in rows.values()),
              smallest_share=float(min(shares)),
              accuracy_multiple_min=float(min(multiples)),
              accuracy_multiple_max=float(max(multiples)),
              ok=bool(min(shares) > .5 and len(multiples) == len(rows) and min(multiples) > 1))
    prespecified = {'P-M2': m2, 'P-M3': m3, 'P-M4': m4, 'P-M5': m5, 'P-M6': m6}
    MISS_TEXT = {
        'P-M2': "The first expected the aggregate decision's guarantee to be strictly smaller than the per-task one on every pair; on two pairs the per-task one is smaller"}
    _backwards = sorted(k for k, r in rows.items()
                        if r['refinement_multiple'] is not None
                        and r['refinement_multiple'] < 1)
    _mean_backwards = sorted(k for k, r in rows.items() if not r['aggregate_below_task'])
    _task_ties = sorted(k for k, r in rows.items()
                        if F(r['best_fixed_exact']) + F(r['aggregate_exchange_exact'])
                        == F(r['exchange_rate_exact']))
    _top = max(rows, key=lambda k: rows[k]['observed_r'])
    assert not m2['ok'] or not _backwards, 'P-M2 passed with a pair running backwards'
    assert m2['ok'] or (len(_backwards) == 2 and _top in _backwards
                        and _mean_backwards == _backwards and len(_task_ties) == 1), (
        f'the P-M2 disclosure says two pairs on the mean scale, names the top correlation and '
        f'one tie on the per-task scale; got {_mean_backwards} and {_backwards} with the top '
        f'correlation on {_top}, and ties {_task_ties}')
    for key, value in prespecified.items():
        print(f"{key} {'CONFIRMED' if value['ok'] else 'MISSED'}", flush=True)
        if not value['ok']:
            adverse.append(dict(id=key, text=MISS_TEXT.get(
                key, f'{key} missed its pre-specified criterion.')))
    _reps = sorted(_by_board.values())
    _pinned = sorted(b for b in _reps if rows[b]['bracket_pinned_without_board'])
    discrete = dict(
        boards=len(_reps),
        equal_to_necessary=sum(rows[b]['bracket_pinned_without_board'] for b in _reps),
        width_max=max(r['bracket_width'] for r in rows.values()),
        width_min=min(r['bracket_width'] for r in rows.values()),
        correlations_below_necessary=sum(F(r['observed_r2']) < F(r['r_lower_sq_exact'])
                                         for r in rows.values()))
    assert discrete['width_max'] == rows['WMT23']['bracket_width'] \
        > max(r['bracket_width'] for k, r in rows.items() if k != 'WMT23'), \
        'WMT23 does not carry the widest bracket'
    assert all(F(rows[k]['r_sufficient_sq_exact']) == F(rows[k]['bar_r2']) for k in _pinned), \
        'a board whose two computable endpoints meet does not have the bar between them'
    assert all(k in _pinned for k in _reps if rows[k]['shape'][0] <= 3), \
        'a board of at most three policies whose bracket does not close'
    _ladder_boards = []
    for (key, real), name in sorted(_by_board.items(), key=lambda kv: kv[1]):
        _p, _s = integer_table(grid(frames[key], real).to_numpy())
        _ladder_boards.append((name, _p, _s))
    ladder = ladder_audit(_ladder_boards, EPS)
    for _name, _p, _s in _ladder_boards:
        _rung = next(r for r in ladder['boards'][_name]['rungs'] if r['depth'] == 2)
        assert F(_rung['sufficient']) == F(rows[_name]['d_sufficient']), \
            f'the two per task rung of the ladder is not the margin bracket on {_name}'
        assert F(_rung['necessary']) == F(rows[_name]['d_upper']), \
            f'the two per task rung of the ladder is not knapsack_upper on {_name}'
    print(f"ladder: at two numbers per task {ladder['counts']['2']['pinned']} of "
          f"{ladder['counts']['2']['boards']} boards pin, at three "
          f"{ladder['counts']['3']['pinned']} of which "
          f"{ladder['counts']['3']['pinned_whole_column']} publish the whole column; the "
          f"depth three necessary endpoint is the exact bar on "
          f"{ladder['counts']['3']['necessary_exact']} boards here and on "
          f"{ladder['random_rates']['3']['withheld_exact']} of the "
          f"{ladder['random_rates']['3']['withheld']} random ones it withholds part of each "
          f"column on, against {ladder['random_rates']['3']['withheld_shallower_exact']} at "
          f"two", flush=True)
    print(f"discrete endpoint: the bracket closes on {discrete['equal_to_necessary']} of "
          f"{discrete['boards']} boards", flush=True)
    out = published(dict(rows=rows, scan=scan, laws=laws, tasks=tasks, task_steps=steps,
                         checks=prespecified, discrete=discrete, ladder=ladder,
                         adverse=adverse, matched=matched,
                         conventions=conventions, shortlist=shortlist,
                         census=census, aggregate_bars=aggregate_bars, null=null,
                         tolerance=float(F(EPS)), floor_level=FLOOR_LEVEL), PUBLISHED)
    (D / 'margin_audit.json').write_text(json.dumps(out, indent=1, sort_keys=True))
    print('MARGIN_AUDIT_JSON', json.dumps(out, sort_keys=True), flush=True)


if __name__ == '__main__':
    main()


==> anc/code/sims/menus.py <==
#!/usr/bin/env python3
"""The least guarantees valid for every candidate subset (Theorem 4), on the eleven corpus pairs.

A reader may choose only among some of the policies, a candidate subset, which may differ from
task to task for routing and is one set for deployment.  The evaluator picks its top policy within
the subset, ties broken against it.  The worst regret over all candidate subsets is
  WRV      = mean over tasks of the largest gap p_it - p_jt over pairs with p_it > p_jt and
             y_it <= y_jt (zero if there is none), and
  WRV_ship = WRV_dep, the largest gap of the policy means over pairs with mean_p(i) > mean_p(j) and
             mean_y(i) <= mean_y(j).
This script checks the theorem by brute force over every candidate subset on random small tables (exact
rationals, ties forced), checks the sandwich MMRV <= WRV <= K MMRV and WRV <= (K/2) MMRV when every
task with a violated pair has a largest one the scores order strictly the wrong way, and on the corpus records the realised regrets, WRV,
WRV_ship and the MMRV with its guarantee.  Writes data/menus.json.
"""
import itertools
import json
import random
import sys
from fractions import Fraction as F
from pathlib import Path

CODE = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(CODE))
sys.path.insert(0, str(CODE / 'extensions' / 'separable'))
from guarantee import corpus, mmrv_value, row_means

PLACES = 4
SEED = 20261119


def violated(yi, yj, pi, pj):
    """Pair (i, j) with i better in outcome and not strictly above in score."""
    return pi > pj and yi <= yj


def wrv_task(Y, P, t):
    K = len(P)
    return max([P[i][t] - P[j][t] for i in range(K) for j in range(K)
                if i != j and violated(Y[i][t], Y[j][t], P[i][t], P[j][t])] or [F(0)])


def wrv(Y, P):
    T = len(P[0])
    return sum(wrv_task(Y, P, t) for t in range(T)) / T


def wrv_ship(Y, P):
    my, mp = row_means(Y), row_means(P)
    K = len(P)
    return max([mp[i] - mp[j] for i in range(K) for j in range(K)
                if i != j and violated(my[i], my[j], mp[i], mp[j])] or [F(0)])


def pick(scores, outcomes, menu):
    """The evaluator's top within the candidate subset, ties broken against it (worst outcome)."""
    top = max(scores[i] for i in menu)
    return min((i for i in menu if scores[i] == top), key=lambda i: outcomes[i])


def task_regret(Y, P, t, menu):
    col_y = [Y[k][t] for k in range(len(P))]
    col_p = [P[k][t] for k in range(len(P))]
    return max(col_p[i] for i in menu) - col_p[pick(col_y, col_p, menu)]


def ship_regret(Y, P, menu):
    my, mp = row_means(Y), row_means(P)
    return max(mp[i] for i in menu) - mp[pick(my, mp, menu)]


def menus(K):
    return [m for r in range(1, K + 1) for m in itertools.combinations(range(K), r)]


def brute(rng, trials=3000):
    """Sup over candidate subsets equals WRV / WRV_ship; sandwich with the MMRV."""
    checked = 0
    for _ in range(trials):
        K, T = rng.randint(2, 4), rng.randint(1, 3)
        grid = rng.choice([2, 3, 4, 10])
        P = [[F(rng.randint(0, grid), grid) for _ in range(T)] for _ in range(K)]
        Y = [[F(rng.randint(0, grid), grid) for _ in range(T)] for _ in range(K)]
        M = menus(K)
        per_task = sum(max(task_regret(Y, P, t, m) for m in M) for t in range(T)) / T
        assert per_task == wrv(Y, P), (P, Y)
        assert max(ship_regret(Y, P, m) for m in M) == wrv_ship(Y, P), (P, Y)
        full = tuple(range(K))
        assert sum(task_regret(Y, P, t, full) for t in range(T)) / T <= wrv(Y, P)
        v, w = mmrv_value(Y, P), wrv(Y, P)
        assert v <= w <= K * v, (P, Y)
        untied = all(wrv_task(Y, P, t) == 0 or
                     any(Y[i][t] < Y[j][t] for i in range(K) for j in range(K)
                         if i != j and violated(Y[i][t], Y[j][t], P[i][t], P[j][t])
                         and P[i][t] - P[j][t] == wrv_task(Y, P, t))
                     for t in range(T))
        if untied:
            assert 2 * w <= K * v, (P, Y)
        checked += 1
    return checked


def main():
    rng = random.Random(SEED)
    out = dict(brute_force_tables=brute(rng), pairs={})
    full_regret = lambda Y, P: sum(task_regret(Y, P, t, tuple(range(len(P))))
                                   for t in range(len(P[0]))) / len(P[0])
    for name, (P, Y) in corpus().items():
        K = len(P)
        unique = all(sum(Y[k][t] == max(Y[j][t] for j in range(K)) for k in range(K)) == 1
                     for t in range(len(P[0])))
        v = mmrv_value(Y, P)
        out['pairs'][name] = dict(
            K=K, realised=round(float(full_regret(Y, P)), PLACES),
            wrv=round(float(wrv(Y, P)), PLACES),
            mmrv=round(float(v), PLACES),
            mmrv_guarantee=round(min(1., float((F(K, 2) if unique else K) * v)), PLACES),
            unique_top=unique,
            realised_ship=round(float(ship_regret(Y, P, tuple(range(K)))), PLACES),
            wrv_ship=round(float(wrv_ship(Y, P)), PLACES))
    (CODE / 'data' / 'menus.json').write_text(json.dumps(out, indent=1) + '\n')
    print(json.dumps(out, indent=1))


if __name__ == '__main__':
    main()


==> anc/code/sims/nas_audit.py <==
#!/usr/bin/env python3
"""The NAS audit: 13 zero-cost proxies on the 15,625 architectures of NAS-Bench-201 (App. D.4).

The decision, the construction, the settings and four hypotheses are fixed in CRITERIA_nas.md.

Input: data/nas201_cells.csv, one row per (architecture, dataset), extracted by
    python sims/nas_audit.py --extract PATH/TO/zc_nasbench201.json
from NAS-Bench-Suite-Zero's file for NAS-Bench-201 (the Google Drive file the zerocost branch of
github.com/automl/NASLib links): the trained validation accuracy and every proxy's score.

With about 15,000 policies the exact programs of evalceil, which enumerate in rational arithmetic,
do not scale, so this script solves the same programs in double precision. Per-option costs come
from sorted prefix sums: the cone cost of Lemma 1 and Eq. 4 (pooling the option with the m largest entries
above it, m the least for which the next entry lies below the pooled level), the MMRV's charge and
pairwise accuracy's count of entries above. The knapsack runs over integer losses on the four-place
grid of the accuracies, keeping for each loss the least cost. A guarantee is reported only if no
frontier cost lies within a relative 1e-9 of the budget; otherwise the pair is flagged. Every
routine is checked against evalceil's exact solvers on small random tables by
tests/test_more_audits.py.

Output: data/nas_audit.json.
"""
import csv
import json
import math
import sys
from pathlib import Path

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from evalceil.card import correlation_price, r_vac

D = Path('data') if Path('data').is_dir() else Path('../data')
HERE = Path(__file__).resolve().parent.parent
CRITERIA = HERE / 'CRITERIA_nas.md'
DATASETS = ['cifar10', 'cifar100', 'ImageNet16-120']
PROXIES = ['epe_nas', 'fisher', 'flops', 'grad_norm', 'grasp', 'jacov', 'l2_norm', 'nwot',
           'params', 'plain', 'snip', 'synflow', 'zen']
GRID = 10000
TOLERANCES = (.01, .05)
SHORT = (10, 100)
REL = 1e-9




def extract(path):
    data = json.load(open(path))
    archs = sorted(set.intersection(*(set(data[d]) for d in DATASETS)))
    with open(D / 'nas201_cells.csv', 'w', newline='') as f:
        out = csv.writer(f, lineterminator='\n')
        out.writerow(['arch', 'dataset', 'val_accuracy'] + PROXIES)
        for a in archs:
            for d in DATASETS:
                r = data[d][a]
                out.writerow([a, d, repr(r['val_accuracy'])] + [repr(r[p]['score']) for p in PROXIES])
    print('wrote', D / 'nas201_cells.csv', len(archs), 'architectures')


def load():
    acc, sc = {}, {}
    with open(D / 'nas201_cells.csv') as f:
        for r in csv.DictReader(f):
            acc[(r['arch'], r['dataset'])] = r['val_accuracy']
            sc[(r['arch'], r['dataset'])] = [r[p] for p in PROXIES]
    archs = sorted({a for a, _ in acc})

    def num(x):
        try:
            v = float(x)
        except ValueError:
            return None
        return v if math.isfinite(v) else None
    keep = [a for a in archs if all(num(acc[(a, d)]) is not None
                                    and all(num(x) is not None for x in sc[(a, d)])
                                    for d in DATASETS)]
    P = np.array([[round(num(acc[(a, d)]) / 100 * GRID) for d in DATASETS] for a in keep],
                 dtype=np.int64)
    Y = {p: np.array([[num(sc[(a, d)][j]) for d in DATASETS] for a in keep])
         for j, p in enumerate(PROXIES)}
    return keep, len(archs) - len(keep), P, Y


def cone_costs(v):
    """Squared distance from the column v to the cone where option i is a maximum, for every i."""
    order = np.argsort(-v, kind='stable')
    a = v[order]
    K = len(v)
    s1 = np.concatenate(([0.0], np.cumsum(a)))
    s2 = np.concatenate(([0.0], np.cumsum(a * a)))
    out = np.empty(K)
    above = np.searchsorted(-a, -v, side='left')
    for i in range(K):
        x, n = v[i], above[i]
        m = np.arange(n + 1)
        c = (x + s1[m]) / (m + 1)
        nxt = np.where(m < n, a[np.minimum(m, K - 1)], -np.inf)
        valid = nxt <= c
        mm = m[valid][0] if valid.any() else n
        cc = (x + s1[mm]) / (mm + 1)
        out[i] = s2[mm] - 2 * cc * s1[mm] + mm * cc * cc + (x - cc) ** 2
    return out


def mmrv_charges(v, strict):
    a = np.sort(v)[::-1]
    s1 = np.concatenate(([0.0], np.cumsum(a)))
    above = np.searchsorted(-a, -v, side='left')
    gaps = s1[above] - above * v
    if strict:
        gaps = gaps + np.where(above > 0, a[0] - v, 0.0)
    return gaps


def counts_above(v):
    a = np.sort(v)[::-1]
    return np.searchsorted(-a, -v, side='left').astype(float)


def frontier(P, costs):
    """For every total integer loss, the least total cost of a choice with that loss."""
    K, T = P.shape
    front = np.array([0.0])
    for t in range(T):
        loss = P[:, t].max() - P[:, t]
        best = {}
        for L, c in zip(loss.tolist(), costs[t].tolist()):
            if L not in best or c < best[L]:
                best[L] = c
        nxt = np.full(len(front) + max(best) , np.inf)
        for L, c in best.items():
            seg = nxt[L:L + len(front)]
            np.minimum(seg, front + c, out=seg)
        front = nxt
    return front


def guarantee(front, budget, T):
    ok = np.nonzero(front <= budget)[0]
    close = np.isfinite(front) & (np.abs(front - budget) <= REL * max(1.0, abs(budget)))
    return (int(ok.max()) / GRID / T if len(ok) else None), bool(close.any())


def mmrv_column(y, q):
    """For every i, the largest |q_i - q_j| over the j that y and q order differently
    ([y_i > y_j] != [q_i > q_j]), in O(K log K): j with y_j < y_i and q_j >= q_i, or j != i with
    y_j >= y_i and q_j < q_i."""
    K = len(y)
    order = np.argsort(y, kind='stable')
    ys, qs = y[order], q[order]
    first = np.searchsorted(ys, ys, side='left')
    pmax = np.concatenate(([-np.inf], np.maximum.accumulate(qs)))
    a = np.maximum(pmax[first] - qs, 0.0)
    smin = np.concatenate((np.minimum.accumulate(qs[::-1])[::-1], [np.inf]))
    best = np.empty(K)
    for g0 in np.unique(first):
        g1 = np.searchsorted(ys, ys[g0], side='right')
        grp = qs[g0:g1]
        rest = smin[g1]
        for k in range(g0, g1):
            others = np.concatenate((np.delete(grp, k - g0), [rest]))
            best[k] = others.min()
    b = np.maximum(qs - best, 0.0)
    out = np.empty(K)
    out[order] = np.maximum(a, b)
    return out


def concordant(y, q):
    """Pairs ordered strictly the same way by y and q: pairwise accuracy's numerator."""
    from scipy.stats import kendalltau
    K = len(y)
    n0 = K * (K - 1) // 2

    def ties(x):
        _, c = np.unique(x, return_counts=True)
        return int((c * (c - 1) // 2).sum())
    n1, n2 = ties(y), ties(q)
    _, c = np.unique(np.stack([y, q], axis=1), axis=0, return_counts=True)
    n3 = int((c * (c - 1) // 2).sum())
    both = n0 - n1 - n2 + n3
    if both == 0:
        return 0
    tau = kendalltau(y, q, variant='b').statistic
    diff = tau * math.sqrt((n0 - n1) * (n0 - n2))
    return int(round((both + diff) / 2))


def pooled_r(Y, P):
    y, p = Y.ravel(), P.ravel().astype(float)
    return float(np.corrcoef(y, p)[0, 1])


def realised(P, Y):
    K, T = P.shape
    total = 0
    for t in range(T):
        top = Y[:, t].max()
        tied = np.nonzero(Y[:, t] == top)[0]
        total += P[:, t].max() - P[tied, t].min()
    return total / GRID / T


def main():
    from scipy.stats import kendalltau, spearmanr
    archs, dropped, P, Y = load()
    K, T = P.shape
    Pf = P.astype(float) / GRID
    S = float(((Pf - Pf.mean()) ** 2).sum())
    cols = [Pf[:, t] for t in range(T)]
    cone = frontier(P, [cone_costs(c) for c in cols])
    above = frontier(P, [counts_above(c) for c in cols])
    charge = {s: frontier(P, [mmrv_charges(c, s) for c in cols]) for s in (False, True)}
    untied = sum(int((K * (K - 1)) // 2 - sum(n * (n - 1) // 2 for n in
                                                np.unique(P[:, t], return_counts=True)[1]))
                 for t in range(T))
    means = Pf.mean(axis=1)
    ship_cost = T * cone_costs(means)
    ship_regret = means.max() - means
    rows = {}
    for p in PROXIES:
        Yp = Y[p]
        r = pooled_r(Yp, Pf)
        rs = float(spearmanr(Yp.ravel(), Pf.ravel()).statistic)
        rs_within = float(np.mean([spearmanr(Yp[:, t], Pf[:, t]).statistic for t in range(T)]))
        budget = S * (1 - r * r) if r > 0 else math.inf
        g_corr, f1 = guarantee(cone, budget, T) if r > 0 else (float(cone.size - 1) / GRID / T, False)
        v, good, strict = 0.0, 0, True
        for t in range(T):
            y, q = Yp[:, t], Pf[:, t]
            v += mmrv_column(y, q).sum()
            good += concordant(y, q)
            strict = strict and int((y == y.max()).sum()) == 1
        v /= K * T
        acc = good / untied
        g_mmrv, f2 = guarantee(charge[strict], v * K * T, T)
        g_acc, f3 = guarantee(above, (1 - acc) * untied, T)
        rows[p] = dict(r=r, spearman=rs, spearman_within=rs_within, g_corr=g_corr,
                       corr_flagged=bool(f1 or f2 or f3), realised=float(realised(P, Yp)), mmrv=v,
                       unique=bool(strict), pairacc=acc, g_mmrv=g_mmrv, g_pairacc=g_acc,
                       free_corr=list(correlation_price(r, K)) if r > 0 else [1.0, 1.0],
                       free_spearman=min(1.0, K * ((1 - rs) / 4) ** (1 / 3)) if rs < 1 else 0.0)
        ym = Yp.mean(axis=1)
        top = ym.max()
        shipped = np.nonzero(ym == top)[0]
        rows[p]['ship_realised'] = float(means.max() - means[shipped].min())
        rm = float(np.corrcoef(ym, means)[0, 1]) if r > 0 else -1.0
        pooled_budget = S * (1 - r * r) if r > 0 else math.inf
        adm = ship_cost <= pooled_budget * (1 + REL)
        rows[p]['ship_corr'] = float(ship_regret[adm].max())
        rows[p]['ship_corr_flagged'] = bool(math.isfinite(pooled_budget) and (
            np.abs(ship_cost - pooled_budget) <= REL * max(1.0, pooled_budget)).any())
        for k in SHORT:
            prec, reg = [], []
            for t in range(T):
                topq = set(np.argsort(-Pf[:, t], kind='stable')[:k])
                topy = np.argsort(-Yp[:, t], kind='stable')[:k]
                prec.append(len(topq & set(topy)) / k)
                reg.append(Pf[:, t].max() - Pf[topy, t].max())
            rows[p][f'precision_{k}'] = float(np.mean(prec))
            rows[p][f'short_{k}_realised'] = float(np.mean(reg))
        print(p, {k: rows[p][k] for k in ('r', 'spearman', 'g_corr', 'realised', 'ship_corr',
                                          'precision_100', 'short_100_realised')}, flush=True)
    ev = list(rows.values())
    eps1 = TOLERANCES[0]
    neg100 = [-e['short_100_realised'] for e in ev]
    tau_prec = float(kendalltau([e['precision_100'] for e in ev], neg100, variant='b').statistic)
    tau_spear = float(kendalltau([e['spearman'] for e in ev], neg100, variant='b').statistic)
    summary = dict(
        K=K, T=T, dropped=dropped, proxies=len(PROXIES), r_vac=r_vac(K),
        best_fixed=float(sum(P[:, t].max() for t in range(T)) / GRID / T
                         - (P.sum(axis=1).max()) / GRID / T),
        worst_possible=float(sum(P[:, t].max() - P[:, t].min() for t in range(T)) / GRID / T),
        spread_means=float(means.max() - means.min()),
        free_any=sum(e['free_corr'][1] < 1 or e['free_spearman'] < 1 for e in ev),
        per_task_certified_1=sum(e['g_corr'] is not None and e['g_corr'] <= eps1 for e in ev),
        ship_certified_1=sum(e['ship_corr'] <= eps1 for e in ev),
        flagged=sum(e['corr_flagged'] or e['ship_corr_flagged'] for e in ev),
        best_realised=min(e['realised'] for e in ev),
        median_realised=float(np.median([e['realised'] for e in ev])),
        max_spearman=max(e['spearman'] for e in ev), max_r=max(e['r'] for e in ev),
        tau_precision100=tau_prec, tau_spearman=tau_spear,
        tau_corr=float(kendalltau([e['r'] for e in ev], [-e['realised'] for e in ev],
                                  variant='b').statistic),
        tau_mmrv=float(kendalltau([-e['mmrv'] for e in ev], [-e['realised'] for e in ev],
                                  variant='b').statistic),
        tau_pairacc=float(kendalltau([e['pairacc'] for e in ev], [-e['realised'] for e in ev],
                                     variant='b').statistic),
        mmrv_tighter=sum(e['g_mmrv'] < e['g_corr'] for e in ev),
        g_mmrv_min=min(e['g_mmrv'] for e in ev), g_mmrv_max=max(e['g_mmrv'] for e in ev))
    summary.update(h1=bool(summary['free_any'] == 0),
                   h2=bool(summary['per_task_certified_1'] == 0 and summary['ship_certified_1'] == 0),
                   h3=bool(summary['best_realised'] < .05), h4=bool(not tau_prec > tau_spear))
    for tag, key in (('N-H1', 'h1'), ('N-H2', 'h2'), ('N-H3', 'h3'), ('N-H4', 'h4')):
        print(tag, 'held' if summary[key] else 'did not hold')
    texts = dict(
        h1=f"N-H1 failed: ${summary['free_any']}$ proxies guarantee a regret below one from the "
           f"statistic alone.",
        h2="N-H2 failed: a proxy's correlation certifies a choice within one point.",
        h3="N-H3 failed: no proxy's realised per-dataset regret is below five points.",
        h4="N-H4 failed: Precision@100 orders the proxies by their shortlist regret better than "
           "Spearman's coefficient.")
    adverse = [dict(id=f'N-H{k[1]}', text=v) for k, v in texts.items() if not summary[k]]
    out = dict(adverse=adverse, datasets=DATASETS, proxies=PROXIES,
               summary=summary, rows=rows)
    (D / 'nas_audit.json').write_text(json.dumps(out, indent=1, sort_keys=True) + '\n')
    print(json.dumps(summary, indent=1))
    return 0


if __name__ == '__main__':
    if len(sys.argv) == 3 and sys.argv[1] == '--extract':
        extract(sys.argv[2])
    else:
        raise SystemExit(main())


==> anc/code/sims/needed.py <==
#!/usr/bin/env python3
"""The correlation needed to guarantee a per-task regret below a tolerance, with no table (Table 5).

For each number of policies K and tolerance eps, the sufficient value is the root of
B_K(1 - r^2) = eps and the necessary value the root of L_K(1 - r^2) = eps (Theorem 1(ii)); for
K <= 3 the two coincide. The table prints the sufficient value rounded up to five places, and
the script asserts that the printed value exceeds the necessary one by less than .0001. It also
checks the sentence printed beside the table: every correlation in the reported statistics lies
below the five-point entry for its own number of policies, and every such K is in the table.

Written to data/needed.json.
"""
import json
import sys
from decimal import Decimal, ROUND_CEILING
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(ROOT))
from evalceil.card import bars

D = ROOT / 'data'
KS = (2, 3, 4, 5, 6, 8, 10)
EPS = ('.02', '.05', '.10')


def up5(x):
    return float(Decimal(repr(x)).quantize(Decimal('0.00001'), rounding=ROUND_CEILING))


def main():
    rows = {}
    gap_max = 0.0
    for K in KS:
        row = {}
        for e in EPS:
            b = bars(K, float(e))
            s, n = b['correlation_sufficient'], b['correlation_necessary']
            printed = up5(s)
            assert printed >= s and printed - n < 1e-4, (K, e, printed, n)
            gap_max = max(gap_max, printed - n)
            row[e] = dict(sufficient=s, necessary=n, printed=printed)
        rows[str(K)] = row
    census = json.load(open(D / 'census.json'))['rows']
    rs = [(v['policies_value'], v['pearson_value']) for v in census.values()
          if v.get('pearson_value') is not None]
    assert all(K in KS for K, _ in rs)
    reached = sum(r >= rows[str(K)]['.05']['necessary'] for K, r in rs)
    assert reached == 0
    K5, e5 = 5, Decimal('.05')
    five = dict(mmrv_unique_at_most=float(2 * e5 / K5),
                kendall_at_least=float(1 - 2 * (e5 / K5) ** 2),
                spearman_at_least=float(1 - 4 * (e5 / K5) ** 3),
                pearson_about=rows['5']['.05']['printed'])
    out = dict(rows=rows, policies=list(KS), tolerances=[float(e) for e in EPS],
               printed_minus_necessary_max=gap_max, five_points_five_policies=five,
               census_correlations=len(rs), census_reaching_five_points=reached,
               min_entry=min(c['printed'] for r in rows.values() for c in r.values()))
    assert out['min_entry'] > .99
    json.dump(out, open(D / 'needed.json', 'w'), indent=1, sort_keys=True)
    for K in KS:
        print(f"{K} & " + " & ".join(f"${rows[str(K)][e]['printed']:.5f}$".replace('$0.', '$.')
                                     for e in EPS) + r" \\")
    print('max printed - necessary', gap_max, '| reported statistics', len(rs), 'reaching', reached)


if __name__ == '__main__':
    main()


==> anc/code/sims/noise_scale.py <==
#!/usr/bin/env python3
"""Guarantees on the scale of the evaluator's errors (Theorem 2, Figure 2, App. B.4).

Model. On each published outcome table p, the evaluator scores y = p + sigma Z, with Z
independent standard normal entries. For each sigma we report, averaged over the nine
distinct outcome tables of the corpus:
  correlation   the guarantee a reader gets from the correlation r of y with p and K alone,
                the lower end of Theorem 1(ii): exact for K = 2 and for K = 3 with
                1 - r^2 <= 1/4; B_3(1/4) = 1/2 for K = 3 above 1/4, by monotonicity; the
                closed form underlined B_K for K >= 4. The true guarantee is at least this;
  mmrv          the guarantee a reader gets from the MMRV v and K, K v / 2 (the evaluator's
                top policy is unique with probability one);
  regret        the expected per-task regret of the evaluator's choice, exact up to
                Gauss-Hermite quadrature (sims/typical.py).
The first two are Monte Carlo means over DRAWS score tables per outcome table and sigma.

Checks asserted here, on every outcome table and sigma:
  the identity of Theorem 2(i), 1 - r^2 = sigma^2 |Pi Z|^2 / |y - mean(y)|^2;
  the bound of Theorem 2(ii), Pr[MMRV > 0] <= (N/2) exp(-gamma^2 / (4 sigma^2)), up to a
  Monte Carlo allowance of four standard errors.

Written to data/noise_scale.json.
"""
import json
import math
import sys
from pathlib import Path

import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(ROOT))
sys.path.insert(0, str(ROOT / 'sims'))

from evalceil.card import correlation_price, upper
import typical as ty

SIGMAS = [.08, .04, .02, .01]
DRAWS = 4000
SEED = 20271113


def outcome_tables():
    """The nine distinct outcome tables behind the eleven pairs, in the order of typical.SPECS."""
    seen, out = set(), []
    for name, fname, real, _ in ty.SPECS:
        if (fname, real) in seen:
            continue
        seen.add((fname, real))
        out.append((name, ty.grid(pd.read_csv(ty.D / fname), real)))
    return out


def mmrv_batch(Y, p):
    """MMRV of each score table in Y (draws x K x T) against p, Eq. (2) of the paper."""
    above_y = Y[:, :, None, :] > Y[:, None, :, :]
    above_p = (p[:, None, :] > p[None, :, :])[None]
    gap = np.abs(p[:, None, :] - p[None, :, :])[None]
    charge = np.where(above_y != above_p, gap, 0.0)
    K, T = p.shape
    return charge.max(axis=2).sum(axis=(1, 2)) / (K * T)


def residual_projection(p):
    """Orthogonal projection onto the complement of span{1, p} in R^{K T}."""
    x = p.ravel()
    B = np.stack([np.ones_like(x), x - x.mean()], axis=1)
    Q, _ = np.linalg.qr(B)
    return np.eye(len(x)) - Q @ Q.T


def smallest_gap(p):
    """The smallest positive within-task gap, and the number of within-task pairs with distinct outcomes."""
    gaps = [abs(a - b) for t in range(p.shape[1]) for i, a in enumerate(p[:, t])
            for b in p[i + 1:, t] if a != b]
    return min(gaps), len(gaps)


def main():
    rng = np.random.default_rng(SEED)
    tables = outcome_tables()
    rows = []
    for sigma in SIGMAS:
        per = []
        for name, p in tables:
            K, T = p.shape
            Z = rng.standard_normal((DRAWS, K, T))
            Y = p[None] + sigma * Z
            x = p.ravel()
            yc = Y.reshape(DRAWS, -1) - Y.reshape(DRAWS, -1).mean(axis=1, keepdims=True)
            xc = x - x.mean()
            r = (yc @ xc) / (np.linalg.norm(yc, axis=1) * np.linalg.norm(xc))
            Pi = residual_projection(p)
            PZ = Z.reshape(DRAWS, -1) @ Pi
            identity = sigma ** 2 * (PZ ** 2).sum(axis=1) / (yc ** 2).sum(axis=1)
            assert np.max(np.abs((1 - r ** 2) - identity)) < 1e-9, name
            guar_r = []
            for rv in r:
                lo, _ = correlation_price(float(rv), K)
                guar_r.append(lo)
            v = mmrv_batch(Y, p)
            gamma, N = smallest_gap(p)
            bound = min(1.0, N / 2 * math.exp(-gamma ** 2 / (4 * sigma ** 2)))
            freq = float(np.mean(v > 0))
            assert freq <= bound + 4 * math.sqrt(max(bound * (1 - bound), 1e-12) / DRAWS) + 1e-12, name
            P = ty.choice_probabilities(p, sigma)
            regret = float(((p.max(axis=0)[None, :] - p) * P).sum() / T)
            per.append({'table': name, 'K': K, 'T': T,
                        'correlation': float(np.mean(guar_r)),
                        'mmrv': float(np.mean(K / 2 * v)),
                        'regret': regret,
                        'mmrv_positive_share': freq, 'mmrv_positive_bound': bound})
        mean = {k: float(np.mean([q[k] for q in per])) for k in ('correlation', 'mmrv', 'regret')}
        rows.append({'sigma': sigma, 'mean': mean, 'tables': per})
    first, last = rows[0]['mean'], rows[-1]['mean']
    halvings = math.log2(SIGMAS[0] / SIGMAS[-1])
    summary = {
        'tables': len(tables),
        'draws': DRAWS,
        'sigma_max': SIGMAS[0], 'sigma_min': SIGMAS[-1],
        'correlation_factor_per_halving': (first['correlation'] / last['correlation']) ** (1 / halvings),
        'mmrv_factor_per_halving': (first['mmrv'] / last['mmrv']) ** (1 / halvings),
        'regret_factor_per_halving': (first['regret'] / last['regret']) ** (1 / halvings),
        'correlation_over_regret_max_sigma': first['correlation'] / first['regret'],
        'correlation_over_regret_min_sigma': last['correlation'] / last['regret'],
        'mmrv_over_regret_max_sigma': first['mmrv'] / first['regret'],
        'mmrv_over_regret_min_sigma': last['mmrv'] / last['regret'],
        'k3_quarter_lower': upper(3, .25),
    }
    out = {'model': 'y = p + sigma Z, Z iid N(0,1); means over the nine distinct corpus outcome tables',
           'seed': SEED, 'sigmas': SIGMAS, 'rows': rows, 'summary': summary}
    (ROOT / 'data' / 'noise_scale.json').write_text(json.dumps(out, indent=1) + '\n')
    for row in rows:
        m = row['mean']
        print(f"sigma {row['sigma']:.2f}: correlation {m['correlation']:.4f}  mmrv {m['mmrv']:.5f}  "
              f"regret {m['regret']:.5f}")
    print(json.dumps(summary, indent=1))
    print('all assertions passed')


if __name__ == '__main__':
    main()


==> anc/code/sims/ppe_audit.py <==
#!/usr/bin/env python3
"""The reward-model audit: best-of-32 selection on PPE's five verifiable benchmarks.

The decision, the construction, the settings and five hypotheses are fixed in CRITERIA_ppe.md,
written before any score was read.

Input: data/ppe_cells.csv, one row per (benchmark, item, sample), extracted from data.zip of the
Hugging Face dataset lmarena-ai/ppe-result-data by
    python sims/ppe_audit.py --extract PATH/TO/UNZIPPED/data
It keeps each answer's verified correctness and every reward model's score of it, as printed; no
text. An item is a (question, generating model) pair present in every reward-model file of its
benchmark, and the correctness labels of every file must agree.

One case the criteria do not cover: one reward model (nemotron-4-340b-reward) prints the score
'$ERROR$' for 64 answers. An item with any such score is dropped for every evaluator, so that all evaluators score
the same table; the number dropped per benchmark is recorded.

Routing is best-of-32 selection: tasks are the items, policies the 32 sampled answers.
Every guarantee is computed exactly by evalceil/table.py.

Output: data/ppe_audit.json.
"""
import csv
import json
import sys
from fractions import Fraction as F
from pathlib import Path

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from evalceil.card import r_vac
from evalceil.table import Table

D = Path('data') if Path('data').is_dir() else Path('../data')
HERE = Path(__file__).resolve().parent.parent
CRITERIA = HERE / 'CRITERIA_ppe.md'
BENCHMARKS = ['gpqa', 'ifeval', 'math', 'mbpp_plus', 'mmlu_pro']
K = 32
EPS = F(1, 20)




def extract(folder):
    """Rebuild data/ppe_cells.csv from the unzipped `data` directory of the archive."""
    rows = []
    models = {}
    for b in BENCHMARKS:
        files = sorted(Path(folder, f'{b}_best_of_k').glob('*.json'))
        records = {}
        for f in files:
            rm = f.stem
            records[rm] = {(r['question_id'], r['model_name']): r for r in json.load(open(f))}
        names = sorted(records)
        models[b] = names
        items = sorted(set.intersection(*(set(v) for v in records.values())))
        for n, item in enumerate(items):
            truth = [records[rm][item]['scores'] for rm in names]
            if any(t != truth[0] for t in truth):
                raise SystemExit(f'{b} {item}: the correctness labels of the files disagree')
            if len(truth[0]) != K:
                raise SystemExit(f'{b} {item}: {len(truth[0])} answers, not {K}')
            for k in range(K):
                rows.append([b, n, item[0], item[1], k, repr(truth[0][k])]
                            + [repr(records[rm][item][f'score_{k + 1}']) for rm in names])
    allnames = sorted({m for v in models.values() for m in v})
    if any(models[b] != allnames for b in BENCHMARKS):
        raise SystemExit('the benchmarks do not share one set of reward models')
    with open(D / 'ppe_cells.csv', 'w', newline='') as f:
        out = csv.writer(f, lineterminator='\n')
        out.writerow(['benchmark', 'item', 'question_id', 'generator', 'sample', 'correct']
                     + allnames)
        out.writerows(rows)
    print('wrote', D / 'ppe_cells.csv')


def load():
    with open(D / 'ppe_cells.csv') as f:
        reader = csv.reader(f)
        head = next(reader)
        names = head[6:]
        data = {b: {} for b in BENCHMARKS}
        dropped = set()
        errors = 0
        for r in reader:
            c = {'True': F(1), 'False': F(0)}.get(r[5]) if r[5] in ('True', 'False') else F(r[5])
            try:
                scores = [F(x) for x in r[6:]]
            except ValueError:
                dropped.add((r[0], int(r[1])))
                errors += sum(1 for x in r[6:] if not _numeric(x))
                continue
            data[r[0]].setdefault(int(r[1]), {})[int(r[4])] = (c, scores)
    tables = {}
    for b in BENCHMARKS:
        items = sorted(i for i in data[b] if (b, i) not in dropped)
        P = np.array([[data[b][i][k][0] for i in items] for k in range(K)], dtype=object)
        Y = {m: np.array([[data[b][i][k][1][j] for i in items] for k in range(K)], dtype=object)
             for j, m in enumerate(names)}
        tables[b] = (P, Y)
    return names, tables, {b: sum(1 for x, _ in dropped if x == b) for b in BENCHMARKS}, errors


def _numeric(x):
    try:
        F(x)
    except ValueError:
        return False
    return True


def tau_b(x, y):
    from scipy.stats import kendalltau
    keep = [(a, b) for a, b in zip(x, y) if a is not None]
    if len({a for a, _ in keep}) < 2 or len({b for _, b in keep}) < 2:
        return None
    return float(kendalltau([a for a, _ in keep], [b for _, b in keep], variant='b').statistic)


def main():
    names, tables, dropped, errors = load()
    out_tables, taus = {}, {}
    eps = float(EPS)
    for b in BENCHMARKS:
        P, Y = tables[b]
        if any(x < 0 or x > 1 for x in P.ravel()):
            out_tables[b] = dict(excluded='an outcome outside [0, 1]')
            continue
        t = Table(P)
        comp = t.comparators()
        rows = {}
        for m in names:
            g = t.evaluate(Y[m])
            rows[m] = dict(r=g['r'], mmrv=float(g['mmrv']), unique=g['unique_top'],
                           pairacc=None if g['pairacc'] is None else float(g['pairacc']),
                           realised=float(g['per_task']['realised']),
                           g_corr=float(g['per_task']['r']), g_mmrv=float(g['per_task']['mmrv']),
                           g_pairacc=float(g['per_task']['pairacc']),
                           free_corr=g['table_free']['r'],
                           vacuous=bool(g['r'] is None or g['r'] <= r_vac(K)))
            print(b, m, {k: rows[m][k] for k in ('r', 'pairacc', 'realised', 'g_corr', 'g_mmrv',
                                                  'g_pairacc')}, flush=True)
        ev = list(rows.values())
        neg = [-e['realised'] for e in ev]
        taus[b] = dict(corr=tau_b([e['r'] for e in ev], neg),
                       mmrv=tau_b([-e['mmrv'] for e in ev], neg),
                       pairacc=tau_b([e['pairacc'] for e in ev], neg))
        out_tables[b] = dict(T=t.T, K=t.K, dropped_items=dropped[b], best_fixed=float(comp['best_fixed']),
                             worst_possible=float(comp['worst_possible']),
                             tied_items=int(sum(len(set(P[:, j])) == 1 for j in range(t.T))),
                             evaluators=rows)
    pairs = [(b, e) for b, tb in out_tables.items() if 'evaluators' in tb
             for e in tb['evaluators'].values()]
    n = len(pairs)

    def med(key):
        v = [taus[b][key] for b in taus if taus[b][key] is not None]
        return float(np.median(v)) if v else None
    summary = dict(
        dropped_items=sum(dropped.values()), error_scores=errors,
        tables=sum('evaluators' in v for v in out_tables.values()), evaluators=len(names), pairs=n,
        K=K, r_vac=r_vac(K), T_min=min(v['T'] for v in out_tables.values() if 'T' in v),
        T_max=max(v['T'] for v in out_tables.values() if 'T' in v),
        r_max=max(e['r'] for _, e in pairs if e['r'] is not None),
        vacuous=sum(e['vacuous'] for _, e in pairs),
        mmrv_tighter=sum(e['g_mmrv'] < e['g_corr'] for _, e in pairs),
        pairacc_tighter=sum(e['g_pairacc'] < e['g_corr'] for _, e in pairs),
        certified=sum(min(e['g_corr'], e['g_mmrv'], e['g_pairacc']) <= eps for _, e in pairs),
        realised_above_fixed=sum(e['realised'] > out_tables[b]['best_fixed'] for b, e in pairs),
        median_tau_corr=med('corr'), median_tau_mmrv=med('mmrv'),
        median_tau_pairacc=med('pairacc'))
    summary.update(
        h1=summary['vacuous'] == n, h2=summary['mmrv_tighter'] >= .75 * n,
        h3=summary['median_tau_mmrv'] is not None and summary['median_tau_corr'] is not None
        and summary['median_tau_mmrv'] > summary['median_tau_corr'],
        h4=summary['median_tau_pairacc'] is not None and summary['median_tau_corr'] is not None
        and summary['median_tau_pairacc'] > summary['median_tau_corr'],
        h5=summary['certified'] == 0)
    for tag, key in (('R-H1', 'h1'), ('R-H2', 'h2'), ('R-H3', 'h3'), ('R-H4', 'h4'),
                     ('R-H5', 'h5')):
        print(tag, 'held' if summary[key] else 'did not hold')
    texts = dict(
        h1=f"R-H1 failed: ${summary['vacuous']}$ of the ${n}$ correlations are at or below "
           f"$r_{{\\mathrm{{vac}}}}(32)$, not all.",
        h2=f"R-H2 failed: the MMRV's exact guarantee is below the correlation's on "
           f"${summary['mmrv_tighter']}$ of the ${n}$ pairs, not on three quarters.",
        h3="R-H3 failed: the MMRV's median $\\tau_b$ is not above the correlation's.",
        h4="R-H4 failed: pairwise accuracy's median $\\tau_b$ is not above the correlation's.",
        h5=f"R-H5 failed: ${summary['certified']}$ pairs are certified within five points.")
    adverse = [dict(id=f'R-H{k[1]}', text=v) for k, v in texts.items() if not summary[k]]
    out = dict(adverse=adverse, benchmarks=BENCHMARKS, evaluators=names,
               eps=eps, summary=summary, taus=taus, tables=out_tables)
    (D / 'ppe_audit.json').write_text(json.dumps(out, indent=1, sort_keys=True) + '\n')
    print(json.dumps(summary, indent=1))
    print('wrote data/ppe_audit.json')
    return 0


if __name__ == '__main__':
    if len(sys.argv) == 3 and sys.argv[1] == '--extract':
        extract(sys.argv[2])
    else:
        raise SystemExit(main())


==> anc/code/sims/robustness.py <==
#!/usr/bin/env python3
"""Six checks the paper's verdicts are put through, each against a stronger alternative.

perfect      An evaluator that returns the true rates, scored against boards resampled at
             each design's stated trial count (data/worldgym_v3_tab5_paired.csv,
             data/simpler_google_robot.csv, data/simpler_widowx.csv,
             data/autoeval_bridge.csv), the printed rates taken as truth and every trial
             independent. On each resampled board: whether that perfect evaluator's
             correlation clears the board's own exact five-point bar, and whether its MMRV's
             exact certificate certifies five points. Sampling noise lowers both; the question
             is which summary survives it.
within       The convention benchmarks print, a Pearson correlation within each task averaged
             over tasks, priced by its own exact exchange rate (Prop. 4, with Prop. 1 per column), against the
             MMRV's exact certificate: on the eleven pairs, and on the same 12,000 boards as the
             heterogeneous study of sims/extensions.py, drawn from the same seed in the same order.
baseline     The routing verdict against a comparator that needs no board: the worst case of
             deploying the policy the same evaluator ranks first, on the per-task scale (the
             aggregate exchange rate plus the best fixed policy's own regret).
single_task  The reported statistics of App. C.2 priced for a reader who also knows each correlation is
             computed on one task: a family of single columns, (1, 1 - l, x, ..., x, 0, ..., 0),
             exhibits the worst case it can attain, a lower bound on the single-task price.
new_policy   The numbers Thm. 9 implies for the policy counts printed here.
heldout      Certificates read on half of a board's tasks and judged on the other half
             (the five-policy shape of the heterogeneous study).

Written to data/robustness.json.

Only `perfect` is reported in the paper (App. E.1); the other blocks are exploratory checks
not reported there.
"""
import json
import math
import random
import sys
from fractions import Fraction as F
from pathlib import Path

import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(ROOT))
sys.path.insert(0, str(ROOT / 'sims'))

from evalceil.frontier import correlation_squared, critical_correlation, options
from evalceil.margins import (aggregate_exchange, best_fixed, centred_ss, integer_table,
                              mmrv, mmrv_certificate, realised, taskavg_exchange,
                              unique_argmax)
import extensions as ext

D = ROOT / 'data'
EPS = F(1, 20)
REPS = 200
SEED = 20271107


def grid(frame, col):
    return frame.pivot(index='policy', columns='task', values=col).sort_index().sort_index(axis=1)


DESIGNS = [('WorldGym', 'worldgym_v3_tab5_paired.csv', 10),
           ('SIMPLER_Google', 'simpler_google_robot.csv', None),
           ('SIMPLER_WidowX', 'simpler_widowx.csv', 24),
           ('AutoEval', 'autoeval_bridge.csv', 50)]


def perfect(reps=REPS, seed=SEED):
    out = {}
    for index, (name, fn, n) in enumerate(DESIGNS):
        frame = pd.read_csv(D / fn)
        rates = grid(frame, 'real').to_numpy(float)
        depth = np.broadcast_to(np.asarray(n if n else grid(frame, 'n_planned').to_numpy(int)),
                                rates.shape).astype(int)
        truth, _ = integer_table(grid(pd.read_csv(D / fn, dtype=str), 'real').to_numpy())
        common = int(np.lcm.reduce(depth.ravel()))
        rng = np.random.default_rng([seed, index])
        rows = []
        while len(rows) < reps:
            hits = rng.binomial(depth, rates)
            K, T = rates.shape
            read = np.array([[int(hits[i, t]) * (common // int(depth[i, t])) for t in range(T)]
                             for i in range(K)], dtype=object)
            if centred_ss(read) <= 0:
                continue
            r2 = correlation_squared(truth, read)
            opt, mult = options(read)
            silent, bar2 = critical_correlation(opt, centred_ss(read), mult, common * T, EPS)
            clears = True if silent else F(r2) > F(bar2)
            v = mmrv(read, truth, common)
            cert = mmrv_certificate(read, common, v, strict=unique_argmax(truth))
            rows.append(dict(r=math.sqrt(float(r2)), clears=bool(clears),
                             mmrv_certifies=bool(F(cert) <= EPS), mmrv_certificate=float(cert),
                             realised=float(realised(read, common, truth, rule='worst'))))
        out[name] = dict(
            resamples=len(rows), depth=(n if n else 'per task'),
            median_r=float(np.median([x['r'] for x in rows])),
            correlation_clears=sum(x['clears'] for x in rows),
            mmrv_certifies=sum(x['mmrv_certifies'] for x in rows),
            median_mmrv_certificate=float(np.median([x['mmrv_certificate'] for x in rows])),
            median_realised=float(np.median([x['realised'] for x in rows])))
        assert all(x['realised'] <= x['mmrv_certificate'] + 1e-12 for x in rows)
    return out


def within_corpus():
    rows = {}
    for name, fn, real, score in ext.SPECS:
        frame = pd.read_csv(D / fn, dtype=str)
        p_, y_ = grid(frame, real), grid(frame, score)
        P, scale = integer_table(p_.to_numpy())
        Y, _ = integer_table(y_.to_numpy())
        pa, ya = p_.to_numpy(float), y_.to_numpy(float)
        within = float(np.mean([np.corrcoef(pa[:, t], ya[:, t])[0, 1]
                                for t in range(pa.shape[1])]))
        high, low = taskavg_exchange(P, scale, F(str(round(within, 6))))
        assert high == low, name
        v = mmrv(P, Y, scale)
        cert = mmrv_certificate(P, scale, v, strict=unique_argmax(Y))
        rows[name] = dict(within=within, within_certificate=float(high),
                          mmrv_certificate=float(cert), mmrv_tighter=bool(cert < high))
    frame = pd.read_csv(D / 'agentrewardbench_table6.csv', dtype=str)
    P, scale = integer_table(grid(frame, 'real').to_numpy())
    from evalceil.margins import between_task_share
    return dict(rows=rows, pairs=len(rows), mmrv_tighter=sum(r['mmrv_tighter'] for r in rows.values()),
                rule_between_share=float(between_task_share(P, scale)))


def within_synthetic(draws=1000, seed=20261106):
    """The 12,000 boards of the heterogeneous study in sims/extensions.py, regenerated in the same
    order from the same seed."""
    rng = random.Random(seed)
    rows = []
    for K, T in ((4, 8), (5, 12), (6, 6)):
        for s in (.05, .10, .20, .30):
            got = []
            while len(got) < draws:
                P = ext.heterogeneous_board(rng, K, T, ext.uniform_cell(rng))
                Yf = [[int(P[i, t]) / 20 + rng.gauss(0, s) for t in range(T)] for i in range(K)]
                m = ext.measure(P, Yf)
                if m is None:
                    continue
                pa, ya = np.array(P, dtype=float), np.array(Yf)
                within = float(np.mean([np.corrcoef(pa[:, t], ya[:, t])[0, 1] for t in range(T)]))
                high, low = taskavg_exchange(P, 20, F(str(round(within, 6))))
                low = F(0) if low is None else low
                got.append((within, float(low), float(high), m[2], m[3], m[4]))
            rows.append(dict(
                policies=K, tasks=T, noise=s, boards=len(got),
                median_within=float(np.median([g[0] for g in got])),
                mmrv_tighter=sum(g[3] < g[1] for g in got),
                within_beats_fixed=sum(g[2] < g[5] for g in got),
                mmrv_beats_fixed=sum(g[3] < g[5] for g in got)))
            assert all(g[4] <= g[2] + 1e-12 for g in got)
    return dict(rows=rows, boards=sum(r['boards'] for r in rows),
                mmrv_tighter=sum(r['mmrv_tighter'] for r in rows))


def baseline():
    rows = {}
    for name, fn, real, score in ext.SPECS:
        frame = pd.read_csv(D / fn, dtype=str)
        P, scale = integer_table(grid(frame, real).to_numpy())
        Y, _ = integer_table(grid(frame, score).to_numpy())
        r2 = correlation_squared(Y, P)
        per_task = F(ext.exchange_at(P, scale, math.sqrt(float(r2))))
        agg = F(aggregate_exchange(P, scale, r2))
        fixed = F(best_fixed(P, scale))
        rows[name] = dict(per_task=float(per_task), aggregate=float(agg), best_fixed=float(fixed),
                          comparator=float(agg + fixed),
                          adequate=bool(per_task < agg + fixed), tie=bool(per_task == agg + fixed),
                          material=bool(fixed >= F(1, 40)),
                          worst_possible=float(sum(F(max(int(P[i, t]) for i in range(P.shape[0]))
                                                     - min(int(P[i, t]) for i in range(P.shape[0])), scale)
                                                   for t in range(P.shape[1])) / P.shape[1]),
                          adequate_oracle=bool(per_task < fixed))
    material = [r for r in rows.values() if r['material']]
    return dict(rows=rows, adequate=sum(r['adequate'] for r in rows.values()),
                ties=sum(r['tie'] for r in rows.values()),
                material_pairs=len(material), immaterial_pairs=len(rows) - len(material),
                pairs_without_wmt=len(rows) - 1,
                material_adequate=sum(r['adequate_oracle'] for r in material),
                adequate_without_wmt=sum(r['adequate_oracle'] for k, r in rows.items() if k != 'WMT23'),
                inadequate_without_wmt=sum(not r['adequate_oracle'] for k, r in rows.items() if k != 'WMT23'))


def _family_ratio(K, loss, xs):
    """Least cone-cost-to-S ratio of choosing 1 - loss in columns (1, 1 - loss, x^k, 0^rest)."""
    best = np.full(xs.shape, np.inf)
    for k in range(K - 1):
        col_mean = (1 + (1 - loss) + k * xs) / K
        S = (1 - col_mean) ** 2 + (1 - loss - col_mean) ** 2 + k * (xs - col_mean) ** 2 \
            + (K - 2 - k) * col_mean ** 2
        pooled = (2 - loss + k * xs) / (2 + k)
        joined = ((1 - pooled) ** 2 + (1 - loss - pooled) ** 2 + k * (xs - pooled) ** 2)
        cost = np.where(xs > (2 - loss) / 2, joined, loss ** 2 / 2)
        with np.errstate(divide='ignore', invalid='ignore'):
            best = np.minimum(best, np.where(S > 0, cost / S, np.inf))
    return float(best.min())


def single_task():
    data = json.loads((D / 'census.json').read_text())['rows']
    xs = np.linspace(0, 1, 2001)
    cache, rows = {}, {}
    for key, x in data.items():
        if x['pearson_value'] is None or int(x['policies']) < 3:
            continue
        K, r = int(x['policies']), float(x['pearson_value'])
        rho = 1 - r * r
        if K not in cache:
            losses = np.linspace(0, 1, 4001)
            cache[K] = (losses, np.array([_family_ratio(K, l, xs) for l in losses]))
        losses, ratios = cache[K]
        feasible = losses[ratios <= rho] if r > 0 else losses
        exhibited = float(feasible.max()) if feasible.size else 0.0
        rows[key] = dict(policies=K, pearson=r, exhibited=exhibited,
                         over_every_board_upper=x['correlation_upper'])
        assert exhibited <= x['correlation_upper'] + 1e-9
    top = max(rows.values(), key=lambda v: v['pearson'])
    return dict(rows=rows, priced=len(rows),
                certify_five=sum(v['exhibited'] <= .05 for v in rows.values()),
                vacuous=sum(v['exhibited'] >= 1 for v in rows.values()),
                highest_r=top['pearson'], highest_exhibited=top['exhibited'],
                two_policy_rows=sum(1 for x in data.values() if int(x['policies']) == 2))


def heldout(draws=1000, seed=20271108, K=5, T=12, scales=(.05, .10, .20, .30)):
    """Certificates read on half of a board's tasks, judged on the other half.

    Boards as in the heterogeneous study's five-policy shape; each evaluator's noise scale is
    drawn from the four of that study, so that evaluators differ in quality and a certificate has something to rank. Each certificate is computed exactly on
    the first T/2 tasks; the evaluator's realised per-task regret is then read on the other
    T/2, drawn from the same law. Reported: how often each certificate covers the held-out
    regret as it stands, with no allowance for new tasks, and how well each orders the
    boards by what the evaluator goes on to lose there.
    """
    rng = random.Random(seed)
    half = T // 2
    got = []
    while len(got) < draws:
        P = ext.heterogeneous_board(rng, K, T, ext.uniform_cell(rng))
        s = rng.choice(scales)
        Yf = [[int(P[i, t]) / 20 + rng.gauss(0, s) for t in range(T)] for i in range(K)]
        first = ext.measure(P[:, :half], [row[:half] for row in Yf])
        second = ext.measure(P[:, half:], [row[half:] for row in Yf])
        if first is None or second is None:
            continue
        got.append((first[1], first[2], second[3], second[4]))
    n = len(got)
    exch, cert, real, fixed = (list(c) for c in zip(*got))
    return dict(boards=n, policies=K, tasks=T, half=half,
                correlation_covers=sum(real[i] <= exch[i] + 1e-12 for i in range(n)),
                mmrv_covers=sum(real[i] <= cert[i] + 1e-12 for i in range(n)),
                mmrv_misses=sum(real[i] > cert[i] + 1e-12 for i in range(n)),
                mmrv_covers_allowed=sum(real[i] <= ext.deployment(cert[i], half) + 1e-12
                                        for i in range(n)),
                mmrv_allowed_median=float(np.median([ext.deployment(c, half) for c in cert])),
                mmrv_tighter=sum(cert[i] < exch[i] for i in range(n)),
                rank_corr_correlation=ext.spearman(exch, real),
                rank_corr_mmrv=ext.spearman(cert, real),
                median_heldout_regret=float(np.median(real)),
                median_correlation_certificate=float(np.median(exch)),
                median_mmrv_certificate=float(np.median(cert)))


def new_policy():
    """Thm. 9: a certificate for a new policy is valid at no level below 1/(K+1)."""
    census = json.loads((D / 'census.json').read_text())['rows']
    largest = max(int(x['policies']) for x in census.values())
    corpus_largest = max(o['policies'] for o in ext.corpus()['pairs'])
    K = max(largest, corpus_largest)
    return dict(largest_policy_count=K, best_confidence=K / (K + 1),
                level_90=90, level_95=95,
                policies_for_90=math.ceil(1 / .10) - 1, policies_for_95=math.ceil(1 / .05) - 1)


def main():
    out = dict(perfect=perfect(), within_corpus=within_corpus(), within_synthetic=within_synthetic(),
               heldout=heldout(),
               baseline=baseline(), single_task=single_task(), new_policy=new_policy())
    p = out['perfect']
    out['summary'] = dict(
        perfect_resamples=REPS,
        perfect_clears_max=max(v['correlation_clears'] for v in p.values()),
        perfect_mmrv_min=min(v['mmrv_certifies'] for v in p.values()),
        perfect_never_clears=sum(v['correlation_clears'] == 0 for v in p.values()),
        perfect_designs=len(p),
        within_corpus_mmrv_tighter=out['within_corpus']['mmrv_tighter'],
        within_synthetic_mmrv_tighter=out['within_synthetic']['mmrv_tighter'],
        baseline_adequate=out['baseline']['adequate'], baseline_ties=out['baseline']['ties'])
    w = out['within_synthetic']['rows']
    low, high = [r for r in w if r['noise'] <= .10], [r for r in w if r['noise'] >= .20]
    out['summary'].update(
        within_low_beats_min=min(r['within_beats_fixed'] for r in low),
        within_low_beats_max=max(r['within_beats_fixed'] for r in low),
        mmrv_low_beats_min=min(r['mmrv_beats_fixed'] for r in low),
        mmrv_low_beats_max=max(r['mmrv_beats_fixed'] for r in low),
        within_high_beats_max=max(r['within_beats_fixed'] for r in high),
        mmrv_high_beats_min=min(r['mmrv_beats_fixed'] for r in high),
        mmrv_high_beats_max=max(r['mmrv_beats_fixed'] for r in high))
    (D / 'robustness.json').write_text(json.dumps(out, indent=2, sort_keys=True))
    print(json.dumps(out['summary'], indent=1))
    for k, v in p.items():
        print(k, v)
    print(out['baseline']['material_pairs'], out['baseline']['material_adequate'],
          out['baseline']['adequate_without_wmt'], out['baseline']['inadequate_without_wmt'])
    print({k: v for k, v in out['single_task'].items() if k != 'rows'})
    print(out['new_policy'])
    print(out['heldout'])


if __name__ == '__main__':
    main()


==> anc/code/sims/savings.py <==
#!/usr/bin/env python3
"""What an evaluator saves in hardware, guaranteed by its correlation alone (App. E.4).

For each of the eleven pairs:
  policies  1 - k*/K, the share of policies outside the certified five-point top-k screen;
  trials    the share of hardware trials saved when the deployed policy must be within five
            points of the best published policy with probability .95 end to end. Without the
            evaluator all K policies are tested, K * resolve(K, .05) trials (Lemma 4, `resolve` in
            sims/design.py, with B = 0). With it, the tolerance is split: eps_1 for the screen,
            whose size k is the smallest with screening guarantee at most eps_1 at the
            published correlation, and .05 - eps_1 for the hardware test of those k policies,
            k * resolve(k, .05 - eps_1) trials (none when k = 1). For a fixed k the test's cost
            does not decrease as eps_1 grows (resolve is nonincreasing in its tolerance), so the
            cheapest split puts eps_1 at the exact guarantee g(k) of some screen size k:
            the K candidates eps_1 = g(k) < .05 (or = .05 when k = 1) are compared and the
            cheapest is kept, the smallest eps_1 among ties. No grid is involved.
Published rates are taken as the true ones for the screening stage, as everywhere in Sec. 5.

Output: data/savings.json.
"""
import json
import sys
from fractions import Fraction as F
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from design import resolve
from evalceil.frontier import correlation_squared
from evalceil.margins import shortlist_exchange, shortlist_size
from evalceil.pairs import ROBOT, load

D = Path(__file__).resolve().parent.parent / 'data'
EPS = F(1, 20)


def main():
    rows = {}
    for name, (P, scale, Y, _) in load().items():
        K = P.shape[0]
        r2 = correlation_squared(Y, P)
        guarantee = {k: shortlist_exchange(P, scale, r2, k) for k in range(1, K + 1)}
        k_star = shortlist_size(P, scale, r2, str(float(EPS)))
        assert k_star == min(k for k in guarantee if guarantee[k] <= EPS)
        baseline = K * resolve(K, float(EPS))
        candidates = []
        for k, g in guarantee.items():
            if k == 1 and g <= EPS:
                candidates.append((0, g, 1))
            elif k > 1 and g < EPS:
                candidates.append((k * resolve(k, float(EPS - g)), g, k))
        cost, e1, k = min(candidates, key=lambda c: (c[0], c[1]))
        rows[name] = dict(K=K, r=float(r2) ** .5, k_star=k_star,
                          policies_saved=float(1 - F(k_star, K)),
                          trials_saved=float(1 - F(cost, baseline)),
                          split=float(e1), split_k=k, trials=cost, baseline=baseline)
    robot = [rows[n] for n in ROBOT]
    out = dict(tolerance=float(EPS), rows=rows, summary=dict(
        robot_policies_min=min(r['policies_saved'] for r in robot),
        robot_policies_max=max(r['policies_saved'] for r in robot),
        trials_above_policies=sum(r['trials_saved'] > r['policies_saved']
                                  for r in rows.values()),
        trials_complete=sum(r['trials_saved'] == 1 for r in rows.values()),
        trials_zero=sum(r['trials_saved'] == 0 for r in rows.values())))
    (D / 'savings.json').write_text(json.dumps(out, indent=1, sort_keys=True) + '\n')
    for n, r in rows.items():
        print(f"{n:24s} K={r['K']} r={r['r']:.3f} k*={r['k_star']} policies={r['policies_saved']:.3f}"
              f" trials={r['trials_saved']:.3f} split=({r['split']}, k={r['split_k']})")
    print(out['summary'])
    return 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/code/sims/shipping.py <==
#!/usr/bin/env python3
"""Deployment on the eleven corpus pairs: the floors Phi(p) and Phi_0(p) of Theorem 3 (App. A.4).

Inputs: the eight source tables, read through evalceil.pairs. For each pair this script computes
Phi(p), the best policy mean minus the lowest mean of an undominated policy, and Phi_0(p), the
same over the policies that no other policy beats on every task, in exact rational arithmetic.
It checks both constructions of the proof on every policy they range over: the score table
y = p + (T+2) 1[p_kt >= p_it] keeps every within-task weak order of p and deploys a policy of mean
at most mu_i; the table y = p + (T+2) 1[p_kt > p_it or k = i] has an MMRV of 0 and a pairwise
accuracy of 1 and deploys i (up to identical rows). It also records the realised regret of
deploying the published evaluator's top policy, ties broken against it, and checks the
Ctrl-World instruction example (Phi = 0, Phi_0 = 3/10). Writes data/shipping.json.
"""
import json
import sys
from fractions import Fraction as F
from pathlib import Path

CODE = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(CODE))
sys.path.insert(0, str(CODE / 'extensions' / 'separable'))
from guarantee import STATS, corpus, mmrv_value, pareto_floor, row_means


def tie_floor(P):
    """Phi_0: mu_max - min mu_i over the i that no j beats on every task."""
    K, T = len(P), len(P[0])
    mu = row_means(P)
    U0 = [i for i in range(K)
          if all(any(P[i][t] >= P[j][t] for t in range(T)) for j in range(K) if j != i)]
    return max(mu) - min(mu[i] for i in U0), U0


def lifted(P, i, strict):
    K, T = len(P), len(P[0])
    M = T + 2
    if strict:
        return [[P[k][t] + (M if (P[k][t] > P[i][t] or k == i) else 0) for t in range(T)]
                for k in range(K)]
    return [[P[k][t] + (M if P[k][t] >= P[i][t] else 0) for t in range(T)] for k in range(K)]


def weak_orders(Y):
    K, T = len(Y), len(Y[0])
    return [[(Y[j][t] > Y[k][t]) - (Y[j][t] < Y[k][t]) for j in range(K) for k in range(K)]
            for t in range(T)]


def shipped_regret(Y, P):
    """Regret of deploying the top policy by mean score, ties broken against the evaluator."""
    my, mu = row_means(Y), row_means(P)
    top = [k for k in range(len(P)) if my[k] == max(my)]
    return max(mu) - min(mu[k] for k in top)


def main():
    out = {}
    for name, (P, Y) in corpus().items():
        mu = row_means(P)
        phi, U = pareto_floor(P)
        phi0, U0 = tie_floor(P)
        assert phi <= phi0, name
        for i in U:
            W = lifted(P, i, strict=False)
            assert weak_orders(W) == weak_orders(P), (name, i)
            assert max(mu) - shipped_regret(W, P) <= mu[i], (name, i)
        for i in U0:
            W = lifted(P, i, strict=True)
            assert mmrv_value(W, P) == 0 and STATS['pairacc'].value(W, P) == 1, (name, i)
            my = row_means(W)
            top = [k for k in range(len(P)) if my[k] == max(my)]
            assert i in top and all(P[k] == P[i] for k in top), (name, i)
        out[name] = dict(phi=str(phi), phi_float=float(phi), phi0=str(phi0),
                         phi0_float=float(phi0), realised=str(shipped_regret(Y, P)),
                         realised_float=float(shipped_regret(Y, P)))
    ci = out['CtrlWorld_instruction']
    assert (F(ci['phi']), F(ci['phi0'])) == (0, F(3, 10))
    (CODE / 'data' / 'shipping.json').write_text(json.dumps(out, indent=1, sort_keys=True))
    for name, o in out.items():
        print(f"{name:24s} Phi {o['phi_float']:.3f}  Phi_0 {o['phi0_float']:.3f}  "
              f"realised {o['realised_float']:.3f}")
    print('wrote data/shipping.json')


if __name__ == '__main__':
    main()


==> anc/code/sims/typical.py <==
#!/usr/bin/env python3
"""The typical case beside the worst case, on the eleven corpus pairs.

Model. The evaluator scores cell (i, t) as y_it = p_it + e_it, where the errors are
independent across policies, centred, Gaussian, with variance sigma^2 chosen so that the
population correlation of y with the board equals the pair's recomputed correlation r:
    sigma^2 = V (1/r^2 - 1),   V = S / (K T) the board's cell variance.
Two error structures share that variance:
  iid     e_it independent across cells;
  policy  e_it = b_i + u_it, half the variance in a per-policy offset b_i shared by all
          tasks and half in independent cell noise u_it.

Expected regret. Within one task the errors are independent across policies under both
structures, so the probability that policy i is chosen on task t is the same,
    P_it = int phi(z) prod_{j != i} Phi((p_it - p_jt)/sigma + z) dz,
and E[R] = (1/T) sum_t sum_i (p_(1)t - p_it) P_it is exact up to quadrature. The two
structures differ only in how losses co-occur across tasks, so the tail
Pr[R > eps] is estimated by Monte Carlo under each.

Written to data/typical.json.
"""
import json
import sys
from pathlib import Path

import numpy as np
import pandas as pd
from scipy.special import roots_hermitenorm
from scipy.stats import norm

ROOT = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(ROOT))
D = ROOT / 'data'
EPS = 0.05
DRAWS = 200000
SEED = 20271201
NODES = 120
QUANTILE = .9
SMALL_TAIL = .005

SPECS = [('WorldGym', 'worldgym_v3_tab5_paired.csv', 'real', 'wm'),
         ('SIMPLER_VM', 'simpler_google_robot.csv', 'real', 'sim_visual_matching'),
         ('SIMPLER_VA', 'simpler_google_robot.csv', 'real', 'sim_variant_aggregation'),
         ('SIMPLER_WidowX', 'simpler_widowx.csv', 'real', 'sim_visual_matching'),
         ('CtrlWorld_instruction', 'ctrlworld_table3.csv', 'real_instruction', 'wm_instruction'),
         ('CtrlWorld_success', 'ctrlworld_table3.csv', 'real_success', 'wm_success'),
         ('WMT23', 'wmt23_general_mt.csv', 'real', 'proxy'),
         ('AutoEval', 'autoeval_bridge.csv', 'real', 'proxy'),
         ('AutoEval_SIMPLER', 'autoeval_simpler.csv', 'real', 'proxy'),
         ('AgentReward_judge', 'agentrewardbench_table6.csv', 'real', 'judge'),
         ('AgentReward_rule', 'agentrewardbench_table6.csv', 'real', 'rule')]


ROBOT = [name for name, *_ in SPECS[:6]] + ['AutoEval', 'AutoEval_SIMPLER']


def grid(frame, col):
    g = frame.pivot(index='policy', columns='task', values=col).sort_index().sort_index(axis=1)
    return g.astype(float).to_numpy()


def choice_probabilities(p, sigma):
    """P[i is the taskwise argmax] for independent N(0, sigma^2) errors, by Gauss-Hermite."""
    z, w = roots_hermitenorm(NODES)
    w = w / w.sum()
    K, T = p.shape
    P = np.zeros((K, T))
    for t in range(T):
        col = p[:, t]
        for i in range(K):
            prod = np.ones_like(z)
            for j in range(K):
                if j != i:
                    prod *= norm.cdf((col[i] - col[j]) / sigma + z)
            P[i, t] = float(np.dot(w, prod))
    return P


def regret_draws(p, sigma, structure, rng, draws):
    K, T = p.shape
    best = p.max(axis=0)
    out = np.empty(draws)
    chunk = 20000
    for s in range(0, draws, chunk):
        n = min(chunk, draws - s)
        if structure == 'iid':
            e = rng.normal(0.0, sigma, size=(n, K, T))
        else:
            b = rng.normal(0.0, sigma / np.sqrt(2), size=(n, K, 1))
            u = rng.normal(0.0, sigma / np.sqrt(2), size=(n, K, T))
            e = b + u
        a = np.argmax(p[None] + e, axis=1)
        out[s:s + n] = (best[None] - np.take_along_axis(np.broadcast_to(p, (n, K, T)),
                                                         a[:, None, :], axis=1)[:, 0, :]).mean(1)
    return out


def main():
    audit = json.load(open(D / 'margin_audit.json'))['rows']
    rng = np.random.default_rng(SEED)
    rows = {}
    for name, f, real, score in SPECS:
        frame = pd.read_csv(D / f, dtype=str)
        p = grid(frame, real)
        K, T = p.shape
        r = audit[name]['observed_r']
        V = ((p - p.mean()) ** 2).sum() / (K * T)
        sigma = float(np.sqrt(V * (1 / r ** 2 - 1)))
        P = choice_probabilities(p, sigma)
        loss = p.max(axis=0)[None, :] - p
        expected = float((loss * P).sum() / T)
        tails = {}
        for structure in ('iid', 'policy'):
            R = regret_draws(p, sigma, structure, rng, DRAWS)
            tails[structure] = dict(
                mean=float(R.mean()),
                above_eps=float((R > EPS + 1e-12).mean()),
                q90=float(np.quantile(R, QUANTILE)))
        row = dict(K=K, T=T, r=r, sigma=sigma, expected=expected,
                   worst=audit[name]['exchange_rate'],
                   best_fixed=audit[name]['best_fixed'],
                   realised=audit[name]['realised']['worst'],
                   tails=tails)
        rows[name] = row
        print(f"{name:22s} r={r:.3f} sigma={sigma:.3f} E[R]={expected:.3f} "
              f"worst={row['worst']:.3f} fixed={row['best_fixed']:.3f} "
              f"real={row['realised']:.3f} | iid P>.05={tails['iid']['above_eps']:.3f} "
              f"q90={tails['iid']['q90']:.3f} | policy P>.05={tails['policy']['above_eps']:.3f} "
              f"q90={tails['policy']['q90']:.3f} | mc mean {tails['iid']['mean']:.4f}")
    ratios = sorted(r['expected'] / r['worst'] for r in rows.values() if r['worst'] > 0)
    change = {n: abs(r['tails']['policy']['above_eps'] - r['tails']['iid']['above_eps'])
              for n, r in rows.items()}
    summary = dict(
        pairs=len(rows),
        expected_below_eps=sum(r['expected'] <= EPS for r in rows.values()),
        expected_below_best_fixed=sum(r['expected'] < r['best_fixed'] for r in rows.values()),
        ratio_to_worst_min=ratios[0], ratio_to_worst_max=ratios[-1],
        ratio_to_worst_median=float(np.median(ratios)),
        iid_tail_above_eps_max=max(r['tails']['iid']['above_eps'] for r in rows.values()),
        policy_tail_above_eps_max=max(r['tails']['policy']['above_eps'] for r in rows.values()),
        quantile_level=QUANTILE,
        mc_agreement_max=max(abs(r['tails'][s]['mean'] - r['expected'])
                             for r in rows.values() for s in ('iid', 'policy')),
        tail_change_max=max(change.values()),
        tail_change_argmax=max(change, key=change.get),
        tail_change_max_other=sorted(change.values())[-2],
        small_tail=SMALL_TAIL,
        iid_tail_below_half_percent=sum(r['tails']['iid']['above_eps'] < SMALL_TAIL
                                        for r in rows.values()),
        robot_pairs=len(ROBOT),
        robot_iid_tail_above_a_fifth=sum(rows[n]['tails']['iid']['above_eps'] > .2
                                         for n in ROBOT),
        realised_above_iid_q90=sum(r['realised'] > r['tails']['iid']['q90']
                                   for r in rows.values()),
        realised_above_policy_q90=sum(r['realised'] > r['tails']['policy']['q90']
                                      for r in rows.values()))
    print(summary)
    json.dump(dict(model='gaussian, variance matched to r', eps=EPS, draws=DRAWS, seed=SEED,
                   nodes=NODES, rows=rows, summary=summary),
              open(D / 'typical.json', 'w'), indent=1, sort_keys=True)


if __name__ == '__main__' and len(sys.argv) == 1:
    main()


LABELS = [('WorldGym', 'WorldGym'), ('SIMPLER_VM', 'SIMPLER Google, visual match'),
          ('SIMPLER_VA', 'SIMPLER Google, variant agg.'), ('SIMPLER_WidowX', 'SIMPLER WidowX'),
          ('CtrlWorld_instruction', 'Ctrl-World, instruction'),
          ('CtrlWorld_success', 'Ctrl-World, success'), ('AutoEval', 'AutoEval, autonomous'),
          ('AutoEval_SIMPLER', 'AutoEval, SIMPLER'), ('AgentReward_judge', 'AgentRewardBench, judge'),
          ('AgentReward_rule', 'AgentRewardBench, rule'), ('WMT23', 'WMT23 chrF')]


def table_rows():
    """Body rows of the typical-case table (not printed in the final paper), rounded halves upward
    from the exact rationals."""
    from fractions import Fraction as F
    from decimal import Decimal, ROUND_HALF_UP
    audit = json.load(open(D / 'margin_audit.json'))['rows']
    typ = json.load(open(D / 'typical.json'))['rows']

    def q(x, places=3):
        d = Decimal(x.numerator) / Decimal(x.denominator) if isinstance(x, F) else Decimal(repr(x))
        s = str(d.quantize(Decimal(1).scaleb(-places), rounding=ROUND_HALF_UP))
        return '$' + s.lstrip('0') if not s.startswith('-') else '$' + s
    out = []
    for key, label in LABELS:
        a, t = audit[key], typ[key]
        cells = [q(a['observed_r']), q(F(a['exchange_rate_exact'])), q(t['expected']),
                 q(t['tails']['iid']['above_eps'], 2), q(F(a['realised_exact']['worst'])),
                 q(F(a['best_fixed_exact']))]
        out.append(label + ' & ' + ' & '.join(c + '$' for c in cells) + r' \\')
    return out


if __name__ == '__main__' and len(sys.argv) > 1 and sys.argv[1] == '--table':
    print('\n'.join(table_rows()))


==> anc/code/sims/within.py <==
#!/usr/bin/env python3
"""What an average of within-task correlations guarantees (Prop. 6, App. B.3).

Computes, with evalceil/within.py:
  * the average needed for a per-task regret of at most eps with no table, for each K, as a
    sufficient value (the upper bracket on F_K) and the closed form g_K, both rounded up;
  * for every group of per-task correlations the reported statistics print for one evaluator and one K
    (SIMPLER, WorldEval, SimFoundry), and for AutoEval's printed average: the exact worst
    per-task regret from the per-task values and from their average alone, each as a bracket,
    the average-only one also at the group's own T;
  * the closed-form chain low <= f <= F <= g of Prop. 6(i) and (ii) at the printed averages;
  * the deployment and top-k screening construction of Prop. 6(iii), evaluated on concrete tables.

Written to data/within.json. Every value is floating point with the tolerances stated in
evalceil/within.py; printed regrets are the upper end of each bracket rounded up.
"""
import csv
import json
import math
import sys
from decimal import Decimal, ROUND_CEILING
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(ROOT))
from evalceil import within as W

D = ROOT / 'data'
KS = (3, 4, 5, 6, 8, 10)
EPS = (.02, .05, .10)
GROUP_SOURCES = ('SIMPLER', 'WorldEval', 'SimFoundry')
AUTOEVAL_AVERAGE, AUTOEVAL_K = .942, 6


def up(x, places):
    q = Decimal(1).scaleb(-places)
    return float(Decimal(repr(x)).quantize(q, rounding=ROUND_CEILING))


def groups():
    rows = list(csv.DictReader(open(D / 'census_published.csv')))
    out = {}
    for r in rows:
        if r['source'] not in GROUP_SOURCES:
            continue
        key = f"{r['source']} | {r['evaluator']} | K={r['policies']}"
        out.setdefault(key, dict(K=int(r['policies']), c=[], settings=[]))
        out[key]['c'].append(float(r['pearson']) if r['pearson'].strip() else None)
        out[key]['settings'].append(r['setting'])
    return {k: v for k, v in out.items() if len(v['c']) >= 2 and None not in v['c']}


def shipping_example(K, T, delta, k):
    """Prop. 6(iii): k copies of policy A, policy B, the rest at zero; c_t = 1 on every task."""
    M = (T - 1) / delta + 1
    A = [[1.0] + [0.0] * (T - 1)] * k
    B = [[1 - delta] + [1.0] * (T - 1)]
    rest = [[0.0] * T] * (K - k - 1)
    p = A + B + rest
    y = [[M * row[0]] + row[1:] for row in p]
    cols = list(zip(*p)), list(zip(*y))
    def corr(u, v):
        mu, mv = sum(u) / len(u), sum(v) / len(v)
        num = sum((a - mu) * (b - mv) for a, b in zip(u, v))
        return num / math.sqrt(sum((a - mu) ** 2 for a in u) * sum((b - mv) ** 2 for b in v))
    cs = [corr(u, v) for u, v in zip(*cols)]
    mean_p = [sum(row) / T for row in p]
    mean_y = [sum(row) / T for row in y]
    top = sorted(range(K), key=lambda i: (-mean_y[i], mean_p[i]))[:k]
    shortlist_regret = max(mean_p) - max(mean_p[i] for i in top)
    per_task = sum(max(c) - c[max(range(K), key=lambda i: (y_col[i], -c[i]))]
                   for c, y_col in zip(*cols)) / T
    return dict(K=K, T=T, delta=delta, k=k, min_c=min(cs), shortlist_regret=shortlist_regret,
                per_task_regret=per_task, predicted=(T - 1 - delta) / T)


def main():
    needed = {}
    for K in KS:
        row = {}
        for e in EPS:
            gK = math.sqrt(1 - e * e / (2 * W.m_K(K)))
            s = min(W.needed(K, e), gK)
            row[str(e)] = dict(sufficient=s, printed=up(s, 5), closed=gK, closed_printed=up(gK, 5))
        needed[str(K)] = row
    needed['2'] = {str(e): dict(exact=1 - 2 * e) for e in EPS}

    gs = {}
    for key, gr in groups().items():
        K, cs = gr['K'], gr['c']
        rbar = sum(cs) / len(cs)
        pt = W.per_task(K, cs)
        Fb = W.F(K, rbar)
        fT = W.finite_T(K, rbar, len(cs))
        gs[key] = dict(K=K, T=len(cs), c=cs, average=rbar, per_task=pt, average_only=Fb,
                       average_only_at_T=fT, printed_per_task=up(pt[1], 3),
                       printed_average_only=up(Fb[1], 3), closed=W.g(K, rbar), low=W.low(K, rbar))
        assert pt[0] <= pt[1] + 1e-12 and Fb[0] <= Fb[1] + 1e-12 and fT[0] <= Fb[1] + 1e-12
        assert gs[key]['low'] <= Fb[1] + 1e-9 and Fb[0] <= gs[key]['closed'] + 1e-9
    Fa = W.F(AUTOEVAL_K, AUTOEVAL_AVERAGE)
    gs['AutoEval | autonomous proxy | K=6'] = dict(
        K=AUTOEVAL_K, T=None, c=None, average=AUTOEVAL_AVERAGE, per_task=None,
        average_only=Fa, average_only_at_T=W.finite_T(AUTOEVAL_K, AUTOEVAL_AVERAGE, 5),
        printed_per_task=None, printed_average_only=up(Fa[1], 3),
        closed=W.g(AUTOEVAL_K, AUTOEVAL_AVERAGE), low=W.low(AUTOEVAL_K, AUTOEVAL_AVERAGE))

    with_pt = [g for g in gs.values() if g['per_task'] is not None]
    summary = dict(
        groups=len(gs),
        per_task_min_lower=min(g['per_task'][0] for g in with_pt),
        average_only_min_lower=min(g['average_only'][0] for g in gs.values()),
        finite_T_gap_max=max(g['average_only'][1] - g['average_only_at_T'][0]
                             for g in gs.values()),
        vacuous_groups=sum(g['average_only'][0] >= 1 - 1e-12 for g in gs.values()),
        autoeval_average_only=Fa[1])

    ship = [shipping_example(K, T, d, k) for K, T, d, k in
            [(2, 2, .1, 1), (3, 4, .1, 1), (6, 5, .01, 2), (6, 5, .01, 5)]]
    for s in ship:
        assert s['min_c'] > 1 - 1e-12 and s['per_task_regret'] == 0
        assert abs(s['shortlist_regret'] - s['predicted']) < 1e-12

    out = dict(needed=needed, groups=gs, summary=summary, shipping=ship, eps=list(EPS), policies=list(KS),
               grid=dict(fine=W.L_FINE, split=W.L_SPLIT, step=W.L_STEP, a_grid=W.A_GRID,
                         phi_tol=W.PHI_TOL))
    json.dump(out, open(D / 'within.json', 'w'), indent=1, sort_keys=True)
    for K in KS:
        print(K, ' '.join(f"{needed[str(K)][str(e)]['printed']:.5f}/{needed[str(K)][str(e)]['closed_printed']:.5f}"
                          for e in EPS))
    for k, g in gs.items():
        print(f"{k:55s} rbar={g['average']:.3f} per_task={g['printed_per_task']} "
              f"avg={g['printed_average_only']} atT={g['average_only_at_T'][0]:.4f}")
    print(summary)


if __name__ == '__main__':
    main()


==> anc/code/sims/within_tau.py <==
#!/usr/bin/env python3
"""The average of within-task correlations as a fourth statistic in the audits' tau_b comparison.

Exploratory, not registered: for every evaluator of every audit table, the mean over tasks of the
Pearson correlation between its scores and the outcomes within the task (tasks where either column
is constant are left out, as Prop. 6 requires nonconstant columns), and, per table,
Kendall's tau-b between that average and minus the evaluators' realised per-task regret, the same
regret the registered comparison of the pooled correlation, pairwise accuracy and the MMRV uses.

Inputs: the four audits' cell files, read through their own load(), and their outputs
data/wmt_audit.json, data/datadecide_audit.json, data/ppe_audit.json, data/nas_audit.json for the
realised regrets. Writes data/within_tau.json.

It also splits the registered WMT comparisons by the kind of human score (MQM, whose outcome clips
the error score at a non-translation, against ESA, which needs no such map): per kind, the median
tau_b of the pooled correlation and of the MMRV, the number of pairs, of correlations at or below
r_vac(K), and of pairs on which the MMRV's exact guarantee is below the correlation's.
"""
import json
import sys
from pathlib import Path

import numpy as np
from scipy.stats import kendalltau

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
sys.path.insert(0, str(HERE.parent))
D = HERE.parent / 'data'


def within_mean(Y, P):
    """Mean over tasks of the within-task Pearson correlation, and the tasks used."""
    Y = np.asarray(Y, dtype=float)
    P = np.asarray(P, dtype=float)
    cs = []
    for t in range(P.shape[1]):
        y, p = Y[:, t], P[:, t]
        if np.ptp(y) == 0 or np.ptp(p) == 0:
            continue
        cs.append(float(np.corrcoef(y, p)[0, 1]))
    return (float(np.mean(cs)) if cs else None), len(cs)


def tau(x, y):
    keep = [(a, b) for a, b in zip(x, y) if a is not None]
    if len({a for a, _ in keep}) < 2:
        return None
    return float(kendalltau([a for a, _ in keep], [b for _, b in keep], variant='b').statistic)


def main():
    import wmt_audit
    import datadecide_audit
    import ppe_audit
    import nas_audit
    out = {}
    wj = json.load(open(D / 'wmt_audit.json'))
    rows = {(t['year'], t['lp']): t for t in wj['tables']}
    taus = []
    for tab in wmt_audit.load():
        if not tab['metrics']:
            continue
        row = rows[(tab['year'], tab['lp'])]
        names = list(tab['metrics'])
        w = [within_mean(tab['metrics'][m], tab['P'])[0] for m in names]
        neg = [-row['metrics'][m]['realised'] for m in names]
        taus.append(dict(year=tab['year'], lp=tab['lp'], within=tau(w, neg),
                         corr=tau([row['metrics'][m]['r'] for m in names], neg)))
    v = [t['within'] for t in taus if t['within'] is not None]
    c = [t['corr'] for t in taus if t['corr'] is not None]
    out['wmt'] = dict(tables=taus, median_within=float(np.median(v)), median_corr=float(np.median(c)),
                      q25_within=float(np.percentile(v, 25)), q75_within=float(np.percentile(v, 75)))
    kinds = {(t['year'], t['lp']): t['kind'] for t in wj['tables']}
    out['wmt_by_kind'] = {}
    for kind in ('mqm', 'esa'):
        ts = [t for t in wj['taus'] if kinds[(t['year'], t['lp'])] == kind]
        tb = [t for t in wj['tables'] if t['kind'] == kind and t['metrics']]
        out['wmt_by_kind'][kind] = dict(
            tables=len(tb), pairs=sum(len(t['metrics']) for t in tb),
            vacuous=sum(t['vacuous'] for t in tb),
            mmrv_tighter=sum(e['g_mmrv'] < e['g_corr'] for t in tb for e in t['metrics'].values()),
            median_tau_corr=float(np.median([t['corr'] for t in ts if t['corr'] is not None])),
            median_tau_mmrv=float(np.median([t['mmrv'] for t in ts if t['mmrv'] is not None])))
    dj = json.load(open(D / 'datadecide_audit.json'))
    _, _, P, Y, _ = datadecide_audit.load()
    sizes = list(Y)
    w = [within_mean(Y[s], P)[0] for s in sizes]
    out['dd'] = dict(within=tau(w, [-dj['rows'][s]['realised'] for s in sizes]),
                     corr=dj['summary']['tau_corr'])
    pj = json.load(open(D / 'ppe_audit.json'))
    names, tables, _, _ = ppe_audit.load()
    pt = {}
    for b, (P, Y) in tables.items():
        ev = pj['tables'][b]['evaluators']
        w = [within_mean(Y[m], P)[0] for m in names]
        pt[b] = dict(within=tau(w, [-ev[m]['realised'] for m in names]),
                     corr=pj['taus'][b]['corr'])
    out['ppe'] = dict(tables=pt, median_within=float(np.median([x['within'] for x in pt.values()])),
                      q25_within=float(np.percentile([x['within'] for x in pt.values()], 25)),
                      q75_within=float(np.percentile([x['within'] for x in pt.values()], 75)))
    nj = json.load(open(D / 'nas_audit.json'))
    _, _, P, Y = nas_audit.load()
    proxies = list(Y)
    w = [within_mean(Y[p], P)[0] for p in proxies]
    out['nas'] = dict(within=tau(w, [-nj['rows'][p]['realised'] for p in proxies]),
                      corr=nj['summary']['tau_corr'])
    json.dump(out, open(D / 'within_tau.json', 'w'), indent=1, sort_keys=True)
    print(json.dumps({k: {kk: vv for kk, vv in v.items() if kk != 'tables'} for k, v in out.items()},
                     indent=1))


if __name__ == '__main__':
    main()


==> anc/code/sims/wmt_audit.py <==
#!/usr/bin/env python3
"""The WMT22 to WMT25 audit: every MQM and ESA table of four years of the metrics shared task.

The population, the construction of each table, the settings and the six hypotheses are fixed
in CRITERIA_wmt.md, which was written before any metric score was read.

Input: data/wmt_audit_cells.csv, one row per (table, translator, domain), extracted from the
mt-metrics-eval archive by
    python sims/wmt_audit.py --extract PATH/TO/mt-metrics-eval-v2 PATH/TO/mt-metrics-eval
where the second path is a checkout of google-research/mt-metrics-eval, whose
mt_metrics_eval/meta_info.py supplies the standard reference, the gold score, the outlier
systems and the primary and baseline metrics of each table. The CSV keeps domain names,
translator names, segment counts and numbers only, no text. Outcome cells are the mean outcome
over the domain's kept segments, rounded to four places; metric cells are the exact mean of
the archive's printed segment scores, written as a reduced fraction.

Each table is a policy-by-task table: translators by domains. On each, for every metric, the
paper's guarantees are computed exactly: the pooled correlation's (Eq. 3), the MMRV's
(Prop. 2, exactly on the table), within-domain pairwise accuracy's (Prop. 5, cost of an option
the number of translators above it), and for deployment the pooled correlation's, the system-level
Pearson correlation's and the system-level pairwise accuracy's, each the exact guarantee on the
table (for the system-level statistics, on the column of translator means, which is the
deployment decision). Realised regrets resolve ties against the evaluator.

Output: data/wmt_audit.json.
"""
import csv
import json
import math
import sys
from fractions import Fraction as F
from pathlib import Path

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from evalceil.card import r_vac
from evalceil.margins import (exchange_curve, integer_table, mmrv, mmrv_certificate,
                              realised, trivial_threshold, unique_argmax)
from evalceil.table import Table, curve_lookup, pearson_squared_signed

D = Path('data') if Path('data').is_dir() else Path('../data')
HERE = Path(__file__).resolve().parent.parent
CRITERIA = HERE / 'CRITERIA_wmt.md'
ARCHIVE_SHA256 = '6708eec9aaa8a9deca5e370bdd0e23db4881aeca129f29d5281575eaa66c7e10'
META_COMMIT = '68a481aea1a787392d55af8f76ac8ef40c5f4664'
EPS = F(1, 20)
GRAIN = F(1, 10000)
BOOT = 10000
SEED = 20261115
MIN_METRICS = 8

MQM = [('wmt22', 'en-de'), ('wmt22', 'en-ru'), ('wmt22', 'zh-en'), ('wmt23', 'en-de'),
       ('wmt23', 'he-en'), ('wmt23', 'zh-en'), ('wmt24', 'en-de'), ('wmt24', 'en-es'),
       ('wmt24', 'ja-zh'), ('wmt25', 'en-ko_KR'), ('wmt25', 'ja-zh_CN')]
ESA = ([('wmt24', lp) for lp in ('cs-uk', 'en-cs', 'en-hi', 'en-is', 'en-ja', 'en-ru',
                                 'en-uk', 'en-zh')]
       + [('wmt25', lp) for lp in ('cs-de_DE', 'cs-uk_UA', 'en-ar_EG', 'en-bho_IN', 'en-zh_CN',
                                   'en-cs_CZ', 'en-et_EE', 'en-is_IS', 'en-it_IT', 'en-ja_JP',
                                   'en-mas_KE', 'en-ru_RU', 'en-sr_Cyrl_RS', 'en-uk_UA')])
POPULATION = [(y, lp, 'mqm') for y, lp in MQM] + [(y, lp, 'esa') for y, lp in ESA]


def short(lp):
    """The two-letter pair a table is matched on across years (WMT25's ja-zh_CN is ja-zh)."""
    src, tgt = lp.split('-', 1)
    return f'{src}-{tgt.split("_")[0]}'





def outcome(value, kind):
    """The outcome of one translation, exactly: max{0, 1 + m/25} for MQM, s/100 for ESA."""
    x = F(value)
    if kind == 'mqm':
        return max(F(0), 1 + x / 25)
    return min(F(1), max(F(0), x / 100))


WMT22_PRIMARIES = {
    'BERTScore', 'BLEURT-20', 'BLEU', 'chrF', 'COMET-20', 'COMET-22', 'COMETKiwi', 'COMET-QE',
    'f200spBLEU', 'HuaweiTSC_EE_BERTScore_0.3_With_Human', 'HWTSC-Teacher-Sim', 'MATESE-QE',
    'MATESE', 'MEE4', 'metricx_xxl_MQM_2020', 'MS-COMET-22', 'MS-COMET-QE-22', 'REUSE',
    'SEScore', 'UniTE', 'UniTE-src', 'YiSi-1'}
WMT23_PRIMARIES = {
    'Calibri-COMET22', 'Calibri-COMET22-QE', 'cometoid22-wmt22', 'eBLEU', 'embed_llama',
    'GEMBA-MQM', 'KG-BERTScore', 'MaTESe', 'MEE4', 'MetricX-23', 'MetricX-23-QE',
    'mre-score-labse-regular', 'mbr-metricx-qe', 'sescoreX', 'tokengram_F', 'XCOMET-Ensemble',
    'XCOMET-QE-Ensemble', 'XLsim', 'BERTscore', 'BLEU', 'BLEURT-20', 'chrF', 'COMET',
    'CometKiwi', 'docWMT22CometDA', 'docWMT22CometKiwiDA', 'f200spBLEU', 'MS-COMET-QE-22',
    'prismRef', 'prismSrc', 'Random-sysname', 'YiSi-1'}
WMT23_BASELINES = {
    'BERTscore', 'BLEU', 'BLEURT-20', 'chrF', 'COMET', 'CometKiwi', 'docWMT22CometDA',
    'docWMT22CometKiwiDA', 'f200spBLEU', 'MS-COMET-QE-22', 'prismRef', 'prismSrc',
    'Random-sysname', 'YiSi-1'}
WMT24_PRIMARIES = {
    'BLCOM_1', 'bright-qe', 'chrfS', 'damonmonli', 'gemba_esa', 'MEE4',
    'metametrics_mt_mqm_hybrid_kendall', 'metametrics_mt_mqm_qe_kendall.seg.s',
    'MetricX-24-Hybrid', 'MetricX-24-Hybrid-QE', 'XCOMET', 'XCOMET-QE', 'XLsimMqm',
    'BERTScore', 'BLEU', 'BLEURT-20', 'chrF', 'COMET-22', 'CometKiwi', 'PrismRefMedium',
    'PrismRefSmall', 'spBLEU', 'YiSi-1', 'sentinel-cand-mqm', 'sentinel-ref-mqm',
    'sentinel-src-mqm'}
WMT24_BASELINES = {
    'BERTScore', 'BLEU', 'BLEURT-20', 'chrF', 'COMET-22', 'CometKiwi', 'PrismRefMedium',
    'PrismRefSmall', 'spBLEU', 'YiSi-1', 'sentinel-cand-mqm', 'sentinel-ref-mqm',
    'sentinel-src-mqm'}
WMT25_PRIMARIES = {
    'EnsembleSlick', 'GEMBA-v2', 'MetricX-25', 'Polycand-2', 'Q_Relative-MQM', 'SEGALE-QE',
    'TASER-No-Ref', 'UvA-MT', 'comet-multi', 'hw-tsc', 'mr7_2_1', 'rankedCOMET'}
WMT25_BASELINES = {
    'BERTScore', 'BLEU', 'COMET22', 'COMETKiwi22', 'YiSi-1', 'chrF', 'sentinel-cand', 'spBLEU'}
METRICS = dict(wmt22=WMT22_PRIMARIES, wmt23=WMT23_PRIMARIES | WMT23_BASELINES,
               wmt24=WMT24_PRIMARIES | WMT24_BASELINES, wmt25=WMT25_PRIMARIES | WMT25_BASELINES)


def meta(year, lp, kind):
    """(standard reference, gold score name, outlier systems) of one table, as
    mt_metrics_eval/meta_info.py states them at META_COMMIT."""
    std_ref = 'refB' if (year, lp) in {('wmt24', 'en-de'), ('wmt23', 'he-en')} else 'refA'
    outliers = {('wmt22', 'en-de'): {'M2M100_1.2B-B4'}, ('wmt23', 'en-de'): {'synthetic_ref'},
                ('wmt23', 'zh-en'): {'synthetic_ref'}}.get((year, lp), set())
    if year == 'wmt24' and kind == 'mqm':
        outliers = {'MSLC'}
    gold = 'esa-human1' if (year, kind) == ('wmt25', 'esa') else kind
    return std_ref, gold, outliers


def check_meta(repo):
    """Compare the transcription above with mt_metrics_eval/meta_info.py, read as text and
    parsed, not run."""
    import ast
    text = (Path(repo) / 'mt_metrics_eval/meta_info.py').read_text()
    tree = ast.parse(text)
    sets = {}
    for node in tree.body:
        if isinstance(node, ast.Assign) and isinstance(node.value, ast.Set):
            sets[node.targets[0].id] = ast.literal_eval(node.value)
    for name in ('WMT22_PRIMARIES', 'WMT23_PRIMARIES', 'WMT23_BASELINES', 'WMT24_PRIMARIES',
                 'WMT24_BASELINES', 'WMT25_PRIMARIES', 'WMT25_BASELINES'):
        assert sets[name] == globals()[name], name
    for needle in ("'en-de': dataclasses.replace(WMT24, std_ref='refB')",
                   "'he-en': dataclasses.replace(WMT23, std_ref='refB')",
                   "'en-de': dataclasses.replace(WMT23, outlier_systems={'synthetic_ref'})",
                   "'zh-en': dataclasses.replace(WMT23, outlier_systems={'synthetic_ref'})",
                   "'en-de': dataclasses.replace(WMT22, outlier_systems={'M2M100_1.2B-B4'})",
                   "{'MSLC'}, WMT24_PRIMARIES, WMT24_BASELINES)",
                   "{'sys': 'esa-human1', 'domain': 'esa-human1', 'seg': 'esa-human1'}"):
        assert needle in text, needle


def extract(root, repo):
    """Rebuild data/wmt_audit_cells.csv from the unpacked archive and the metadata checkout."""
    check_meta(repo)
    rows, spread = [], []
    for year, lp, kind in POPULATION:
        std_ref, gold, outliers = meta(year, lp, kind)
        w = Path(root) / year
        domains = [line.split('\t')[0] for line in open(w / 'documents' / f'{lp}.docs')]

        def seg(path):
            d = {}
            for line in open(path):
                s, v = line.rstrip('\n').split('\t')
                d.setdefault(s, []).append(v)
            assert all(len(x) == len(domains) for x in d.values()), path
            return d
        human = seg(w / 'human-scores' / f'{lp}.{gold}.seg.score')
        policies = sorted(s for s in human if any(v != 'None' for v in human[s])
                          and s != std_ref and s not in outliers)
        keep = [k for k in range(len(domains)) if domains[k] != 'canary'
                and all(human[s][k] != 'None' for s in policies)]
        names = sorted(METRICS[year], key=str.lower)
        metrics = {}
        for name in names:
            for suffix in (std_ref, 'src'):
                path = w / 'metric-scores' / lp / f'{name}-{suffix}.seg.score'
                if path.exists():
                    break
            else:
                continue
            scores = seg(path)
            if all(s in scores and all(scores[s][k] not in ('None', '') for k in keep)
                   for s in policies):
                metrics[f'{name}-{suffix}'] = scores
        doms = sorted({domains[k] for k in keep})
        for s in policies:
            for d in doms:
                ks = [k for k in keep if domains[k] == d]
                mean = sum((outcome(human[s][k], kind) for k in ks), F(0)) / len(ks)
                cell = F(math.floor(mean / GRAIN + F(1, 2))) * GRAIN
                var = (sum(((outcome(human[s][k], kind) - mean) ** 2 for k in ks), F(0))
                       / (len(ks) - 1)) if len(ks) > 1 else F(0)
                spread.append([year, lp, d, s, len(ks), f'{var.numerator}/{var.denominator}'])
                row = dict(year=year, lp=lp, kind=kind, std_ref=std_ref, domain=d,
                           policy=s, segments=len(ks), outcome=str(cell))
                for m, scores in metrics.items():
                    v = sum((F(scores[s][k]) for k in ks), F(0)) / len(ks)
                    row[m] = f'{v.numerator}/{v.denominator}'
                rows.append(row)
    columns = ['year', 'lp', 'kind', 'std_ref', 'domain', 'policy', 'segments', 'outcome']
    metric_cols = sorted({k for r in rows for k in r} - set(columns), key=str.lower)
    with open(D / 'wmt_audit_cells.csv', 'w', newline='') as f:
        out = csv.writer(f, lineterminator='\n')
        out.writerow(columns + ['metric', 'score'])
        for r in rows:
            for m in metric_cols:
                if m in r:
                    out.writerow([r[c] for c in columns] + [m, r[m]])
            out.writerow([r[c] for c in columns] + ['', ''])
    with open(D / 'wmt_audit_var.csv', 'w', newline='') as f:
        out = csv.writer(f, lineterminator='\n')
        out.writerow(['year', 'lp', 'domain', 'policy', 'segments', 'variance'])
        out.writerows(spread)
    print('wrote', D / 'wmt_audit_cells.csv', 'and', D / 'wmt_audit_var.csv')



def load():
    tables = {}
    with open(D / 'wmt_audit_cells.csv') as f:
        for r in csv.DictReader(f):
            key = (r['year'], r['lp'])
            t = tables.setdefault(key, dict(kind=r['kind'], std_ref=r['std_ref'], cells={},
                                            segments={}, scores={}))
            t['cells'][(r['policy'], r['domain'])] = F(r['outcome'])
            t['segments'][r['domain']] = int(r['segments'])
            if r['metric']:
                t['scores'].setdefault(r['metric'], {})[(r['policy'], r['domain'])] = F(r['score'])
    out = []
    for year, lp, kind in POPULATION:
        t = tables[(year, lp)]
        assert t['kind'] == kind
        policies = sorted({p for p, _ in t['cells']})
        domains = sorted(t['segments'])
        P = np.array([[t['cells'][(p, d)] for d in domains] for p in policies], dtype=object)
        metrics = {}
        for m, cells in sorted(t['scores'].items(), key=lambda kv: kv[0].lower()):
            assert len(cells) == len(policies) * len(domains), (year, lp, m)
            metrics[m] = np.array([[cells[(p, d)] for d in domains] for p in policies],
                                  dtype=object)
        out.append(dict(year=year, lp=lp, kind=kind, policies=policies, domains=domains,
                        segments=[t['segments'][d] for d in domains], P=P, metrics=metrics))
    return out


def audit_table(tab):
    """Every guarantee on one table, for each of its metrics (evalceil.table)."""
    t = Table(tab['P'])
    comp = t.comparators()
    row = dict(year=tab['year'], lp=tab['lp'], kind=tab['kind'], K=t.K, T=t.T,
               domains=tab['domains'], segments=tab['segments'], policies=tab['policies'],
               r_vac=r_vac(t.K), best_fixed=float(comp['best_fixed']),
               worst_possible=float(comp['worst_possible']), phi=float(comp['phi']),
               phi_exceeds_eps=bool(comp['phi'] > EPS), metrics={})
    for name, Y in tab['metrics'].items():
        g = t.evaluate(Y)
        r = g['r']
        row['metrics'][name] = dict(
            r=r, mmrv=float(g['mmrv']), unique=g['unique_top'], pairacc=float(g['pairacc']),
            realised=float(g['per_task']['realised']), g_corr=float(g['per_task']['r']),
            g_mmrv=float(g['per_task']['mmrv']), g_pairacc=float(g['per_task']['pairacc']),
            free_corr=g['table_free']['r'], free_mmrv=g['table_free']['mmrv'],
            vacuous=bool(r is None or r <= 0 or r <= r_vac(t.K)),
            ship_realised=float(g['ship']['realised']),
            short2_realised=float(g['shortlist2']['realised']),
            ship_corr=float(g['ship']['r']), short2_corr=float(g['shortlist2']['r']),
            r_sys=g['r_sys'], pairacc_sys=None if g['pairacc_sys'] is None
            else float(g['pairacc_sys']),
            ship_rsys=float(g['ship']['r_sys']), ship_pairacc_sys=float(g['ship']['pairacc_sys']))
    ms = list(row['metrics'].values())
    row['metric_count'] = len(ms)
    if ms:
        row.update(median_r=float(np.median([e['r'] for e in ms])),
                   vacuous=sum(e['vacuous'] for e in ms),
                   corr_certified=sum(e['g_corr'] <= float(EPS) for e in ms),
                   mmrv_certified=sum(e['g_mmrv'] <= float(EPS) for e in ms))
    return row


def left_out(tab):
    """The leave-one-translator-out check that CRITERIA_wmt.md lists among the values reported
    without a prediction (App. D.1 of the paper): certify on K - 1 translators, judge on all K. Only the
    correlation's and the MMRV's per-task guarantees are needed, so only they are computed."""
    P, scale = integer_table(tab['P'])
    K = P.shape[0]
    fails = dict(corr=0, mmrv=0, realised=0)
    trials = 0
    regret = {name: realised(P, scale, Y, rule='worst') for name, Y in tab['metrics'].items()}
    for j in range(K):
        idx = [i for i in range(K) if i != j]
        Pj = P[idx]
        steps, worst = exchange_curve(Pj, scale), trivial_threshold(Pj, scale)
        for name, Y in tab['metrics'].items():
            Yj = Y[idx]
            r2, sign = pearson_squared_signed(Yj, tab['P'][idx])
            fails['corr'] += regret[name] > curve_lookup(steps, r2, sign, worst)
            fails['mmrv'] += regret[name] > mmrv_certificate(Pj, scale, mmrv(Pj, Yj, scale),
                                                             strict=unique_argmax(Yj))
            fails['realised'] += regret[name] > realised(Pj, scale, Yj, rule='worst')
            trials += 1
    return dict(fails, trials=trials)


def summary_law(K):
    """The closed upper bound of Thm. 5(v) on rho_1(K) = 1 - r_vac(K)^2."""
    return (3 + 2 * math.sqrt(2)) / (2 * K)


def num(x):
    """A number as the paper prints it, to two places without a leading zero."""
    t = f'{x:.2f}'
    return t[1:] if t.startswith('0.') else t


def tau_b(x, y):
    """Kendall's tau-b; a metric whose statistic is undefined (a constant score) is left out,
    and a table on which either side is constant gives no value."""
    from scipy.stats import kendalltau
    keep = [(a, b) for a, b in zip(x, y) if a is not None]
    x, y = [a for a, _ in keep], [b for _, b in keep]
    if len(set(x)) < 2 or len(set(y)) < 2:
        return None
    return float(kendalltau(x, y, variant='b').statistic)


def main():
    tables = load()
    rows = []
    for tab in tables:
        row = audit_table(tab)
        row['left_out'] = left_out(tab)
        rows.append(row)
        print(tab['year'], tab['lp'], 'K', row['K'], 'T', row['T'], 'metrics',
              len(row['metrics']), flush=True)
    pairs = [(row, m, e) for row in rows for m, e in row['metrics'].items()]
    n = len(pairs)
    eps = float(EPS)

    free_certified = sum(e['free_corr'][1] <= eps for _, _, e in pairs)
    vacuous = sum(e['vacuous'] for _, _, e in pairs)
    mmrv_tighter = sum(e['g_mmrv'] < e['g_corr'] for _, _, e in pairs)
    acc_tighter = sum(e['g_pairacc'] < e['g_corr'] for _, _, e in pairs)
    corr_certified = sum(e['g_corr'] <= eps for _, _, e in pairs)
    phi_tables = sum(row['phi_exceeds_eps'] for row in rows)
    taus = []
    for row in rows:
        ms = list(row['metrics'].values())
        if len(ms) < MIN_METRICS:
            continue
        neg = [-e['realised'] for e in ms]
        negship = [-e['ship_realised'] for e in ms]
        taus.append(dict(
            year=row['year'], lp=row['lp'], metrics=len(ms),
            corr=tau_b([e['r'] for e in ms], neg), mmrv=tau_b([-e['mmrv'] for e in ms], neg),
            pairacc=tau_b([e['pairacc'] for e in ms], neg),
            g_corr=tau_b([-e['g_corr'] for e in ms], neg),
            ship_rsys=tau_b([e['r_sys'] for e in ms], negship),
            ship_pairacc_sys=tau_b([e['pairacc_sys'] for e in ms], negship),
            ship_corr=tau_b([e['r'] for e in ms], negship)))

    def med(key, subset=None):
        vals = [t[key] for t in (subset or taus) if t[key] is not None]
        return (float(np.median(vals)), len(vals)) if vals else (None, 0)
    rng = np.random.default_rng(SEED)
    both = [t for t in taus if t['corr'] is not None and t['mmrv'] is not None]
    boot_c, boot_m, boot_d = [], [], []
    for _ in range(BOOT):
        pick = [both[i] for i in rng.integers(0, len(both), len(both))]
        c = float(np.median([t['corr'] for t in pick]))
        m = float(np.median([t['mmrv'] for t in pick]))
        boot_c.append(c)
        boot_m.append(m)
        boot_d.append(m - c)

    def ci(xs):
        return [float(np.quantile(xs, .025)), float(np.quantile(xs, .975))]
    pos = [e for _, _, e in pairs if e['realised'] > 0]
    ratio_corr = float(np.median([e['g_corr'] / e['realised'] for e in pos])) if pos else None
    ratio_mmrv = float(np.median([e['g_mmrv'] / e['realised'] for e in pos])) if pos else None
    index = {(row['year'], short(row['lp'])): row for row in rows}
    years = ['wmt22', 'wmt23', 'wmt24', 'wmt25']
    transfer = []
    for (year, lp), row in sorted(index.items()):
        if year == 'wmt25':
            continue
        nxt = index.get((years[years.index(year) + 1], lp))
        if nxt is None or nxt['kind'] != row['kind']:
            continue
        for m, e in row['metrics'].items():
            if m in nxt['metrics']:
                f = nxt['metrics'][m]
                transfer.append(dict(pair=f'{year}-{lp}', metric=m,
                                     corr=e['g_corr'] >= f['realised'],
                                     mmrv=e['g_mmrv'] >= f['realised'],
                                     realised=e['realised'] >= f['realised']))
    nt = len(transfer)
    share = (lambda k: sum(t[k] for t in transfer) / nt) if nt else (lambda k: None)

    med_corr, n_corr = med('corr')
    med_mmrv, n_mmrv = med('mmrv')
    lo_tot = {k: sum(r['left_out'][k] for r in rows) for k in ('corr', 'mmrv', 'realised',
                                                              'trials')}
    summary = dict(
        tables=len(rows), mqm_tables=sum(r['kind'] == 'mqm' for r in rows),
        esa_tables=sum(r['kind'] == 'esa' for r in rows), pairs=n,
        K_min=min(r['K'] for r in rows), K_max=max(r['K'] for r in rows),
        T_min=min(r['T'] for r in rows), T_max=max(r['T'] for r in rows),
        metrics_min=min(len(r['metrics']) for r in rows),
        metrics_max=max(len(r['metrics']) for r in rows),
        r_min=min(e['r'] for _, _, e in pairs), r_max=max(e['r'] for _, _, e in pairs),
        r_median=float(np.median([e['r'] for _, _, e in pairs])),
        h1_free_certified=free_certified, h1_vacuous=vacuous,
        h1a=free_certified == 0, h1b=vacuous >= n / 2,
        h2_mmrv_tighter=mmrv_tighter, h2_pairacc_tighter=acc_tighter,
        h2a=mmrv_tighter >= .75 * n, h2b=acc_tighter >= .75 * n,
        h3_corr_certified=corr_certified, h3_phi_tables=phi_tables,
        h3a=corr_certified <= .1 * n, h3b=phi_tables >= len(rows) / 2,
        h4_tables=len(taus), h4_median_corr=med_corr, h4_n_corr=n_corr,
        h4_median_mmrv=med_mmrv, h4_n_mmrv=n_mmrv,
        h4_median_pairacc=med('pairacc')[0], h4_median_gcorr=med('g_corr')[0],
        h4_median_ship_rsys=med('ship_rsys')[0], h4_median_ship_pairacc_sys=med('ship_pairacc_sys')[0],
        h4_median_ship_corr=med('ship_corr')[0],
        h4_boot_corr=ci(boot_c), h4_boot_mmrv=ci(boot_m), h4_boot_diff=ci(boot_d),
        h4a=med_corr is not None and med_corr <= .3,
        h4b=med_corr is not None and med_mmrv is not None and med_mmrv > med_corr,
        h5_pairs=len(pos), h5_ratio_corr=ratio_corr, h5_ratio_mmrv=ratio_mmrv,
        h5=ratio_corr is not None and ratio_mmrv is not None and ratio_corr > ratio_mmrv,
        h6_cases=nt, h6_corr=share('corr'), h6_mmrv=share('mmrv'), h6_realised=share('realised'),
        h6a=nt > 0 and share('corr') >= .95, h6b=nt > 0 and share('mmrv') >= .95,
        h6c=nt > 0 and share('realised') <= .75,
        ship_corr_certified=sum(e['ship_corr'] <= eps for _, _, e in pairs),
        ship_rsys_certified=sum(e['ship_rsys'] <= eps for _, _, e in pairs),
        ship_pairacc_sys_certified=sum(e['ship_pairacc_sys'] <= eps for _, _, e in pairs),
        short2_corr_certified=sum(e['short2_corr'] <= eps for _, _, e in pairs),
        mmrv_certified=sum(e['g_mmrv'] <= eps for _, _, e in pairs),
        pairacc_certified=sum(e['g_pairacc'] <= eps for _, _, e in pairs),
        realised_above_fixed=sum(e['realised'] > row['best_fixed'] for row, _, e in pairs),
        realised_below_fixed=sum(e['realised'] < row['best_fixed'] for row, _, e in pairs),
        corr_above_fixed=sum(e['g_corr'] > row['best_fixed'] for row, _, e in pairs),
        left_out=lo_tot)
    with_metrics = [r for r in rows if r['metrics']]
    summary.update(
        tables_with_metrics=len(with_metrics),
        tables_without_metrics=[f"{r['year']} {r['lp']}" for r in rows if not r['metrics']],
        K_min_used=min(r['K'] for r in with_metrics), K_max_used=max(r['K'] for r in with_metrics),
        metrics_min_used=min(len(r['metrics']) for r in with_metrics),
        r_vac_min=min(r['r_vac'] for r in with_metrics),
        r_vac_max=max(r['r_vac'] for r in with_metrics),
        r_negative=sum(e['r'] <= 0 for _, _, e in pairs),
        mmrv_looser=sum(e['g_mmrv'] > e['g_corr'] for _, _, e in pairs),
        mmrv_equal=sum(e['g_mmrv'] == e['g_corr'] for _, _, e in pairs),
        h4_median_diff=float(np.median([t['mmrv'] - t['corr'] for t in both])),
        h4_mmrv_above_corr_tables=sum(t['mmrv'] > t['corr'] for t in both),
        h6_corr_count=sum(t['corr'] for t in transfer), h6_mmrv_count=sum(t['mmrv'] for t in transfer),
        h6_realised_count=sum(t['realised'] for t in transfer),
        h6_pairs=sorted({t['pair'] for t in transfer}),
        rho1_K_max=1 - r_vac(max(r['K'] for r in with_metrics)) ** 2,
        law_constant=(3 + 2 * math.sqrt(2)) / 2, law_second=(2 + 3 * math.sqrt(2)) / 2,
        law_vacuous_check=all(
            (e['r'] is not None and e['r'] > 0 and 1 - e['r'] ** 2 < summary_law(row['K']))
            or e['vacuous'] for row, _, e in pairs))
    verdicts = [('W-H1a', 'h1a'), ('W-H1b', 'h1b'), ('W-H2a', 'h2a'), ('W-H2b', 'h2b'),
                ('W-H3a', 'h3a'), ('W-H3b', 'h3b'), ('W-H4a', 'h4a'), ('W-H4b', 'h4b'),
                ('W-H5', 'h5'), ('W-H6a', 'h6a'), ('W-H6b', 'h6b'), ('W-H6c', 'h6c')]
    for tag, key in verdicts:
        print(tag, 'held' if summary[key] else 'did not hold')
    adverse = []
    if not summary['h1a']:
        adverse.append(dict(id='W-H1a', text=f"The first part of W-H1 failed: the correlation "
                            f"alone certifies the per-task choice on ${free_certified}$ pairs."))
    if not summary['h1b']:
        adverse.append(dict(id='W-H1b', text=f"The second part of W-H1 failed: only ${vacuous}$ "
                            f"of the ${n}$ correlations are at or below the threshold."))
    if not summary['h2a']:
        adverse.append(dict(id='W-H2a', text=f"The first part of W-H2 failed: the MMRV's exact "
                            f"guarantee is below the correlation's on ${mmrv_tighter}$ of the "
                            f"${n}$ pairs."))
    if not summary['h2b']:
        adverse.append(dict(id='W-H2b', text=f"The second part of W-H2 failed: pairwise "
                            f"accuracy's exact guarantee is below the correlation's on "
                            f"${acc_tighter}$ of the ${n}$ pairs, not on three quarters of them."))
    if not summary['h3a']:
        adverse.append(dict(id='W-H3a', text=f"The first part of W-H3 failed: the correlation "
                            f"certifies the per-task choice on ${corr_certified}$ pairs."))
    if not summary['h3b']:
        adverse.append(dict(id='W-H3b', text=f"The second part of W-H3 failed: $\\Phi(p)$ "
                            f"exceeds five points on ${phi_tables}$ of the ${len(rows)}$ tables, "
                            f"not on half of them."))
    if not summary['h4a']:
        adverse.append(dict(id='W-H4a', text=f"The first part of W-H4 failed: the median "
                            f"$\\tau_b$ of the pooled correlation is ${num(med_corr)}$, above "
                            f"the threshold of $.3$."))
    if not summary['h4b']:
        adverse.append(dict(id='W-H4b', text="The second part of W-H4 failed: the MMRV's median "
                            "is not above the correlation's."))
    if not summary['h5']:
        adverse.append(dict(id='W-H5', text="W-H5 failed: the correlation's median ratio is not "
                            "above the MMRV's."))
    if not summary['h6a']:
        adverse.append(dict(id='W-H6a', text=f"The first part of W-H6 failed: the correlation's "
                            f"guarantee bounds the next year's regret in "
                            f"${summary['h6_corr_count']}$ of ${nt}$ cases, below $95\\%$."))
    if not summary['h6b']:
        adverse.append(dict(id='W-H6b', text=f"The second part of W-H6 failed: the MMRV's "
                            f"guarantee bounds the next year's regret in "
                            f"${summary['h6_mmrv_count']}$ of ${nt}$ cases, below $95\\%$."))
    if not summary['h6c']:
        adverse.append(dict(id='W-H6c', text=f"The third part of W-H6 failed: the realised "
                            f"regret bounds the next year's in ${summary['h6_realised_count']}$ "
                            f"of ${nt}$ cases, above $75\\%$."))
    out = dict(adverse=adverse, archive_sha256=ARCHIVE_SHA256,
               meta_commit=META_COMMIT,
               eps=eps, bootstrap=BOOT, seed=SEED, min_metrics=MIN_METRICS, summary=summary,
               taus=taus, transfer=transfer, tables=rows)
    (D / 'wmt_audit.json').write_text(json.dumps(out, indent=1, sort_keys=True) + '\n')
    print(json.dumps(summary, indent=1))
    print('wrote data/wmt_audit.json')
    return 0


if __name__ == '__main__':
    if len(sys.argv) == 4 and sys.argv[1] == '--extract':
        extract(sys.argv[2], sys.argv[3])
    else:
        raise SystemExit(main())


==> anc/code/tests/test_contracts.py <==
"""The library's contracts: tie conventions, the admission comparison, the integer-table
convention of every exported function, and the exactness guards on a float r^2."""
import ast
import glob
import inspect
import math
import os
import sys
from fractions import Fraction

import numpy as np
import pandas as pd
import pytest

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
sys.path.insert(0, ROOT)

import evalceil
from evalceil import frontier as fr, margins as mg


def _board(csv, real, score):
    frame = pd.read_csv(os.path.join(ROOT, 'data', csv), dtype=str)

    def grid(column):
        return frame.pivot(index='policy', columns='task',
                           values=column).sort_index().sort_index(axis=1)
    return grid(real), grid(score)



def test_ctrlworld_success_resolves_its_tie_against_the_evaluator():
    """The evaluator ties the Stack leader with a non-leader; the tie goes to the non-leader.

    Broken for the evaluator, or to the lowest index, the tie would count as agreement and
    raise the count to seven of seven, certifying a tolerance the evaluator violates.
    """
    p, y = _board('ctrlworld_table3.csv', 'real_success', 'wm_success')
    P, scale = mg.integer_table(p.to_numpy())
    Y, _ = mg.integer_table(y.to_numpy())
    assert P.shape == (3, 7)
    assert mg.agreement(P, Y) == 6
    stack = list(p.columns).index('Stack')
    top = max(Y[i, stack] for i in range(3))
    tied = [i for i in range(3) if Y[i, stack] == top]
    leaders = [i for i in range(3) if P[i, stack] == max(P[:, stack])]
    assert len(tied) == 2 and len(leaders) == 1 and leaders[0] in tied
    picked = mg.taskwise_choice(Y, P)[stack]
    assert picked in tied and picked not in leaders
    ranges = mg.profile(P)['ranges']
    assert mg.agreement_certificate(ranges, 7, scale, mg.agreement(P, Y)) > \
        mg.agreement_certificate(ranges, 7, scale, 7) == 0
    assert mg.realised(P, scale, Y, 'worst') > 0


def test_the_board_breaks_an_evaluator_tie_that_the_index_breaks_the_other_way():
    """The evaluator ties the leader, at the lowest index, with a non-leader."""
    P = np.asarray([[3, 5], [1, 2]], dtype=object)
    Y = np.asarray([[7, 9], [7, 1]], dtype=object)
    assert mg.taskwise_choice(Y, None) == [0, 0]
    assert mg.taskwise_choice(Y, P) == [1, 0]
    assert mg.taskwise_choice(Y, P) != mg.taskwise_choice(Y, None)
    assert mg.agreement(P, Y) == 1


def test_the_envelope_admits_a_cost_equal_to_the_budget_only_when_not_strict():
    states = {0: (0, (0,)), 3: (10, (1,)), 5: (11, (1,))}
    assert fr.envelope(states, 10, strict=False)[0] == 3
    assert fr.envelope(states, 10, strict=True)[0] == 0
    assert fr.envelope(states, Fraction(21, 2), strict=True)[0] == 3



RATES = np.asarray([[.433333, .2, .533333], [.5, .7, .166667],
                    [.133333, .633333, .166667], [.966667, .133333, .533333]])
SAMPLE = dict(value=Fraction(1, 100), r2=Fraction(9, 10), cap=Fraction(1, 10),
              target=Fraction(1, 20), eps=Fraction(1, 20), keep=1, eta=Fraction(1, 20))


def _call(fn, P, scale, Y):
    args = {'P': P, 'scale': scale, 'Y': Y}
    for name, parameter in inspect.signature(fn).parameters.items():
        if name in args or parameter.default is not inspect.Parameter.empty:
            continue
        if name not in SAMPLE:
            raise AssertionError(f'{fn.__name__} takes {name!r}, which this test has no sample '
                                 f'for: add one so its board convention is checked')
        args[name] = SAMPLE[name]
    return fn(**{k: v for k, v in args.items() if k in inspect.signature(fn).parameters})


def test_every_exported_function_reading_a_board_refuses_one_that_is_not_integral():
    readers = [getattr(evalceil, name) for name in evalceil.__all__
               if 'P' in inspect.signature(getattr(evalceil, name)).parameters]
    names = {fn.__name__ for fn in readers}
    assert {'mmrv_certificate', 'capped_exchange', 'accuracy_needed', 'aggregate_bar',
            'shortlist_bar', 'anchor_radius', 'hinge_at_radius'} <= names, names
    P, scale = mg.integer_table(RATES, denominator=30)
    Y, _ = mg.integer_table(RATES[::-1], denominator=30)
    fractional = np.asarray([[Fraction(int(x), scale) for x in row] for row in P], dtype=object)
    for fn in readers:
        _call(fn, P, scale, Y)
        for bad in (RATES, fractional, P + Fraction(1, 2)):
            with pytest.raises(ValueError, match='integer_table'):
                _call(fn, bad, 1, Y)


def test_bracket_takes_the_rates_and_refuses_the_integer_table():
    P, _ = mg.integer_table(RATES, denominator=30)
    band = mg.bracket(RATES, '.05')
    assert band['scale'] == 1000000
    with pytest.raises(ValueError, match='takes the board of rates p'):
        mg.bracket(P, '.05')
    zero_one = np.asarray([[1, 0], [0, 1], [0, 0]], dtype=object)
    assert mg.bracket(zero_one, '.05')['scale'] == 1


def test_the_package_exports_what_the_four_converters_read():
    for name in ('mmrv', 'unique_argmax', 'agreement', 'profile', 'correlation_squared'):
        assert name in evalceil.__all__ and callable(getattr(evalceil, name))
    assert set(evalceil.__all__) == {n for n in dir(evalceil) if not n.startswith('_')
                                     and not inspect.ismodule(getattr(evalceil, n))}


def test_no_library_invariant_is_a_bare_assert():
    """A bare assert vanishes under python -O, and with it the invariant it guards."""
    for path in glob.glob(os.path.join(ROOT, 'evalceil', '*.py')):
        tree = ast.parse(open(path, encoding='utf-8').read())
        found = [node.lineno for node in ast.walk(tree) if isinstance(node, ast.Assert)]
        assert not found, (os.path.basename(path), found)







BOARD_A = [['7/12', '1/24', '7/8'], ['2/3', '1/4', '19/24'], ['7/24', '3/8', '5/8'],
           ['11/12', '1/4', '5/12'], ['7/12', '1/12', '1/3']]
BOARD_B = [['9/10', '1/5'], ['0', '3/5'], ['1/5', '2/5']]


@pytest.mark.parametrize('call, r2, exact', [
    (lambda P, s, r2: mg.aggregate_exchange(P, s, r2), Fraction(2636, 2715), Fraction(5, 36)),
    (lambda P, s, r2: mg.aggregate_exchange(P, s, r2), Fraction(3611, 3620), Fraction(1, 24)),
    (lambda P, s, r2: mg.shortlist_exchange(P, s, r2, 1), Fraction(2636, 2715), Fraction(5, 36)),
    (lambda P, s, r2: mg.shortlist_size(P, s, r2, Fraction(1, 30)), Fraction(3611, 3620), 2),
])
def test_a_float_r2_at_a_step_of_a_means_exchange_rate_is_refused(call, r2, exact):
    P, scale = mg.integer_table(np.asarray(BOARD_A, dtype=object))
    assert call(P, scale, r2) == exact
    with pytest.raises(ValueError, match='step of the'):
        call(P, scale, float(r2))


@pytest.mark.parametrize('call, exact', [
    (lambda P, s, r2: mg.capped_exchange(P, s, r2, Fraction(2)), Fraction(11, 20)),
    (lambda P, s, r2: mg.accuracy_needed(P, s, r2, Fraction(1, 2)), Fraction(7, 20)),
])
def test_a_float_r2_at_a_step_of_a_capped_exchange_rate_is_refused(call, exact):
    P, scale = mg.integer_table(np.asarray(BOARD_B, dtype=object))
    r2 = Fraction(122, 317)
    assert call(P, scale, r2) == exact
    with pytest.raises(ValueError, match='step of the capped exchange rate'):
        call(P, scale, float(r2))


def test_a_float_r2_away_from_every_step_is_priced_as_its_exact_value():
    A, sa = mg.integer_table(np.asarray(BOARD_A, dtype=object))
    B, sb = mg.integer_table(np.asarray(BOARD_B, dtype=object))
    for r2 in (Fraction(97, 100), Fraction(1, 2), Fraction(0)):
        assert mg.aggregate_exchange(A, sa, float(r2)) == mg.aggregate_exchange(A, sa, r2)
        assert mg.shortlist_exchange(A, sa, float(r2), 2) == mg.shortlist_exchange(A, sa, r2, 2)
        assert mg.capped_exchange(B, sb, float(r2), 2) == mg.capped_exchange(B, sb, r2, 2)
    assert mg.aggregate_exchange(A, sa, 1.0) == 0
    step = Fraction(2636, 2715)
    assert mg.aggregate_exchange(A, sa, float(step), guard=0) in (Fraction(5, 36),
                                                                   Fraction(5, 72))



def test_domains_are_refused_with_a_message():
    P, scale = mg.integer_table(RATES, denominator=30)
    ranges = mg.profile(P)['ranges']
    assert mg.agreement_certificate(ranges, 3, scale, 3) == 0
    for agree in (-1, 4, 1.5):
        with pytest.raises(ValueError, match='agreement count'):
            mg.agreement_certificate(ranges, 3, scale, agree)
    with pytest.raises(ValueError, match='one range per task'):
        mg.agreement_certificate(ranges, 4, scale, 2)
    with pytest.raises(ValueError, match='integer ranges'):
        mg.agreement_certificate([.25, .5], 2, 1, 1)
    with pytest.raises(ValueError, match='tolerance, which is nonnegative'):
        mg.anchor_radius(P, scale, Fraction(-1, 10))
    with pytest.raises(ValueError, match='radius is nonnegative'):
        mg.hinge_at_radius(P, scale, Fraction(-1, 10))
    for keep in (0, 5):
        with pytest.raises(ValueError, match='keeps a shortlist'):
            mg.shortlist_bar(P, scale, '.05', keep)
        with pytest.raises(ValueError, match='keeps a shortlist'):
            mg.shortlist_exchange(P, scale, Fraction(1, 2), keep)
    with pytest.raises(ValueError, match='integer_table'):
        fr.correlation_squared(RATES, RATES[::-1])
    with pytest.raises(ValueError, match='one margin and one range per task'):
        mg.bracket_from_profile(['.1', '.2'], ['.3'], 3, 1, '.05')
    with pytest.raises(ValueError, match='between zero and its range'):
        mg.bracket_from_profile(['.4'], ['.3'], 3, 1, '.05')


def test_matching_correlation_is_none_where_no_choice_exceeds_the_target():
    P, scale = mg.integer_table(RATES, denominator=30)
    assert mg.matching_correlation(P, scale, mg.trivial_threshold(P, scale)) is None
    crossing = mg.matching_correlation(P, scale, mg.best_fixed(P, scale))
    assert crossing is not None and 0 < crossing < 1


def test_the_grain_contract_on_mixed_lists_and_narrow_floats():
    with pytest.raises(ValueError, match='never rounds an exact cell'):
        fr.rational_cells([[1, 0.5], [0, 1]], grain='0.3')
    assert fr.rational_cells([[1, 0.5], [0, 1]]) == [1, Fraction(1, 2), 0, 1]
    P, scale = mg.integer_table([[1, 0.25], [0, 0.75]])
    assert scale == 4 and P.tolist() == [[4, 1], [0, 3]]
    narrow = np.asarray([[0.1, 0.2], [0.3, 0.5]], dtype=np.float32)
    for x, value in zip(narrow.ravel(), fr.rational_cells(narrow)):
        assert float(value) == float(x)
    assert fr.rational_cells(narrow, denominator=10) == [Fraction(k, 10) for k in (1, 2, 3, 5)]
    assert fr.rational_cells([[np.float32(0.5)]]) == [Fraction(1, 2)]



def test_requirements_pin_every_third_party_import_at_its_recorded_version():
    """requirements.txt pins each third-party package the released code imports, and only
    those, at the version data/build_env.json records; fonttools is pinned too, because
    matplotlib subsets the figures' embedded fonts with it."""
    import json
    sources = (glob.glob(os.path.join(ROOT, '*.py')) + glob.glob(os.path.join(ROOT, '*', '*.py'))
               + glob.glob(os.path.join(ROOT, 'extensions', '*', '*.py')))
    local = {os.path.splitext(os.path.basename(p))[0] for p in sources} | {'evalceil'}
    imported = set()
    for path in sources:
        tree = ast.parse(open(path, encoding='utf-8').read())
        for node in ast.walk(tree):
            if isinstance(node, ast.Import):
                imported |= {a.name.split('.')[0] for a in node.names}
            elif isinstance(node, ast.ImportFrom) and node.level == 0 and node.module:
                imported.add(node.module.split('.')[0])
    distribution = {'PIL': 'pillow', 'fontTools': 'fonttools'}
    third_party = {distribution.get(m, m) for m in imported - set(sys.stdlib_module_names) - local}
    lines = open(os.path.join(ROOT, 'requirements.txt'), encoding='utf-8').read().splitlines()
    pins = dict(line.split('==') for line in lines if line and not line.startswith('#'))
    record = json.load(open(os.path.join(ROOT, 'data', 'build_env.json'), encoding='utf-8'))
    assert set(pins) == third_party | {'fonttools'}, (sorted(pins), sorted(third_party))
    assert {k: record.get(k) for k in pins} == pins, pins


==> anc/code/tests/test_evalceil.py <==
"""Regression tests: evalceil reproduces the canonical numbers of the paper from the committed data."""
import os
import random
import sys
from fractions import Fraction
from itertools import combinations, product
from math import lcm

import numpy as np
import pandas as pd

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
sys.path.insert(0, ROOT)

CORPUS = [("WorldGym", "worldgym_v3_tab5_paired.csv", "real", "wm"),
          ("SIMPLER_VM", "simpler_google_robot.csv", "real", "sim_visual_matching"),
          ("SIMPLER_VA", "simpler_google_robot.csv", "real", "sim_variant_aggregation"),
          ("SIMPLER_WidowX", "simpler_widowx.csv", "real", "sim_visual_matching"),
          ("CtrlWorld_instruction", "ctrlworld_table3.csv", "real_instruction", "wm_instruction"),
          ("CtrlWorld_success", "ctrlworld_table3.csv", "real_success", "wm_success"),
          ("WMT23", "wmt23_general_mt.csv", "real", "proxy")]
EPS = ".05"


def _grid(frame, column):
    return frame.pivot(index="policy", columns="task",
                       values=column).sort_index().sort_index(axis=1)


def corpus():
    """Seven of the audit's eleven evaluator-board pairs.

    Read from data/worldgym_v3_tab5_paired.csv, data/simpler_google_robot.csv,
    data/simpler_widowx.csv, data/ctrlworld_table3.csv and data/wmt23_general_mt.csv
    as strings, so the printed decimals become exact rationals rather than binary
    floats, which is what every exact quantity below depends on.  Six of the pairs
    are robotic and the seventh, WMT23's general machine-translation task, is not;
    nothing below treats it differently, which is the point of including it here.
    """
    boards = []
    for name, csv, real, score in CORPUS:
        frame = pd.read_csv(os.path.join(ROOT, "data", csv), dtype=str)
        boards.append((name, _grid(frame, real).to_numpy(), _grid(frame, score).to_numpy()))
    return boards


def exhaustive_knapsack(margins, target):
    """min sum_{t in U} g_t^2 over every subset whose margin mass exceeds `target`."""
    best = None
    for size in range(1, len(margins) + 1):
        for U in combinations(range(len(margins)), size):
            if sum(int(margins[t]) for t in U) > target:
                cost = sum(int(margins[t]) ** 2 for t in U)
                if best is None or cost < best:
                    best = cost
    return best


def raised_bottom_cost(margin, spread, policies):
    """Twice the cone cost of the bottom entry of (0, -g, ..., -g, -L), by the projection.

    Written from the definition rather than the closed form: the column with its K - 2 middle
    entries at the runner-up, projected onto the cone where its last entry is a maximum.
    """
    from evalceil.frontier import project_task
    column = [0] + [-int(margin)] * (policies - 2) + [-int(spread)]
    shift = int(spread)
    multiplier = lcm(*range(1, policies + 1))
    cost, _ = project_task([x + shift for x in column], policies - 1, multiplier)
    return Fraction(2 * cost, multiplier)


def exhaustive_range_knapsack(margins, ranges, policies, target):
    """`knapsack_upper`'s program by enumeration: each task at its leader, a runner-up or the bottom."""
    best = None
    for conf in product(range(3), repeat=len(margins)):
        loss = sum((0, int(g), int(L))[c] for c, g, L in zip(conf, margins, ranges))
        if loss <= target:
            continue
        cost = sum((Fraction(0), Fraction(int(g) ** 2),
                    raised_bottom_cost(g, L, policies))[c]
                   for c, g, L in zip(conf, margins, ranges))
        if best is None or cost < best:
            best = cost
    return best


def exhaustive_waterfill(margins, ranges, target):
    """min sum_t f_t(l_t) over the punctured box, by enumerating active sets.

    Each f_t is the chord g_t*l below g_t and l^2 above, so at any minimiser a
    task sits at 0, at its own margin, at its range, or at the common level
    lam/2 shared by the tasks that are interior. Enumerating which of the four
    each task takes, and solving the budget for the shared level, is an exact
    reference independent of the water-filling search under test.
    """
    target = Fraction(target)
    g = [Fraction(int(x)) for x in margins]
    L = [Fraction(int(x)) for x in ranges]
    if target <= 0:
        return Fraction(0)
    if target > sum(L):
        return None
    best = None
    for conf in product(range(4), repeat=len(g)):
        free = [t for t, c in enumerate(conf) if c == 3]
        fixed = {t: (Fraction(0), g[t], L[t])[c] for t, c in enumerate(conf) if c != 3}
        base = sum(fixed.values()) if fixed else Fraction(0)
        level = None
        if free:
            lo, hi = max(g[t] for t in free), min(L[t] for t in free)
            if lo > hi:
                continue
            level = min(max(Fraction(target - base, len(free)), lo), hi)
            if base + level * len(free) < target:
                continue
        elif base < target:
            continue
        value = sum(g[t] * l if l <= g[t] else l * l for t, l in fixed.items())
        if free:
            value += level * level * len(free)
        if best is None or value < best:
            best = value
    return best


def test_decision_certificate_sharpness_and_ties():
    """A closed-boundary counterexample differs from a unique-choice guarantee."""
    from evalceil.frontier import (options, dynamic_program, centered_inner,
                                  certificate_threshold, correlation_squared, witness)
    p = np.asarray([[0, 4], [1, 5]], dtype=object)
    rows, mult = options(p)
    states = dynamic_program(rows)
    cutoff = certificate_threshold(states, centered_inner(p, p), mult, 10, '.1')
    assert cutoff['critical_r2'] == '16/17'
    q = np.asarray([[Fraction(1, 2), Fraction(9, 2)]]*2, dtype=object)
    assert correlation_squared(p, q) == Fraction(16, 17)
    assert cutoff['bad_regret'] == .2
    w = witness(p, rows, cutoff['bad_choices'], Fraction(93, 100))
    assert w['unique'] and Fraction(w['exact_r2']) >= Fraction(93, 100)
    checked = 0
    for flat in product(range(4), repeat=4):
        scores = np.asarray(flat, dtype=object).reshape(2, 2)
        try:
            r2 = correlation_squared(p, scores)
        except ValueError:
            continue
        if r2 > Fraction(cutoff['critical_r2']):
            loss = sum(max(p[:, j])-min(p[k, j] for k in range(2)
                       if scores[k, j] == max(scores[:, j])) for j in range(2))
            assert Fraction(loss, 10) <= Fraction(1, 10)
            checked += 1
    assert checked > 0


def test_decision_certificate_degenerate_cases():
    from evalceil.frontier import (options, dynamic_program, centered_inner,
                                  certificate_threshold)
    p = np.asarray([[0], [1]], dtype=object)
    rows, mult = options(p)
    states = dynamic_program(rows)
    zero = certificate_threshold(states, centered_inner(p, p), mult, 1, '0')
    safe = certificate_threshold(states, centered_inner(p, p), mult, 1, '1')
    assert zero['critical_r2'] == '0' and not zero['all_choices_safe']
    assert safe['all_choices_safe'] and safe['bad_choices'] is None


def test_knapsack_and_waterfill_against_exhaustive_enumeration():
    """The knapsacks and the envelope, against brute force, in exact arithmetic.

    Small integer boards (K <= 3, T <= 4, entries on a tenths grid) are small
    enough to enumerate every demotion set and every active set, and every
    choice, so each margin program is computed twice by different means and
    checked against the cone distance, computed from every choice.

    The necessary side is an equality twice over: each min-knapsack must return
    the enumerated minimum and sets that attain it, and on these boards of at
    most three policies `knapsack_upper`'s value must be the exact cone distance. The
    sufficient side is asserted as the inequality it is used as: the search never
    reports MORE than the enumerated minimum of the envelope program, so the
    endpoint it licenses is never optimistic. It is not asserted to be equal:
    where the water-filling level falls on a breakpoint the search returns the
    convexification of the program, which is smaller.
    """
    from evalceil.frontier import (certificate_threshold, dynamic_program, options)
    from evalceil.margins import (centred_ss, gap_waterfill, knapsack_upper, profile,
                                  runner_up_knapsack)
    rng = np.random.default_rng(20270106)
    scale, knap, water, bracketed, loose = 10, 0, 0, 0, 0
    for case in range(120):
        K, T = int(rng.integers(2, 4)), int(rng.integers(2, 5))
        P = rng.integers(0, scale + 1, (K, T)).astype(object)
        S = centred_ss(P)
        if S <= 0:
            continue
        prof = profile(P)
        margins, ranges = prof['margins'], prof['ranges']
        for eps in ('.05', '.1', '.25'):
            target = Fraction(eps) * scale * T
            two_ru, U_ru = runner_up_knapsack(margins, target)
            reference = exhaustive_knapsack(margins, target)
            assert two_ru == reference, (P.tolist(), eps, two_ru, reference)
            if two_ru is not None:
                assert sum(int(margins[t]) for t in U_ru) > target
                assert sum(int(margins[t]) ** 2 for t in U_ru) == two_ru
            two_up, U, B = knapsack_upper(margins, ranges, K, target)
            assert two_up == exhaustive_range_knapsack(margins, ranges, K, target), (
                P.tolist(), eps, two_up)
            if two_up is not None:
                assert not set(U) & set(B)
                assert (sum(int(margins[t]) for t in U)
                        + sum(int(ranges[t]) for t in B)) > target
                assert (sum(Fraction(int(margins[t]) ** 2) for t in U)
                        + sum(raised_bottom_cost(margins[t], ranges[t], K) for t in B)) == two_up
                assert two_ru is None or two_up <= two_ru
                knap += 1
            two_lo = gap_waterfill(prof['margins'], prof['ranges'], target)
            floor = exhaustive_waterfill(prof['margins'], prof['ranges'], target)
            assert (two_lo is None) == (floor is None)
            if two_lo is not None:
                assert two_lo <= floor, (P.tolist(), eps, str(two_lo), str(floor))
                loose += two_lo < floor
                water += 1
            exact = certificate_threshold(dynamic_program(options(P)[0]), S, options(P)[1],
                                          scale * T, eps)
            assert exact['all_choices_safe'] == (two_up is None)
            if exact['all_choices_safe']:
                continue
            d_exact = S * (1 - Fraction(exact['critical_r2']))
            assert Fraction(two_lo, 2) <= d_exact, (P.tolist(), eps)
            assert d_exact == Fraction(two_up, 2), (P.tolist(), eps)
            bracketed += 1
    assert knap > 100 and water > 100 and bracketed > 50, (knap, water, bracketed)
    assert loose, 'the convexified case must be exercised, not assumed away'


def test_bracket_contains_the_exact_bar_on_the_corpus():
    """The bracket, with its envelope endpoint, contains the exact bar on the seven pairs here.

    The endpoints are functions of the per-task margins, ranges, the policy count and
    the total sum of squares alone; the bar is a minimum over every taskwise choice,
    computed by the cone program. They are recomputed here from the source tables
    rather than read back from data/margin_audit.json.

    Both endpoints exist on every board with a costly choice, and at three policies
    they meet at the bar. The closed form belongs to the runner-up program, which
    is silent where the total top-two margin does not exceed the regret budget; the
    closed form is asserted where it exists, above that program's own endpoint, and
    asserted ABSENT where it does not, so the silent case is exercised rather than
    skipped.
    """
    from evalceil.frontier import certificate_threshold, dynamic_program, options
    from evalceil.margins import bracket, centred_ss, integer_table
    silent = closed_bracket = 0
    for name, p, _ in corpus():
        P, scale = integer_table(p)
        S = centred_ss(P)
        rows, mult = options(P)
        exact = certificate_threshold(dynamic_program(rows), S, mult,
                                      scale * P.shape[1], EPS)
        band = bracket(p, EPS)
        assert not exact['all_choices_safe'], name
        bar2 = Fraction(exact['critical_r2'])
        d_exact = S * (1 - bar2)
        assert Fraction(band['d_lower']) <= d_exact <= Fraction(band['d_upper']), name
        assert (Fraction(band['r_lower_sq_exact']) <= bar2
                <= Fraction(band['r_sufficient_sq_exact'])), name
        if P.shape[0] <= 3:
            assert band['necessary_is_exact'] and band['bracket_pinned'], name
            assert Fraction(band['r_lower_sq_exact']) == bar2, name
            closed_bracket += 1
        if band['closed_form_r'] is None:
            assert band['d_runner_up'] is None and band['tail_mean'] is None, (name, band)
            silent += 1
            continue
        runner_up = float(1 - Fraction(band['d_runner_up']) / S) ** .5
        assert runner_up <= band['closed_form_r'] <= 1, (name, band)
        assert Fraction(band['d_upper']) <= Fraction(band['d_runner_up']), name
    assert silent == 1 and closed_bracket == 4, (silent, closed_bracket)


def test_wmt23_loads_and_is_the_board_where_the_margins_alone_are_silent():
    """The corpus's one board whose margins fall short of the budget, and its one
    machine-translation pair.

    WMT23's nine machine-translation systems on eight language pairs carry a total
    top-two margin of 79/1000 (the top two systems sit within a point on five of the
    eight pairs) against a five-point budget of $T\\varepsilon=2/5$. The runner-up
    program is therefore silent, and `bracket` must say so by returning as None the
    quantities defined only through it: the closed form, its margin functional and the
    set they are read off.

    `knapsack_upper` is not silent: its hypothesis is about the ranges, and its bottom rungs
    buy the budget, so the necessary endpoint exists, below the exact bar and not at it,
    the board having nine policies. The sufficient endpoint is computed from the ranges
    and must still lie above the exact bar, which on this board is the lowest in the
    corpus, the one the abstract quotes as the bottom of the range.
    """
    from evalceil.frontier import certificate_threshold, dynamic_program, options
    from evalceil.margins import (bracket, centred_ss, integer_table, knapsack_upper,
                                  gap_waterfill, profile, runner_up_knapsack)
    name, p, y = next(b for b in corpus() if b[0] == "WMT23")
    assert name == "WMT23" and p.shape == (9, 8) and y.shape == (9, 8), (name, p.shape)
    P, scale = integer_table(p)
    K, T = P.shape
    prof = profile(P)
    target = Fraction(EPS) * scale * T
    assert Fraction(sum(prof['margins']), scale) == Fraction(79, 1000)
    assert sum(prof['margins']) <= target
    assert runner_up_knapsack(prof['margins'], target) == (None, None)
    assert sum(prof['ranges']) > target
    two_up, U, B = knapsack_upper(prof['margins'], prof['ranges'], K, target)
    assert two_up is not None and B, (two_up, U, B)
    assert gap_waterfill(prof['margins'], prof['ranges'], target) is not None

    band = bracket(p, EPS)
    assert band['closed_form_r'] is None and band['tail_mean'] is None, band
    assert band['runner_up_set'] is None and band['runner_up_mass'] is None, band
    assert band['margin_mass'] == str(Fraction(79, 1000)), band['margin_mass']
    assert Fraction(band['d_upper']) == Fraction(two_up, 2)

    rows, mult = options(P)
    exact = certificate_threshold(dynamic_program(rows), centred_ss(P), mult, scale * T, EPS)
    assert not exact['all_choices_safe']
    bar2 = Fraction(exact['critical_r2'])
    assert 0 < band['r_lower'] < exact['critical_r'] < band['r_upper'] < 1, band
    assert Fraction(band['r_lower_sq_exact']) < bar2 <= Fraction(band['r_sufficient_sq_exact'])
    d_exact = centred_ss(P) * (1 - bar2)
    assert Fraction(band['d_lower']) <= d_exact < Fraction(band['d_upper'])
    bars = [certificate_threshold(dynamic_program(options(integer_table(q)[0])[0]),
                                  centred_ss(integer_table(q)[0]), options(integer_table(q)[0])[1],
                                  integer_table(q)[1] * integer_table(q)[0].shape[1],
                                  EPS)['critical_r']
            for _, q, _ in corpus()]
    assert min(bars) == exact['critical_r'], (min(bars), exact['critical_r'])


def test_runner_up_demotion_costs_half_the_squared_margin():
    """Demoting a task from its leader to its runner-up costs exactly g^2/2.

    This identity is what turns the cheapest costly choice into a knapsack over
    the squared margins, so it is checked against the cone projection itself,
    on random columns and on every column of every corpus board, rather than
    assumed. The projection must also pool exactly the two policies, at their
    midpoint, leaving every other entry untouched.
    """
    from evalceil.frontier import options, project_task
    from evalceil.margins import integer_table, profile
    columns = 0
    boards = [np.asarray(p, dtype=object) for _, p, _ in corpus()]
    boards = [integer_table(p)[0] for p in boards]
    rng = np.random.default_rng(20270107)
    while len(boards) < 30:
        boards.append(rng.integers(0, 13, (int(rng.integers(2, 6)),
                                           int(rng.integers(1, 5)))).astype(object))
    for P in boards:
        K = P.shape[0]
        mult = options(P)[1]
        prof = profile(P)
        for t in range(P.shape[1]):
            g, leader, runner = prof['margins'][t], prof['leaders'][t], prof['runners'][t]
            cost, q = project_task(P[:, t], runner, mult)
            assert Fraction(cost, mult) == Fraction(g * g, 2), (P[:, t].tolist(), g, cost)
            if g > 0:
                midpoint = Fraction(int(P[leader, t]) + int(P[runner, t]), 2)
                assert q[leader] == midpoint and q[runner] == midpoint
                untouched = [i for i in range(K) if i not in (leader, runner)]
                assert all(q[i] == Fraction(int(P[i, t])) for i in untouched)
            columns += 1
    assert columns > 60


def test_agreement_certificate_is_attained():
    """The count's certificate is a maximum, not a bound: a choice attains it.

    An evaluator that leads the board on m of T tasks can lose at most the sum
    of the T - m widest ranges. The worst case is explicit (lead everywhere
    except on the widest ranges, and take the bottom policy there) and its
    realised regret must equal the certificate exactly, for every m.
    """
    from evalceil.margins import agreement, agreement_certificate, integer_table, profile, realised
    built = 0
    boards = [integer_table(p)[0] for _, p, _ in corpus()]
    rng = np.random.default_rng(20270108)
    while len(boards) < 24:
        boards.append(rng.integers(0, 13, (int(rng.integers(2, 6)),
                                           int(rng.integers(2, 7)))).astype(object))
    for P in boards:
        K, T = P.shape
        prof = profile(P)
        ranges = prof['ranges']
        if min(int(x) for x in ranges) == 0:
            continue
        widest = sorted(range(T), key=lambda t: (-int(ranges[t]), t))
        for missed in range(T + 1):
            give_up = set(widest[:missed])
            Y = np.zeros((K, T), dtype=object)
            for t in range(T):
                pick = (min(range(K), key=lambda i: (int(P[i, t]), i)) if t in give_up
                        else prof['leaders'][t])
                Y[pick, t] = 1
            met = agreement(P, Y)
            assert met == T - missed, (met, T, missed)
            certificate = agreement_certificate(ranges, T, 1, met)
            assert realised(P, 1, Y, 'uniform') == certificate, (P.tolist(), missed)
            built += 1
    assert built > 100


def test_rank_certificate_is_bracketed_by_the_closed_form_and_the_realised_regret():
    """What a published rank statistic certifies, on the seven pairs here.

    The conversion is linear, and which constant it uses is read off the published
    score table: an evaluator scoring one policy strictly first on every task admits
    no choice of regret above K/2 times its mean maximum rank violation, and any
    evaluator at all admits none above K times it. `mmrv_certificate` takes that
    reading as `strict=`, so the certificate this corpus licenses is the strict one
    on the boards with a unique taskwise argmax and the unconditional one on those
    whose evaluator ties. The exact knapsack over the
    per-task violation charges must sit at or below its own closed form, and, being
    a certificate, at or above what the published evaluator actually loses under the
    adversarial tie rule, that evaluator being one of the score tables the constraint
    admits. Both directions are exact over the rationals, recomputed from the source
    tables rather than read back from an artifact.
    """
    from evalceil.margins import (integer_table, mmrv, mmrv_certificate, realised,
                                  unique_argmax)
    below, tied_boards = 0, 0
    for name, p, y in corpus():
        P, scale = integer_table(p)
        Y, _ = integer_table(y)
        K = P.shape[0]
        v = mmrv(P, Y, scale)
        licensed = unique_argmax(Y)
        tied_boards += not licensed
        certificate = mmrv_certificate(P, scale, v, strict=licensed)
        closed = (Fraction(K, 2) if licensed else Fraction(K)) * v
        assert certificate <= closed, (name, str(certificate), str(closed))
        assert certificate >= realised(P, scale, Y, 'worst'), (name, str(certificate))
        below += certificate < closed
    assert below >= 2, below
    assert tied_boards == 1, tied_boards


def test_unconditional_certificate_bounds_the_realised_regret_on_every_board():
    """`strict=False` is a certificate on every pair, whatever the ties.

    Proposition 2(i) asks for nothing of the published score table, so the
    unconditional certificate must hold on every board in the corpus, including the
    one whose evaluator ties, and against the adversarial tie rule, which is the
    rule the certificates are worst cases over. This is the guarantee Table 3 prints for the
    MMRV where the published evaluator ties, and the previous test checks only the certificate each board's own
    table licenses, which on most of them is the strict one.
    """
    from evalceil.margins import integer_table, mmrv, mmrv_certificate, realised
    checked = 0
    for name, p, y in corpus():
        P, scale = integer_table(p)
        Y, _ = integer_table(y)
        K = P.shape[0]
        v = mmrv(P, Y, scale)
        certificate = mmrv_certificate(P, scale, v, strict=False)
        worst = realised(P, scale, Y, 'worst')
        assert certificate >= worst, (name, str(certificate), str(worst))
        assert certificate <= Fraction(K) * v, (name, str(certificate), str(v))
        checked += 1
    assert checked == 7, checked


def test_strict_certificate_is_violated_when_the_evaluator_ties():
    """The strict certificate is not available to an evaluator that ties.

    Proposition 2(ii) halves the constant only for an evaluator that scores one policy
    strictly first on every task. An evaluator that instead ties the policy it selects
    with the ones above it is charged its own term alone, so the strict certificate is
    not a certificate for it, and applying the strict form unconditionally understates
    the regret. The smallest witness: on the one-task board
    (0, 1) the tying score column (1/2, 1/2) has MMRV 1/2, so the strict form certifies
    zero while a tie resolved against the evaluator loses the whole task, and only the
    unconditional form, which the board attains exactly, holds.
    """
    from evalceil.margins import mmrv, mmrv_certificate, realised, unique_argmax
    P = np.asarray([[0], [1]], dtype=object)
    Y = np.asarray([[1], [1]], dtype=object)
    v = mmrv(P, Y, 1)
    assert v == Fraction(1, 2), str(v)
    assert not unique_argmax(Y)
    worst = realised(P, 1, Y, 'worst')
    assert worst == 1, str(worst)
    assert mmrv_certificate(P, 1, v, strict=True) < worst, 'the defect must still bite'
    assert mmrv_certificate(P, 1, v, strict=False) == worst, 'and K*v must be attained'
    violations = 0
    for T in (1, 2):
        Y = np.ones((2, T), dtype=object)
        for flat in product(range(11), repeat=2 * T):
            P = np.asarray(flat, dtype=object).reshape(2, T)
            v = mmrv(P, Y, 10)
            worst = realised(P, 10, Y, 'worst')
            assert mmrv_certificate(P, 10, v, strict=False) >= worst, P.tolist()
            violations += mmrv_certificate(P, 10, v, strict=True) < worst
    assert violations > 0, 'the tie counterexample must be reachable by enumeration'


def test_closed_form_does_not_move_with_the_task_count():
    """The task count cancels from the closed form, so more tasks do not help.

    Two readings of `the same per-cell law`: replicating a board's columns,
    which fixes the law exactly, and drawing fresh boards of different widths
    from one distribution. Either way the closed form must stay inside a
    hundredth of a correlation unit as T grows by a factor of four.
    """
    from evalceil.margins import bracket
    base = np.round(np.random.default_rng(20270109).random((4, 6)), 3)
    closed = [bracket(np.tile(base, (1, k)), EPS)['closed_form_r'] for k in (1, 2, 4)]
    assert max(closed) - min(closed) < .01, closed
    for seed in range(5):
        narrow = np.round(np.random.default_rng(seed).random((4, 8)), 3)
        wide = np.round(np.random.default_rng(seed + 1000).random((4, 32)), 3)
        a, b = bracket(narrow, EPS)['closed_form_r'], bracket(wide, EPS)['closed_form_r']
        assert abs(a - b) < .01, (seed, a, b)
        assert bracket(wide, EPS)['r_lower'] > .96, (seed, bracket(wide, EPS))


def test_calibrated_accuracy_matches_a_direct_search():
    """The least per-cell error a positive affine calibration leaves.

    The closed enumeration in `calibrated_accuracy` claims the kinks of the objective lie
    among the pairwise ratios of the two tables; a dense sweep over alpha is a slower
    witness to the same minimum, and must not beat it.
    """
    from evalceil import margins as mg
    rng = np.random.default_rng(20270201)
    for _ in range(40):
        K, T = int(rng.integers(2, 5)), int(rng.integers(2, 6))
        p = np.round(rng.random((K, T)), 2)
        y = np.round(rng.random((K, T)), 2)
        P, scale = mg.integer_table(p)
        Y, _ = mg.integer_table(y)
        exact = float(mg.calibrated_accuracy(P, Y, scale))
        pf = np.asarray(P, dtype=float)
        yf = np.asarray(Y, dtype=float)
        sweep = min(float((np.max(a * yf - pf) - np.min(a * yf - pf)) / 2)
                    for a in np.linspace(0, 4, 40001))
        assert exact <= sweep / scale + 1e-9


def test_capped_exchange_is_monotone_and_brackets_the_class():
    """The two caps of the declared-accuracy class, against a brute force over every choice.

    The loss cap at 2*delta must admit every choice a delta-accurate evaluator can
    induce, and the displacement cap at delta must admit only choices whose cone
    projection stays inside the box, so the second value never exceeds the first.
    """
    from evalceil import frontier as fr, margins as mg
    from fractions import Fraction as F
    rng = np.random.default_rng(20270202)
    for _ in range(25):
        K, T = int(rng.integers(2, 4)), int(rng.integers(2, 4))
        p = np.round(rng.random((K, T)), 2)
        y = np.round(rng.random((K, T)), 2)
        P, scale = mg.integer_table(p)
        Y, _ = mg.integer_table(y)
        if mg.centred_ss(P) <= 0 or mg.centred_ss(Y) <= 0:
            continue
        try:
            r2 = fr.correlation_squared(Y, P)
        except ValueError:
            continue
        delta = mg.calibrated_accuracy(P, Y, scale)
        lo = mg.capped_exchange(P, scale, r2, delta, by='displacement')
        hi = mg.capped_exchange(P, scale, r2, 2 * delta)
        full = mg.capped_exchange(P, scale, r2, F(1))
        assert lo is not None and hi is not None
        assert lo <= hi <= full
        induced = mg.taskwise_choice(Y, P)
        loss = max(int(max(P[:, t])) - int(P[induced[t], t]) for t in range(T))
        assert F(loss, scale) <= 2 * delta


def test_accuracy_needed_is_the_threshold_not_the_last_level_below_it():
    """Every accuracy below the returned value certifies, and the value itself does not.

    The threshold is the supremum of the certifying accuracies and is not attained, so the
    largest admitted loss below it is a whole step short of what the requirement is.
    """
    from evalceil import frontier as fr, margins as mg
    from fractions import Fraction as F
    rng = np.random.default_rng(20270203)
    target = F(5, 100)
    checked = 0
    for _ in range(30):
        K, T = int(rng.integers(2, 4)), int(rng.integers(2, 5))
        p = np.round(rng.random((K, T)), 2)
        y = np.round(rng.random((K, T)), 2)
        P, scale = mg.integer_table(p)
        Y, _ = mg.integer_table(y)
        if mg.centred_ss(P) <= 0 or mg.centred_ss(Y) <= 0:
            continue
        try:
            r2 = fr.correlation_squared(Y, P)
        except ValueError:
            continue
        need = mg.accuracy_needed(P, scale, r2, '.05')
        if need is None:
            continue
        checked += 1
        assert mg.capped_exchange(P, scale, r2, 2 * need) > target
        below = mg.capped_exchange(P, scale, r2, 2 * need * F(999, 1000))
        assert below is None or below <= target
    assert checked


def test_shortlist_distance_matches_a_grid_search_and_is_monotone_in_k():
    """The screening cone's distance is exact, and a larger top-k screen never costs more."""
    from evalceil.margins import _shortlist_cost, shortlist_exchange, integer_table, centred_ss
    import random
    rng = random.Random(20270815)
    for _ in range(120):
        K = rng.randint(2, 5)
        means = [Fraction(rng.randint(0, 40), 40) for _ in range(K)]
        for k in range(1, K):
            for keep in combinations(range(K), k):
                exact = _shortlist_cost(means, keep)
                off = [j for j in range(K) if j not in keep]
                grid = min(sum((Fraction(s, 400) - means[i]) ** 2
                               for i in keep if means[i] < Fraction(s, 400))
                           + sum((means[j] - Fraction(s, 400)) ** 2
                                 for j in off if means[j] > Fraction(s, 400))
                           for s in range(401))
                assert exact <= grid, (means, keep, str(exact), str(grid))
                assert exact >= grid - Fraction(K, 400 ** 2), (means, keep, str(exact))
    from evalceil.frontier import correlation_squared
    for name, board, scored in corpus():
        P, scale = integer_table(board)
        if centred_ss(P) <= 0:
            continue
        Y, _ = integer_table(scored)
        r2 = correlation_squared(Y, P)
        previous = None
        for k in range(1, P.shape[0] + 1):
            value = shortlist_exchange(P, scale, r2, k)
            assert previous is None or value <= previous, (name, k)
            previous = value
        assert previous == 0, (name, 'keeping every policy must certify zero regret')


def test_aggregate_bar_matches_a_direct_search_and_its_two_number_form():
    """The deployment bar (App. A.3) against brute force, including the closed form and the empty-family case."""
    from evalceil.margins import aggregate_bar, integer_table, centred_ss, _shortlist_cost
    import random
    rng = random.Random(20270816)
    checked = closed = empty = 0
    for _ in range(200):
        K, T = rng.randint(2, 5), rng.randint(2, 6)
        board = np.array([[rng.randint(0, 20) / 20 for _ in range(T)] for _ in range(K)])
        P, scale = integer_table(board)
        S = centred_ss(P)
        if S <= 0:
            continue
        for eps in ("0.05", "0.10"):
            got = aggregate_bar(P, scale, eps)
            means = [Fraction(sum(int(P[i, t]) for t in range(T)), T) for i in range(K)]
            top = max(means)
            costly = [i for i in range(K) if top - means[i] > Fraction(eps) * scale]
            if not costly:
                empty += 1
                assert got is None
                continue
            checked += 1
            want = 1 - min(T * _shortlist_cost(means, (i,)) for i in costly) / S
            assert got == want, (board.tolist(), eps, str(got), str(want))
            gap = (sorted(means, reverse=True)[0] - sorted(means, reverse=True)[1]) / scale
            if gap > Fraction(eps):
                closed += 1
                sigma2 = S / (K * T * scale * scale)
                assert got == 1 - gap * gap / (2 * K * sigma2)
    assert checked > 100 and closed > 10 and empty > 0, (checked, closed, empty)


def test_shortlist_size_is_the_first_k_whose_certificate_clears_the_tolerance():
    from evalceil.margins import shortlist_size, shortlist_exchange, integer_table, centred_ss
    from evalceil.frontier import correlation_squared
    for name, board, scored in corpus():
        P, scale = integer_table(board)
        if centred_ss(P) <= 0:
            continue
        Y, _ = integer_table(scored)
        r2 = correlation_squared(Y, P)
        k = shortlist_size(P, scale, r2, EPS)
        assert shortlist_exchange(P, scale, r2, k) <= Fraction(EPS), name
        assert all(shortlist_exchange(P, scale, r2, j) > Fraction(EPS)
                   for j in range(1, k)), name


def exhaustive_discrete(margins, ranges, target):
    """min sum_t head_charge(g_t, l_t) over l_t in {0} union [g_t, L_t], sum_t l_t >= target.

    Enumerated rather than searched. At a minimiser each task sits at nothing, at its own
    margin, at its range, or at the loss its own charge assigns to the marginal price the
    interior tasks share; and the charge's two pieces split those interior tasks by whether
    four times their margin reaches that price, so sorting them by margin leaves one cut to
    enumerate. Each configuration and cut turns the price into one linear equation solved in
    closed form, then clipped back into its boxes and scored only if it still meets the
    budget, so every point scored is feasible and the least of their values is the optimum.
    The route shares no code with the branch and bound under test.
    """
    target = Fraction(target)
    g = [Fraction(int(x)) for x in margins]
    L = [Fraction(int(x)) for x in ranges]
    if target <= 0:
        return Fraction(0)
    if target > sum(L):
        return None

    def charge(t, l):
        return l * l if l <= 2 * g[t] else l * l + (l - 2 * g[t]) ** 2 / 3

    best = None
    for conf in product(range(4), repeat=len(g)):
        free = [t for t, c in enumerate(conf) if c == 3]
        fixed = {t: (Fraction(0), g[t], L[t])[c] for t, c in enumerate(conf) if c != 3}
        base = sum(fixed.values(), Fraction(0))
        settled = sum((charge(t, l) for t, l in fixed.items()), Fraction(0))
        if not free:
            if base < target:
                continue
            if best is None or settled < best:
                best = settled
            continue
        order = sorted(free, key=lambda t: g[t])
        for cut in range(len(order) + 1):
            steep, flat = order[:cut], order[cut:]
            weight = Fraction(len(flat), 2) + Fraction(3 * len(steep), 8)
            if weight == 0:
                continue
            price = (target - base - sum((g[t] for t in steep), Fraction(0)) / 2) / weight
            level = {t: price / 2 for t in flat}
            level.update({t: (3 * price + 4 * g[t]) / 8 for t in steep})
            level = {t: min(max(x, g[t]), L[t]) for t, x in level.items()}
            if base + sum(level.values(), Fraction(0)) < target:
                continue
            value = settled + sum((charge(t, x) for t, x in level.items()), Fraction(0))
            if best is None or value < best:
                best = value
    return best


def reference_rank_knapsack(P, scale, value, strict):
    """The rank-statistic knapsack on a dictionary of reached charges, written out here.

    This is the straightforward recursion over states: for each task and each policy,
    extend every charge already reached and keep the greatest loss at each. It is the
    reference the array form in `margins` has to reproduce exactly, and it is written
    in this file so that a change to that form is compared against something that did
    not change with it.
    """
    from evalceil.margins import _rank_violation_cost
    K, T = P.shape
    budget = Fraction(str(value)) * K * T * scale
    if budget < 0:
        return None
    reach = {0: 0}
    for t in range(T):
        top = max(int(P[i, t]) for i in range(K))
        nxt = {}
        for cost, loss in reach.items():
            for i in range(K):
                key = cost + _rank_violation_cost(P, t, i, strict)
                if key > budget:
                    continue
                candidate = loss + top - int(P[i, t])
                if key not in nxt or candidate > nxt[key]:
                    nxt[key] = candidate
        reach = nxt
    return Fraction(max(reach.values()), scale * T)


def matched_board_pair(rng):
    """Two boards sharing the margin profile, the range profile and S exactly.

    Fix each task's leader, runner-up and worst policy; the other cells are free inside
    the window between the worst and the runner-up. Exchanging one free cell of one task
    with one free cell of another, when each lands inside the other's window, moves
    interior mass without moving any margin, any range or the multiset of all cells,
    hence without moving the mean or S. Returns None when the exchange is not available.
    """
    K, T = rng.choice([5, 6]), rng.choice([3, 4])
    den = rng.choice([8, 10, 12])
    columns = []
    for _ in range(T):
        lead = rng.randrange(4, den + 1)
        runner = rng.randrange(1, lead)
        worst = rng.randrange(0, runner)
        columns.append([lead, runner, worst]
                       + [rng.randrange(worst, runner + 1) for _ in range(K - 3)])
    left, right = rng.sample(range(T), 2)
    a, b = 3 + rng.randrange(K - 3), 3 + rng.randrange(K - 3)
    first, second = columns[left][a], columns[right][b]
    if first == second:
        return None
    if not (columns[left][2] <= second <= columns[left][1]
            and columns[right][2] <= first <= columns[right][1]):
        return None
    swapped = [list(c) for c in columns]
    swapped[left][a], swapped[right][b] = second, first
    return (np.array([[Fraction(columns[t][i], den) for t in range(T)]
                      for i in range(K)], dtype=object),
            np.array([[Fraction(swapped[t][i], den) for t in range(T)]
                      for i in range(K)], dtype=object))


def test_discrete_endpoint_against_exhaustive_enumeration():
    """The branch and bound returns the enumerated optimum, and it is attained."""
    from evalceil.margins import (discrete_waterfill, gap_waterfill, knapsack_upper,
                                  runner_up_knapsack)
    rng = random.Random(20270911)
    checked = tighter = 0
    for _ in range(400):
        T = rng.choice([3, 4, 5, 6])
        margins = [rng.randrange(0, 30) for _ in range(T)]
        ranges = [m + rng.randrange(0, 40) for m in margins]
        target = Fraction(rng.randrange(1, 4 * T * 10), 10)
        want = exhaustive_discrete(margins, ranges, target)
        got = discrete_waterfill(margins, ranges, target)
        assert got == want, (margins, ranges, str(target), str(got), str(want))
        if got is None:
            continue
        checked += 1
        for policies in (3, 4, 7):
            seed, _, _ = knapsack_upper(margins, ranges, policies, target)
            assert got <= seed
            assert discrete_waterfill(margins, ranges, target, ceiling=seed) == got
        seed, _ = runner_up_knapsack(margins, target)
        if seed is not None:
            assert discrete_waterfill(margins, ranges, target, ceiling=seed) == got
        envelope = gap_waterfill(margins, ranges, target)
        assert envelope <= got, (str(envelope), str(got))
        tighter += envelope < got
    assert checked > 200 and tighter > 50, (checked, tighter)


def test_discrete_endpoint_is_the_knapsack_when_every_margin_is_its_range():
    """With g_t = L_t the loss set is {0, g_t}, so the program is a min-knapsack.

    It prices the squared margins as `knapsack_upper`'s does, at a budget met rather than passed.
    Every two-policy board is of that form, so the discrete endpoint inherits the
    min-knapsack and is weakly NP-hard; no water filling can replace the search.
    """
    from evalceil.margins import discrete_waterfill
    rng = random.Random(20270912)
    checked = 0
    for _ in range(200):
        T = rng.choice([4, 5, 6, 7])
        margins = [rng.randrange(1, 30) for _ in range(T)]
        target = Fraction(rng.randrange(1, 6 * T), 2)
        if target > sum(margins):
            continue
        want = None
        for size in range(1, T + 1):
            for U in combinations(range(T), size):
                if sum(margins[t] for t in U) >= target:
                    cost = sum(margins[t] ** 2 for t in U)
                    if want is None or cost < want:
                        want = cost
        assert discrete_waterfill(margins, list(margins), target) == want
        checked += 1
    assert checked > 100, checked


def test_discrete_endpoint_brackets_the_bar_on_the_corpus():
    """D_lo <= D_disc <= d_eps <= D_up, exactly, on every board the tests carry."""
    from evalceil.frontier import critical_correlation, options
    from evalceil.margins import (bracket, centred_ss, discrete_waterfill, gap_waterfill,
                                  integer_table, knapsack_upper, profile)
    tighter = pinned = 0
    for name, board, _ in corpus():
        P, scale = integer_table(board)
        K, T = P.shape
        S = centred_ss(P)
        prof = profile(P)
        target = Fraction(EPS) * scale * T
        lower = Fraction(gap_waterfill(prof['margins'], prof['ranges'], target), 2)
        disc = Fraction(discrete_waterfill(prof['margins'], prof['ranges'], target), 2)
        upper, _, _ = knapsack_upper(prof['margins'], prof['ranges'], K, target)
        rows, mult = options(P)
        safe, r2 = critical_correlation(rows, S, mult, scale * T, EPS)
        assert not safe, name
        exact = (1 - r2) * S
        assert lower <= disc <= exact <= Fraction(upper, 2), (name, str(lower), str(disc),
                                                               str(exact))
        tighter += lower < disc
        band = bracket(board, EPS, discrete=True)
        assert Fraction(band['d_discrete']) == disc, name
        assert Fraction(band['r_discrete_sq_exact']) == 1 - disc / S, name
        assert Fraction(band['d_upper']) == Fraction(upper, 2), name
        if band['bracket_pinned']:
            pinned += 1
            assert Fraction(band['r_sufficient_sq_exact']) == r2 == \
                Fraction(band['r_lower_sq_exact']), name
    assert tighter >= 3 and pinned >= 4, (tighter, pinned)


def test_discrete_endpoint_depends_on_the_published_profiles_alone():
    """The bracket's contract, tested where it could fail.

    Both endpoints' objectives and feasible sets mention the board only through the
    margin profile, the range profile and the policy count, so two boards carrying all
    three must return the same values. The control is the exact cone distance, which is
    not a function of those and S once there are four policies: the same search finds
    pairs where it differs, so a null result for the endpoints is a property of the
    endpoints and not of a weak search.
    """
    from evalceil.frontier import critical_correlation, options
    from evalceil.margins import (centred_ss, discrete_waterfill, gap_waterfill,
                                  integer_table, knapsack_upper, profile)
    rng = random.Random(20270913)
    pairs = endpoint_differs = exact_differs = 0
    while pairs < 400:
        made = matched_board_pair(rng)
        if made is None:
            continue
        values, bars = [], []
        A, sa = integer_table(made[0])
        B, sb = integer_table(made[1])
        pa, pb = profile(A), profile(B)
        assert sa == sb and pa['margins'] == pb['margins'] and pa['ranges'] == pb['ranges']
        assert centred_ss(A) == centred_ss(B), 'the construction moved S'
        T = A.shape[1]
        target = Fraction(EPS) * sa * T
        if target > sum(pa['ranges']):
            continue
        pairs += 1
        for P_, prof_ in ((A, pa), (B, pb)):
            disc = Fraction(discrete_waterfill(prof_['margins'], prof_['ranges'], target), 2)
            values.append(disc)
            assert Fraction(gap_waterfill(prof_['margins'], prof_['ranges'],
                                          target), 2) <= disc
            upper, _, _ = knapsack_upper(prof_['margins'], prof_['ranges'], P_.shape[0],
                                         target)
            values.append(upper)
            rows_, mult_ = options(P_)
            safe, r2 = critical_correlation(rows_, centred_ss(P_), mult_, sa * T, EPS)
            bars.append(None if safe else (1 - r2) * centred_ss(P_))
            if bars[-1] is not None:
                assert disc <= bars[-1] <= Fraction(upper, 2)
        endpoint_differs += values[:2] != values[2:]
        exact_differs += bars[0] != bars[1]
    assert endpoint_differs == 0, endpoint_differs
    assert exact_differs > 0, 'the construction never moved the exact bar, so it proves nothing'


def test_the_exact_bar_reads_more_than_the_profiles_at_four_policies():
    """Two four-policy boards with the same margins, ranges and S and different exact bars.

    The task columns are (0, 0, 1, 1) and (0, 1, 2, 2) on one board and (0, 1, 1, 1) and
    (0, 0, 2, 2) on the other, on a grid of halves: the same cells in total, so the same S,
    and every leader tied, so the same margins and ranges. Both bracket endpoints agree on
    the two boards and the exact cone distance does not, so from four policies on the bar
    is not a function of what the bracket reads.
    """
    from evalceil.frontier import critical_correlation, options
    from evalceil.margins import centred_ss, discrete_waterfill, knapsack_upper, profile
    one = np.asarray([[0, 0], [0, 1], [1, 2], [1, 2]], dtype=object)
    two = np.asarray([[0, 0], [1, 0], [1, 2], [1, 2]], dtype=object)
    target = Fraction(EPS) * 2 * 2
    seen = []
    for P in (one, two):
        prof = profile(P)
        rows, multiplier = options(P)
        safe, r2 = critical_correlation(rows, centred_ss(P), multiplier, 2 * 2, EPS)
        assert not safe
        seen.append((prof['margins'], prof['ranges'], centred_ss(P),
                     knapsack_upper(prof['margins'], prof['ranges'], 4, target)[0],
                     discrete_waterfill(prof['margins'], prof['ranges'], target),
                     centred_ss(P) * (1 - r2)))
    assert seen[0][:5] == seen[1][:5], seen
    assert (seen[0][5], seen[1][5]) == (Fraction(2, 3), Fraction(3, 4)), seen


def test_array_knapsacks_reproduce_the_reference_recursions():
    """The array forms are an implementation, not a new definition.

    Both exact knapsacks run on arrays, which is what makes scans over tens of thousands
    of boards affordable. Each is checked here against a recursion written out
    independently: the rank-statistic knapsack against the dictionary form
    above, and the cone-cost frontier against the one that carries a witness.
    """
    from evalceil.frontier import (certificate_threshold, critical_correlation,
                                   dynamic_program, options)
    from evalceil.margins import (centred_ss, integer_table, mmrv, mmrv_certificate,
                                  unique_argmax)
    rng = random.Random(20270914)
    ranks = curves = 0
    for _ in range(40):
        K, T = rng.randint(3, 6), rng.randint(4, 12)
        grid = rng.choice([100, 1000])
        board = [[rng.randrange(0, grid + 1) / grid for _ in range(T)] for _ in range(K)]
        noise = rng.choice([.05, .2, .5])
        scored = [[min(1., max(0., round((x + rng.gauss(0, noise)) * grid) / grid))
                   for x in row] for row in board]
        P, scale = integer_table(np.array(board))
        Y, _ = integer_table(np.array(scored))
        if centred_ss(P) <= 0 or centred_ss(Y) <= 0:
            continue
        value = mmrv(P, Y, scale)
        for strict in (True, False, unique_argmax(Y)):
            assert mmrv_certificate(P, scale, value, strict) == \
                reference_rank_knapsack(P, scale, value, strict)
            ranks += 1
        rows, mult = options(P)
        for tolerance in (".01", EPS, ".2"):
            want = certificate_threshold(dynamic_program(rows), centred_ss(P), mult,
                                         scale * T, tolerance)
            safe, r2 = critical_correlation(rows, centred_ss(P), mult, scale * T, tolerance)
            assert safe == want['all_choices_safe']
            assert r2 == Fraction(want['critical_r2'])
            curves += 1
    assert ranks > 50 and curves > 50, (ranks, curves)


def test_the_rank_factor_is_attained_and_not_merely_a_bound():
    """Proposition 2's constant is met exactly, so no sharper conversion exists.

    Every column concedes the same gap c to every policy but the leader, so selecting any
    other policy is charged that gap once for the leader above it and, the evaluator
    scoring it strictly first, once more: the task costs twice what it loses. The
    evaluator ranks the board correctly on all but two tasks and puts the runner-up first
    on those two, which makes the statistic 2c/T and the charge budget exactly enough to
    concede K tasks. The certificate is then K*c/T, which is K/2 times the statistic with
    nothing to spare, so no sharper conversion of the statistic into a regret bound exists.
    """
    from evalceil.margins import integer_table, mmrv, mmrv_certificate, realised, unique_argmax
    checked = 0
    for K in (3, 4, 5, 6):
        for T in (K, K + 1, 2 * K):
            for concede in (Fraction(1, 10), Fraction(1, 5), Fraction(3, 10)):
                board = [[Fraction(1) if i == 0 else 1 - concede for _ in range(T)]
                         for i in range(K)]
                scored = [[(Fraction(1) if i == 1 else
                            (Fraction(0) if i == 0 else Fraction(1, 2))) if t < 2 else
                           (Fraction(1) if i == 0 else Fraction(0))
                           for t in range(T)] for i in range(K)]
                P, scale = integer_table(np.array(board, dtype=object))
                Y, _ = integer_table(np.array(scored, dtype=object))
                assert unique_argmax(Y)
                v = mmrv(P, Y, scale)
                assert v == 2 * concede / T, (K, T, str(v))
                got = mmrv_certificate(P, scale, v, True)
                assert got == Fraction(K, 2) * v == K * concede / T, (K, T, str(got))
                assert realised(P, scale, Y, 'worst') == 2 * concede / T <= got
                checked += 1
    assert checked == 36, checked


def test_share_floor_is_a_conservative_lower_end_of_the_interval():
    """The binomial floor lies below the share, tightens with draws and never rises
    when the same confidence is divided between more claims at once."""
    sys.path.insert(0, os.path.join(ROOT, "sims"))
    from margin_audit import share_floor
    assert share_floor(0, 100) == 0.
    assert abs(share_floor(100, 100) - .05 ** .01) < 1e-12 < 1 - share_floor(100, 100)
    for draws in (100, 1000, 10000):
        for share in (.9, .94, .975, .99):
            hits = round(share * draws)
            one = share_floor(hits, draws)
            many = share_floor(hits, draws, families=6)
            assert 0 < many <= one < share, (draws, share, one, many)
    assert share_floor(940, 1000) < share_floor(9400, 10000) < .94




def test_a_corpus_board_of_three_decimal_strings_reads_as_its_printed_value():
    """Every published cell converts identically as a string and as a float.

    The corpus is read as strings so the printed decimals stay exact.  A practitioner reads
    the same csv with pandas defaults and gets floats, and the two must be the same board:
    the recovered ratio and the shortest decimal agree on every cell of six places or fewer.
    """
    from evalceil.frontier import RECOVERED_DENOMINATOR, rational_cells
    from evalceil.margins import integer_table
    seen = three_place = 0
    for _name, source, real, score in CORPUS:
        frame = pd.read_csv(os.path.join(ROOT, "data", source), dtype=str)
        for column in (real, score):
            texts = _grid(frame, column).to_numpy()
            cells = texts.astype(float)
            as_float = rational_cells(cells)
            assert as_float == [Fraction(str(v)) for v in cells.ravel()], (source, column)
            assert as_float == rational_cells(texts), (source, column)
            assert all(v.denominator <= RECOVERED_DENOMINATOR for v in as_float)
            scale = integer_table(texts)[1]
            assert integer_table(cells)[1] == scale, (source, column)
            three_place += scale == 1000
            seen += 1
    assert seen == 2 * len(CORPUS) and three_place >= 6, (seen, three_place)


def test_a_grain_too_fine_names_the_remedy_instead_of_allocating():
    """A board whose cells name no ratio is refused where the grain would be paid for.

    Sixteen significant digits per cell put the common denominator past ten to the
    seventeenth, and the loss indexed frontier is an array over the total loss in those
    units.  It must say so, and say what to pass instead, rather than ask for the memory.
    """
    from evalceil.margins import certificate_at, exchange_curve, integer_table
    rng = np.random.default_rng(20270920)
    board = rng.random((3, 4))
    P, scale = integer_table(board)
    assert scale > 10 ** 15, scale
    for call in (lambda: certificate_at(P, scale, .95), lambda: exchange_curve(P, scale)):
        try:
            call()
        except ValueError as complaint:
            assert 'denominator=' in str(complaint) and 'grain=' in str(complaint), complaint
        else:
            raise AssertionError('a grain past ten to the fifteenth was priced')
    coarse, coarse_scale = integer_table(board, denominator=200)
    assert coarse_scale == 200 and certificate_at(coarse, coarse_scale, .95) >= 0
    try:
        integer_table([[Fraction(1, 3), Fraction(1, 2)], [Fraction(1, 4), Fraction(1, 5)]],
                      denominator=10)
    except ValueError as complaint:
        assert 'never rounds an exact cell' in str(complaint), complaint
    else:
        raise AssertionError('an exact cell was rounded onto a declared grid')




def test_the_per_task_floor_is_the_projection_of_the_published_head():
    """Lemma 1's charge is the exact cone cost of the leader, the runner-up and the demotion.

    `project_task` is the package's own exact per-task projection and reads the whole column;
    `head_charge` reads two published numbers.  On the three-entry column the two agree
    exactly, which is what makes the charge a closed form rather than a fit, and on a full
    column the charge is at or below the projection, which is what makes it a floor.
    """
    from evalceil.frontier import project_task
    from evalceil.margins import head_charge
    rng = random.Random(4242)
    tight = strict = 0
    for _ in range(3000):
        K = rng.randrange(3, 8)
        column = sorted((rng.randrange(0, 61) for _ in range(K)), reverse=True)
        m = rng.randrange(1, K)
        g, loss = column[0] - column[1], column[0] - column[m]
        charge = Fraction(head_charge(g, loss), 2)
        multiplier = lcm(*range(1, 4))
        head = [column[0], column[0] - g, column[0] - loss]
        assert charge == Fraction(project_task(head, 2, multiplier)[0], multiplier), (
            column, m, str(charge))
        multiplier = lcm(*range(1, K + 1))
        exact = Fraction(project_task(column, m, multiplier)[0], multiplier)
        assert charge <= exact, (column, m, str(charge), str(exact))
        tight += charge == exact
        strict += charge < exact
    assert tight > 1000 and strict > 100, (tight, strict)


def test_the_per_task_floor_is_convex_increasing_and_never_below_half_the_square():
    """The charge is a function of (g_t, l) alone, convex and increasing in l, and its two
    pieces agree in value and in slope where the runner-up joins the pool at l = 2 g_t.

    Below that point the runner-up buys nothing: the leader-only level already sits at or
    above it, so its hinge is inactive and the charge is the square.  That is exactly what
    Lemma 1 gives up, and it is given up nowhere else.
    """
    from evalceil.margins import head_charge
    rng = random.Random(77)
    for _ in range(300):
        g = Fraction(rng.randrange(0, 40), rng.choice([1, 2, 4]))
        step = Fraction(1, 4)
        losses = [i * step for i in range(0, int(4 * (2 * g + 12)) + 1)]
        values = [Fraction(head_charge(g, l), 2) for l in losses]
        for l, v in zip(losses, values):
            assert v >= l * l / 2, (str(g), str(l))
            assert (v == l * l / 2) == (l <= 2 * g), (str(g), str(l))
            assert v == (l * l / 2 if l <= 2 * g else l * l / 2 + (l - 2 * g) ** 2 / 6)
        rises = [b - a for a, b in zip(values, values[1:])]
        assert all(r >= 0 for r in rises), str(g)
        assert all(b >= a for a, b in zip(rises, rises[1:])), str(g)


def test_the_sufficient_endpoint_stays_below_the_exact_bar():
    """D_lo <= D_disc <= d_eps <= D_up on random boards, with d_eps from the frontier.

    The sufficient endpoint is the only one that licenses calling an evaluator adequate, so
    an endpoint above d_eps would certify a choice the board does not certify.  The exact bar
    here comes from `critical_correlation`, which enumerates the board and shares no code
    with the program under test.
    """
    from evalceil.frontier import critical_correlation, options
    from evalceil.margins import (centred_ss, discrete_waterfill, gap_waterfill,
                                  knapsack_upper, profile)
    rng = random.Random(20270920)
    costly = tighter = 0
    for _ in range(300):
        K, T = rng.choice([2, 3, 4]), rng.choice([2, 3, 4])
        scale = rng.choice([4, 5, 8, 10, 20])
        P = np.asarray([[rng.randrange(0, scale + 1) for _ in range(T)] for _ in range(K)],
                       dtype=object)
        S = centred_ss(P)
        if S <= 0:
            continue
        prof = profile(P)
        margins, ranges = prof['margins'], prof['ranges']
        target = Fraction(1, 20) * scale * T
        got = discrete_waterfill(margins, ranges, target)
        if got is None:
            continue
        costly += 1
        envelope = gap_waterfill(margins, ranges, target)
        assert envelope <= got, (margins, ranges, str(envelope), str(got))
        tighter += envelope < got
        two_up, _, _ = knapsack_upper(margins, ranges, K, target)
        rows, multiplier = options(P)
        safe, bar = critical_correlation(rows, S, multiplier, scale * T, Fraction(1, 20))
        assert safe == (two_up is None), (margins, ranges)
        if safe:
            continue
        assert got <= two_up, (margins, ranges, str(got), two_up)
        assert Fraction(got, 2) <= S * (1 - bar) <= Fraction(two_up, 2), (margins, ranges)
        if K <= 3:
            assert S * (1 - bar) == Fraction(two_up, 2), (margins, ranges)
    assert costly > 150 and tighter > 30, (costly, tighter)


def test_the_sufficient_endpoint_reads_the_profile_and_not_the_board():
    """Two boards with the same margins, the same ranges and the same S, and different bars.

    This is the whole force of the bracket: the endpoints are computable from what a benchmark
    would print, and the exact bar is not.  A pair witnessing it has to agree on the
    published numbers and disagree on the bar, and both endpoints must still agree.
    """
    from evalceil.frontier import critical_correlation, options
    from evalceil.margins import (centred_ss, discrete_waterfill, gap_waterfill,
                                  knapsack_upper, profile)
    first = np.asarray([[1, 6], [1, 1], [0, 0], [0, 0]], dtype=object)
    second = np.asarray([[4, 6], [4, 1], [4, 1], [3, 0]], dtype=object)
    assert centred_ss(first) == centred_ss(second)
    assert profile(first)['margins'] == profile(second)['margins']
    assert profile(first)['ranges'] == profile(second)['ranges']
    target = Fraction(1, 2)
    margins, ranges = profile(first)['margins'], profile(first)['ranges']
    bars = []
    for P in (first, second):
        rows, multiplier = options(P)
        safe, bar = critical_correlation(rows, centred_ss(P), multiplier, 2, Fraction(1, 4))
        assert not safe
        bars.append(centred_ss(P) * (1 - bar))
    assert bars[0] != bars[1], (str(bars[0]), str(bars[1]))
    assert Fraction(discrete_waterfill(margins, ranges, target), 2) <= min(bars)
    for P in (first, second):
        prof = profile(P)
        assert discrete_waterfill(prof['margins'], prof['ranges'], target) \
            == discrete_waterfill(margins, ranges, target)
        assert gap_waterfill(prof['margins'], prof['ranges'], target) \
            == gap_waterfill(margins, ranges, target)
        assert knapsack_upper(prof['margins'], prof['ranges'], 4, target) \
            == knapsack_upper(margins, ranges, 4, target)


def test_the_strict_budget_parts_theorems_five_and_six_from_the_sufficient_program():
    """`knapsack_upper` buys strictly past the budget and `discrete_waterfill` buys the budget itself.

    The two can part where a subset of the margins sums to exactly the budget, as on the
    two-policy board below.  A range above its margin parts them again, `knapsack_upper` being
    able to concede a task only at a loss it prices, the margin or the range.
    """
    from evalceil.margins import discrete_waterfill, knapsack_upper
    assert discrete_waterfill([1, 1], [1, 1], Fraction(1)) == 1
    assert knapsack_upper([1, 1], [1, 1], 2, Fraction(1))[0] == 2
    assert discrete_waterfill([1, 1], [1, 1], Fraction(2)) == 2
    assert discrete_waterfill([5, 5], [9, 5], Fraction(5)) == 25 \
        < knapsack_upper([5, 5], [9, 5], 3, Fraction(5))[0] == 50
    assert discrete_waterfill([1], [9], Fraction(9)) == 81 + Fraction(49, 3)


def test_the_bottom_rung_is_bounded_by_the_raised_column_and_attains_it():
    """`knapsack_upper`'s bottom charge against the exact projection of every bottom policy.

    A cone cost is nondecreasing in every entry the choice does not take, so raising the
    middle entries of a column to its runner-up can only raise the bottom policy's cost:
    the charge is an upper bound, attained exactly when the demotion is at most twice the
    margin or every middle entry already sits at the runner-up, and so always at three
    policies. Ties at the top, at the bottom and between margin and range are all drawn.
    """
    from evalceil.frontier import project_task
    from evalceil.margins import bottom_charge
    rng = random.Random(20270924)
    tight = loose = 0
    for _ in range(4000):
        K = rng.randint(2, 8)
        column = sorted((rng.randrange(0, rng.choice([3, 5, 40])) for _ in range(K)),
                        reverse=True)
        g, L = column[0] - column[1], column[0] - column[-1]
        charge = bottom_charge(g, L, K)
        assert charge == raised_bottom_cost(g, L, K), (column, str(charge))
        multiplier = lcm(*range(1, K + 1))
        for i in range(K):
            if column[i] != column[-1]:
                continue
            exact = Fraction(2 * project_task(column, i, multiplier)[0], multiplier)
            assert exact <= charge, (column, i, str(exact), str(charge))
            attained = L <= 2 * g or all(v == column[1] for v in column[1:-1])
            assert (exact == charge) == attained, (column, i, str(exact), str(charge))
            if K <= 3:
                assert exact == charge, column
            tight += exact == charge
            loose += exact < charge
    assert tight > 1000 and loose > 500, (tight, loose)


def test_theorem_six_bounds_the_bar_and_is_exact_exactly_as_stated():
    """d_eps <= D_up whenever a choice is costly, with equality exactly when some minimiser
    concedes each task to a runner-up or to a bottom policy at its charge, and always at
    three policies. The exact distance and the restricted minimum both come from the
    board's own per-policy costs, which share no code with the knapsack under test.
    """
    from evalceil.frontier import options
    from evalceil.margins import bottom_charge, centred_ss, knapsack_upper, profile
    rng = random.Random(20270925)
    cases = exact = strict = 0
    for _ in range(500):
        K, T = rng.randint(2, 6), rng.randint(1, 5)
        grid = rng.choice([4, 10, 20])
        P = np.asarray([[rng.randrange(0, grid + 1) for _ in range(T)] for _ in range(K)],
                       dtype=object)
        if centred_ss(P) <= 0:
            continue
        prof = profile(P)
        rows, multiplier = options(P)
        full, restricted = [], []
        for t, row in enumerate(rows):
            g, L = prof['margins'][t], prof['ranges'][t]
            charge = bottom_charge(g, L, K)
            costs = [(loss, Fraction(cost, multiplier)) for loss, cost, _ in row]
            full.append(costs)
            restricted.append([(loss, c) for loss, c in costs
                               if loss in (0, g) or (loss == L and 2 * c == charge)])
        for eps in ('.02', '.1', '.25', '.5'):
            target = Fraction(eps) * grid * T

            def least(options_):
                reach = {0: Fraction(0)}
                for opts in options_:
                    step = {}
                    for r, c in reach.items():
                        for loss, cost in opts:
                            if r + loss not in step or c + cost < step[r + loss]:
                                step[r + loss] = c + cost
                    reach = step
                over = [c for r, c in reach.items() if r > target]
                return min(over) if over else None

            d, d_restricted = least(full), least(restricted)
            two_up, _, _ = knapsack_upper(prof['margins'], prof['ranges'], K, target)
            assert (d is None) == (two_up is None) == (sum(prof['ranges']) <= target)
            if d is None:
                continue
            cases += 1
            upper = Fraction(two_up, 2)
            assert d <= upper, (P.tolist(), eps)
            assert (d == upper) == (d_restricted == d), (P.tolist(), eps)
            if K <= 3:
                assert d == upper, (P.tolist(), eps)
            exact += d == upper
            strict += d < upper
    assert cases > 800 and exact > 300 and strict > 100, (cases, exact, strict)


def test_the_necessary_endpoint_is_loose_without_bound_from_four_policies():
    """n tasks with column (1, 1, 1 - 1/n, 0) at a budget of 1 - 1/(2n): `knapsack_upper` pays one
    bottom demotion, 3/4, and the cheapest costly choice takes the third policy everywhere,
    2/(3n), so the ratio is 9n/8."""
    from evalceil.frontier import critical_correlation, options
    from evalceil.margins import centred_ss, knapsack_upper, profile
    for n in (2, 4, 8, 16):
        P = np.asarray([[n] * n, [n] * n, [n - 1] * n, [0] * n], dtype=object)
        target = Fraction(2 * n - 1, 2)
        S = centred_ss(P)
        rows, multiplier = options(P)
        safe, r2 = critical_correlation(rows, S, multiplier, n * n,
                                        Fraction(2 * n - 1, 2 * n * n))
        assert not safe
        d = S * (1 - r2)
        prof = profile(P)
        upper = Fraction(knapsack_upper(prof['margins'], prof['ranges'], 4, target)[0], 2)
        assert upper == Fraction(3 * n * n, 4) and d == Fraction(2 * n, 3), (n, upper, d)
        assert upper / d == Fraction(9 * n, 8)


def test_the_depth_ladder_reads_the_range_and_closes_at_the_whole_column():
    """The depth programs: `knapsack_upper` and the bracket at two per task, the exact bar from
    K - 1 per task, where the head and the range are the whole column, and a necessary
    endpoint that exists wherever a choice is costly and never rises with the depth."""
    from evalceil.frontier import critical_correlation, options
    from evalceil.margins import (bracket, centred_ss, depth_necessary, depth_profile,
                                  depth_sufficient, knapsack_upper, profile)
    rng = random.Random(20270926)
    boards = 0
    while boards < 60:
        K, T = rng.randint(2, 6), rng.randint(2, 5)
        P = np.asarray([[rng.randrange(0, 13) for _ in range(T)] for _ in range(K)],
                       dtype=object)
        S = centred_ss(P)
        if S <= 0:
            continue
        target = Fraction(rng.choice(['.05', '.2', '.5'])) * 12 * T
        prof = profile(P)
        if sum(prof['ranges']) <= target:
            assert depth_necessary(depth_profile(P, 2), target) is None
            continue
        boards += 1
        rows, multiplier = options(P)
        safe, r2 = critical_correlation(rows, S, multiplier, 12 * T, target / (12 * T))
        d = S * (1 - r2)
        necessary = [depth_necessary(depth_profile(P, j), target) for j in range(2, K + 1)]
        sufficient = [depth_sufficient(depth_profile(P, j), target) for j in range(2, K + 1)]
        assert necessary[0] == Fraction(knapsack_upper(prof['margins'], prof['ranges'], K,
                                                       target)[0], 2)
        assert all(b <= a for a, b in zip(necessary, necessary[1:])), necessary
        assert all(a <= d <= b for a, b in zip(sufficient, necessary))
        for j in range(max(2, K - 1), K + 1):
            assert necessary[j - 2] == sufficient[j - 2] == d, (P.tolist(), j)
        rates = np.asarray([[Fraction(int(x), 12) for x in row] for row in P], dtype=object)
        band = bracket(rates, str(target / (12 * T)), discrete=True)
        unit = Fraction(144, band['scale'] ** 2)
        assert Fraction(band['d_sufficient']) * unit == sufficient[0]
        assert Fraction(band['d_upper']) * unit == necessary[0]


def test_every_recommended_summary_converts_from_one_import():
    """The items of the validation card each convert behind `import evalceil`.

    The trial count is one of them, and Lemma 3 is its converter: a depth licenses a
    box, the box forces a loss, and no choice is certifiable once that loss passes the
    tolerance.  The simulations that publish the radii and the hinges call these functions,
    so the values they publish are the ones the functions return here.
    """
    import json
    import evalceil
    from evalceil import anchor_hinge, anchor_radius, hinge_at_radius
    assert set(evalceil.__all__) >= {'anchor_hinge', 'anchor_radius', 'hinge_at_radius',
                                     'mmrv_certificate', 'agreement_certificate',
                                     'aggregate_bar', 'aggregate_bar_from_means',
                                     'shortlist_bar', 'bracket', 'bracket_from_profile',
                                     'capped_exchange', 'accuracy_needed'}
    sys.path.insert(0, os.path.join(ROOT, "sims"))
    from anchor_capacity import box
    from anchor_depth import clopper_pearson_box
    from evalceil.margins import integer_table
    radii = json.load(open(os.path.join(ROOT, "data", "anchor_capacity.json")))["rows"]
    tolerance = Fraction(1, 20)
    distinct = {}
    for name, source, real, _score in CORPUS:
        distinct.setdefault((source, real), name)
    checked = 0
    for (source, real), name in distinct.items():
        frame = pd.read_csv(os.path.join(ROOT, "data", source), dtype=str)
        cells = _grid(frame, real).to_numpy()
        P, scale = integer_table(cells)
        rational = np.asarray([Fraction(str(v)) for v in cells.ravel()],
                              dtype=object).reshape(cells.shape)
        assert anchor_hinge(*box(rational, tolerance)) == hinge_at_radius(P, scale, tolerance)
        radius = anchor_radius(P, scale, tolerance)
        assert str(radius) == radii[name]["radius"]["exact_radius"], name
        assert hinge_at_radius(P, scale, radius) <= tolerance
        checked += 1
    assert checked == len(CORPUS) - 1, checked
    boards = json.load(open(os.path.join(ROOT, "data", "anchor_depth.json")))["rows"]
    frame = pd.read_csv(os.path.join(ROOT, "data", "simpler_widowx.csv"))
    floats = _grid(frame, "real").to_numpy(float)
    for level in (.68, .95):
        corners = clopper_pearson_box(floats, 24, level)
        assert (round(float(anchor_hinge(*corners)), 6)
                == boards["SIMPLER_WidowX"]["sampling_box"][f"{level:.2f}"]["hinge"])


def test_the_printed_numbers_alone_convert():
    """A reader holding the margins, ranges, policy means, K, T and S, and not the board,
    gets exactly the bracket and the aggregate bar the board's holder gets."""
    from evalceil import (aggregate_bar, aggregate_bar_from_means, bracket,
                          bracket_from_profile, integer_table, profile)
    from evalceil.margins import centred_ss
    for name, p, _ in corpus():
        P, scale = integer_table(p)
        K, T = P.shape
        prof = profile(P)
        S = centred_ss(P) / scale ** 2
        band = bracket(p, EPS, discrete=True)
        read = bracket_from_profile([Fraction(g, scale) for g in prof['margins']],
                                    [Fraction(x, scale) for x in prof['ranges']], K, S, EPS)
        assert read['r_lower_sq'] == Fraction(band['r_lower_sq_exact']), name
        assert read['r_sufficient_sq'] == Fraction(band['r_sufficient_sq_exact']), name
        assert read['pinned'] == band['bracket_pinned'], name
        fast = bracket_from_profile([Fraction(g, scale) for g in prof['margins']],
                                    [Fraction(x, scale) for x in prof['ranges']], K, S, EPS,
                                    discrete=False)
        assert fast['r_sufficient_sq'] == Fraction(bracket(p, EPS)['r_sufficient_sq_exact']), name
        means = [Fraction(sum(int(P[i, t]) for t in range(T)), T * scale) for i in range(K)]
        assert aggregate_bar_from_means(means, T, S, EPS) == aggregate_bar(P, scale, EPS), name
    assert aggregate_bar_from_means(['.30', '.35'], 4, '1', EPS) is None


def test_the_necessary_endpoint_is_attained_within_the_profile():
    """Raising every middle entry to its runner-up keeps the margins, the ranges and K, and
    the raised board's exact cone distance is `knapsack_upper`'s value, so no upper bound read off
    those numbers is smaller."""
    from evalceil.frontier import critical_correlation, options
    from evalceil.margins import centred_ss, integer_table, knapsack_upper, profile
    rng = random.Random(20260925)
    boards = [integer_table(p) for _, p, _ in corpus()]
    for _ in range(40):
        T = rng.randint(2, 5)
        boards.append((np.asarray([[rng.randrange(0, 11) for _ in range(T)]
                                   for _ in range(4)], dtype=object), 10))
    checked = 0
    for P, scale in boards:
        K, T = P.shape
        Q = P.copy()
        for t in range(T):
            order = sorted(range(K), key=lambda i: (-int(P[i, t]), i))
            for i in order[1:-1]:
                Q[i, t] = P[order[1], t]
        prof, raised = profile(P), profile(Q)
        assert (prof['margins'], prof['ranges']) == (raised['margins'], raised['ranges'])
        target = Fraction(EPS) * scale * T
        two_up, _, _ = knapsack_upper(prof['margins'], prof['ranges'], K, target)
        if two_up is None or centred_ss(Q) == 0:
            continue
        rows, multiplier = options(Q)
        safe, r2 = critical_correlation(rows, centred_ss(Q), multiplier, scale * T, EPS)
        assert not safe
        assert centred_ss(Q) * (1 - Fraction(r2)) == Fraction(two_up, 2), P
        checked += 1
    assert checked >= 30, checked


==> anc/code/tests/test_extensions.py <==
"""Tests for Thms. 1, 5, 6, 8 and 9, Lemma 2 and Cor. 3, the reported statistics and the robustness checks.

Each test checks a statement against an independent computation: the board-free bound of
Thm. 5 against the exact exchange rate of random boards, the two-point law behind the
vacuity threshold against its closed form, Lemma 2 on random maximal-loss columns, the rank
bounds of Thm. 6 on random tie-free tables, Cor. 3's witnesses against the definition of
the statistic, and the worked example of Fig. 1 against the artifact.
"""
import json
import math
import os
import random
import sys
from fractions import Fraction as F

import numpy as np

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
sys.path.insert(0, ROOT)
sys.path.insert(0, os.path.join(ROOT, 'sims'))

from evalceil.margins import realised
import extensions as ext


def pooled_cost(v, i):
    """Cone cost of choosing entry i: pool it with the entries above the running mean."""
    others = sorted((v[j] for j in range(len(v)) if j != i), reverse=True)
    pool = [v[i]]
    for o in others:
        if o * len(pool) > sum(pool):
            pool.append(o)
        else:
            break
    m = sum(pool) / len(pool)
    return sum((a - m) ** 2 for a in pool)


def test_exchange_rate_below_closed_bound():
    rng = random.Random(7)
    for _ in range(60):
        K, T = rng.randint(2, 4), rng.randint(1, 4)
        P = np.array([[rng.randint(0, 10) for _ in range(T)] for _ in range(K)], dtype=object)
        if len({int(x) for x in P.flatten()}) < 2:
            continue
        for r in (F(3, 5), F(9, 10), F(49, 50)):
            e = ext.exchange_exact(P, 10, r * r)
            assert float(e) <= ext.b_k(K, float(1 - r * r)) + 1e-12


def test_closed_bound_below_first_order_value():
    for K in range(2, 11):
        for rho in (1e-4, .01, .1, .3, .49):
            sigma = math.sqrt(K * rho / 2)
            if sigma < 1:
                assert ext.b_k(K, rho) < sigma


def test_vacuity_threshold_two_point_law():
    for K in range(3, 11):
        best = math.inf
        for k in range(1, 4000):
            w = k / 4000
            ed = w * 1 / 2 + (1 - w) * (K - 1) / K
            mean = (w * 1 + (1 - w) * (K - 1)) / K
            var = w * ((1 - mean) ** 2 + (K - 1) * mean ** 2) + \
                (1 - w) * ((K - 1) * (1 - mean) ** 2 + mean ** 2)
            best = min(best, ed / var)
        assert abs(best - ext.rho_vac(K)) < 1e-5
        assert ext.rho_vac(K) > 2 / K


def test_lemma_maximal_loss_columns():
    rng = random.Random(11)
    for K in range(3, 9):
        p, q = math.sqrt(K - 1), math.sqrt(2 * K - 1)
        m, rho = p / (p + q), ext.rho_vac(K)
        for _ in range(3000):
            v = [1.0, 0.0] + [rng.choice([0.0, 1.0, m, .5, rng.random()]) for _ in range(K - 2)]
            assert pooled_cost(v, 1) - rho * sum((a - m) ** 2 for a in v) >= -1e-12


def test_rank_bounds():
    assert ext.rank_check(draws=3000, seed=5)['violations'] == 0


def test_mmrv_witnesses_attain_the_factors():
    for w in ext.mmrv_exact():
        assert w['any_regret'] == w['any_bound'] == '1'
        assert w['strict_regret'] == w['strict_bound'] == '1'


def test_worked_example_matches_artifact():
    data = json.load(open(os.path.join(ROOT, 'data', 'extensions.json')))
    e = ext.example()
    for key in ('exchange_rate', 'best_fixed', 'realised', 'mmrv', 'mmrv_certificate'):
        assert e[key] == data['example'][key]
    assert F(e['realised']) == F(e['mmrv_certificate']) < F(e['best_fixed']) < F(e['exchange_rate'])


def test_figure_one_worst_table_attains_the_certificate():
    """The table Fig. 1(c) prints, recomputed from its own cells: it correlates with the board
    at least as well as the evaluator shown, picks a unique policy in every task, and loses
    exactly the exchange rate."""
    from evalceil.frontier import correlation_squared
    data = json.load(open(os.path.join(ROOT, 'data', 'extensions.json')))['example']
    P = np.array(data['board'], dtype=object)
    Y = np.array(data['scores'], dtype=object)
    Z = np.array(data['worst']['scores_hundredths'], dtype=object)
    assert correlation_squared(Z, P) >= correlation_squared(Y, P)
    for t in range(P.shape[1]):
        col = list(Z[:, t])
        assert col.count(max(col)) == 1
    assert realised(P, data['scale'], Z) == F(data['exchange_rate']) == F(data['worst']['regret'])


def test_shortlist_realised_regret_is_bounded_by_its_certificate():
    """The top-2 screen of Table 4: on every pair the evaluator's realised shortfall at
    k = 2 lies at or below the screen's certificate, and at most the deployment one."""
    rows = json.load(open(os.path.join(ROOT, 'data', 'margin_audit.json')))['rows']
    for k, r in rows.items():
        s = r['shortlist']['2']
        assert F(s['realised_exact']) <= F(s['exchange_exact']), k
        assert F(s['realised_exact']) <= F(r['aggregate_realised_exact']), k


def test_new_task_certificate_is_monotone_and_valid_at_zero():
    for b in (0.0, .05, .2):
        assert ext.deployment(b, 10) >= ext.deployment(b, 1000) >= b


def test_comparison_of_certificates_is_not_a_theorem():
    w = ext.not_a_theorem()
    assert F(w['mmrv_certificate']) > F(w['exchange_rate']) and F(w['realised']) == 0


def test_boardfree_bar_brackets_every_corpus_bar():
    out = ext.boardfree_bar()
    for row in out['rows']:
        assert row['necessary_r'] <= row['sufficient_r'] + 1e-15
        K = row['policies']
        assert abs(ext.b_k(K, 1 - row['sufficient_r'] ** 2) - .05) < 1e-9


def test_census_prices_follow_theorem_3():
    import census
    for K in (3, 4, 5, 6, 8):
        r_vac = math.sqrt(1 - ext.rho_vac(K))
        below = census.price(K, r_vac - 1e-6, .1)
        assert below['vacuous'] and below['correlation_upper'] == 1.0
        above = census.price(K, .99, .01)
        assert not above['vacuous'] and above['correlation_upper'] < 1
        assert above['mmrv_any'] == min(1.0, K * .01)
        if K >= 4:
            assert above['correlation_lower'] <= above['correlation_upper']
    data = json.load(open(os.path.join(ROOT, 'data', 'census.json')))
    s = data['summary']
    assert s['boards'] == len(data['rows']) == 52 and s['correlation_certifies_five'] == 0
    for row in data['rows'].values():
        if row['mmrv_value'] is not None:
            assert row['printed_mmrv_any'] >= row['mmrv_any'] - 1e-12
        if row.get('correlation_lower') is not None:
            assert row['printed_lower'] <= row['correlation_lower'] + 1e-12


def test_census_reproduces_simfoundry_and_its_certificates_hold():
    import census
    out = census.simfoundry()
    assert out['pearson_reproduced'] == out['mmrv_reproduced'] == out['printed'] == 14
    for b in out['boards'].values():
        assert b['realised'] <= b['mmrv_certificate'] + 1e-12
        assert b['realised'] <= b['exchange_rate'] + 1e-12
        assert b['exchange_rate'] <= b['worst_choice'] + 1e-12
        assert b['best_fixed'] == 0


def test_robustness_checks_hold():
    data = json.load(open(os.path.join(ROOT, 'data', 'robustness.json')))
    for row in data['perfect'].values():
        assert row['mmrv_certifies'] > row['correlation_clears']
    assert data['within_corpus']['mmrv_tighter'] == data['within_corpus']['pairs'] == 11
    assert data['within_synthetic']['boards'] == 12000
    for row in data['single_task']['rows'].values():
        assert row['exhibited'] <= row['over_every_board_upper'] + 1e-9
    assert data['new_policy']['policies_for_95'] == 19


def test_new_policy_witness_forces_the_mean_best_outcome():
    """Thm. 9's witness: a row scored first everywhere and failing everywhere costs M(p)."""
    rng = random.Random(17)
    for _ in range(200):
        K, T = rng.randint(2, 6), rng.randint(1, 8)
        P = [[rng.random() for _ in range(T)] for _ in range(K)]
        Y = [[rng.gauss(0, 1) for _ in range(T)] for _ in range(K)]
        top = max(max(r) for r in Y) + 1
        P2, Y2 = P + [[0.0] * T], Y + [[top] * T]
        regret = sum(max(P2[i][t] for i in range(K + 1))
                     - P2[max(range(K + 1), key=lambda i: Y2[i][t])][t] for t in range(T)) / T
        assert abs(regret - sum(max(P[i][t] for i in range(K)) for t in range(T)) / T) < 1e-12


def test_card_matches_the_artifact_functions():
    from evalceil import card
    for K in (3, 4, 5, 6, 8, 10):
        assert abs(card.r_vac(K) - math.sqrt(1 - ext.rho_vac(K))) < 1e-12
        for rho in (1e-4, .01, .1, .3, .49, .7):
            assert abs(card.upper(K, rho) - ext.b_k(K, rho)) < 1e-12
            if K >= 4:
                assert abs(card.lower(K, rho) - ext.l_k(K, rho)) < 1e-12
    b = card.bars(5, .05, unique=True)
    out = ext.boardfree_bar()
    row = [r for r in out['rows'] if r['policies'] == 5][0]
    assert abs(b['correlation_sufficient'] - row['sufficient_r']) < 1e-9
    assert abs(b['correlation_necessary'] - row['necessary_r']) < 1e-9
    assert abs(b['mmrv_at_most'] - .02) < 1e-12 and card.policies_for(.05) == 19







def test_card_shortlist_test_and_within_task_notice():
    from evalceil import card
    assert [card.trials_per_policy(2, e) for e in (.05, .10, .15)] == [1199, 300, 134]
    assert card.trials_per_policy(5, .05) == 1753 and card.trials_per_policy(1, .05) == 0
    g = card.guarantee(5, r=.95, v=.03)
    assert g['correlation']['at_most'] == card.correlation_price(.95, 5)[1]
    assert g['mmrv'] == card.mmrv_price(.03, 5)
    w = card.guarantee(6, r=.942, within=True)['correlation']
    assert w['some_board_reaches'] <= w['at_most'] and abs(w['at_most'] - .581) < 1e-3


def test_three_policy_lower_end_above_a_quarter():
    """For K = 3 and 1 - r^2 > 1/4 the lower end is B_3(1/4) = 1/2: the column (1, 1/2, 0) with
    its middle entry chosen has cone cost 1/8 = S/4, so every correlation with 1 - r^2 >= 1/4
    allows a regret of 1/2 on it, and the worst case only grows with 1 - r^2."""
    from evalceil import card
    import census
    from evalceil.margins import integer_table
    assert ext.b_k(3, .25) == .5 == card.upper(3, .25)
    P, scale = integer_table([[1], [F(1, 2)], [0]])
    for r in (.86, .8, .7, .6, .52):
        rho = 1 - r * r
        assert rho > .25
        lo, up = card.correlation_price(r, 3)
        assert lo == .5 <= up
        assert census.price(3, r, None)['correlation_lower'] == .5
        assert ext.exchange_at(P, scale, r) >= F(1, 2)


==> anc/code/tests/test_more_audits.py <==
"""The DataDecide and PPE audits: registered criteria, summaries that are their rows, and every
per-task guarantee recomputed by a dynamic program written independently of evalceil."""
import json
import os
import sys
from fractions import Fraction as F
from pathlib import Path

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
sys.path.insert(0, ROOT)
sys.path.insert(0, os.path.join(ROOT, 'sims'))


def _cone(v, i):
    others = sorted((v[j] for j in range(len(v)) if j != i), reverse=True)
    best = None
    for m in range(len(others) + 1):
        c = max(v[i], (v[i] + sum(others[:m])) / (m + 1))
        f = (c - v[i]) ** 2 + sum((x - c) ** 2 for x in others if x > c)
        best = f if best is None or f < best else best
    return best


def _charge(v, i, strict):
    gaps = [x - v[i] for x in v if x > v[i]]
    return (sum(gaps) + (max(gaps) if strict else 0)) if gaps else F(0)


def _frontier(cols, cost):
    """Least total cost of each attainable total loss, over every choice of one row per column."""
    states = {F(0): F(0)}
    for t, v in enumerate(cols):
        top = max(v)
        nxt = {}
        for L, c in states.items():
            for i in range(len(v)):
                key, val = L + top - v[i], c + cost[t][i]
                if key not in nxt or val < nxt[key]:
                    nxt[key] = val
        states = nxt
    return states


def _check(P, rows, scores, strict_of):
    K, T = len(P), len(P[0])
    cols = [[P[i][t] for i in range(K)] for t in range(T)]
    flat = [x for c in cols for x in c]
    S = sum((x - sum(flat) / len(flat)) ** 2 for x in flat)
    cone = _frontier(cols, [[_cone(c, i) for i in range(K)] for c in cols])
    above = _frontier(cols, [[F(sum(x > c[i] for x in c)) for i in range(K)] for c in cols])
    untied = sum(c[j] != c[k] for c in cols for j in range(K) for k in range(j + 1, K))
    charge = {s: _frontier(cols, [[_charge(c, i, s) for i in range(K)] for c in cols])
              for s in (False, True)}
    for name, Y in scores.items():
        e = rows[name]
        y = [F(x) for row in Y for x in row]
        p = [F(x) for row in P for x in row]
        my, mp = sum(y) / len(y), sum(p) / len(p)
        cov = sum((a - my) * (b - mp) for a, b in zip(y, p))
        if cov > 0:
            r2 = cov * cov / (sum((a - my) ** 2 for a in y) * sum((b - mp) ** 2 for b in p))
            g = max(L for L, c in cone.items() if c <= S * (1 - r2))
        else:
            g = max(cone)
        assert float(g / T) == e['g_corr'], name
        good = sum(1 for c, yc in zip(cols, zip(*Y)) for j in range(K) for k in range(j + 1, K)
                   if c[j] != c[k] and yc[j] != yc[k] and (yc[j] > yc[k]) == (c[j] > c[k]))
        g = max(L for L, c in above.items() if c <= (1 - F(good, untied)) * untied)
        assert float(g / T) == e['g_pairacc'], name
        v = sum(max([abs(c[i] - c[j]) for j in range(K)
                     if j != i and (yc[i] > yc[j]) != (c[i] > c[j])], default=F(0))
                for c, yc in zip(cols, zip(*Y)) for i in range(K)) / (K * T)
        g = max(L for L, c in charge[strict_of(e)].items() if c <= v * K * T)
        assert float(g / T) == e['g_mmrv'], name


def test_datadecide_recomputed():
    import datadecide_audit as A
    A.D = Path(ROOT) / 'data'
    record = json.load(open(os.path.join(ROOT, 'data', 'datadecide_audit.json')))
    corpora, _, P, Y, _ = A.load()
    P = [[F(x) for x in row] for row in P]
    scores = {s: [[F(x) for x in row] for row in Y[s]] for s in A.SIZES}
    _check(P, record['rows'], scores, lambda e: e['unique'])
    s = record['summary']
    assert s['mmrv_tighter'] == sum(e['g_mmrv'] < e['g_corr'] for e in record['rows'].values())
    assert s['vacuous'] == sum(e['vacuous'] for e in record['rows'].values())


def test_ppe_recomputed():
    import ppe_audit as A
    A.D = Path(ROOT) / 'data'
    record = json.load(open(os.path.join(ROOT, 'data', 'ppe_audit.json')))
    names, tables, dropped, errors = A.load()
    assert sum(dropped.values()) == record['summary']['dropped_items']
    for b in ('mbpp_plus',):
        P, Y = tables[b]
        P = [[F(x) for x in row] for row in P]
        scores = {m: [[F(x) for x in row] for row in Y[m]] for m in names}
        _check(P, record['tables'][b]['evaluators'], scores, lambda e: e['unique'])


def test_nas_float_solvers_match_the_exact_ones():
    """The double-precision routines of sims/nas_audit.py against evalceil's exact solvers on
    small random tables with ties: cone costs, MMRV entries, concordant pairs and the three
    per-task guarantees."""
    import random
    import numpy as np
    import nas_audit as N
    from evalceil.table import Table
    sys.path.insert(0, os.path.join(ROOT, 'extensions', 'separable'))
    import guarantee as G
    rng = random.Random(5)
    for _ in range(150):
        K, T = rng.randint(2, 7), rng.randint(1, 3)
        Pi = np.array([[rng.randint(0, 12) * 500 for _ in range(T)] for _ in range(K)],
                      dtype=np.int64)
        Y = np.array([[float(rng.randint(0, 4)) for _ in range(T)] for _ in range(K)])
        Pf = Pi.astype(float) / N.GRID
        Pfr = [[F(int(x), N.GRID) for x in row] for row in Pi]
        for t in range(T):
            col = [Pfr[i][t] for i in range(K)]
            got = N.cone_costs(Pf[:, t])
            for i in range(K):
                assert abs(got[i] - float(G.star_cost(col, i))) < 1e-12
            m = N.mmrv_column(Y[:, t], Pf[:, t])
            for i in range(K):
                want = max([abs(col[i] - col[j]) for j in range(K) if j != i
                            and (Y[i, t] > Y[j, t]) != (col[i] > col[j])], default=F(0))
                assert abs(m[i] - float(want)) < 1e-12
            conc = sum(1 for i in range(K) for j in range(i + 1, K)
                       if col[i] != col[j] and Y[i, t] != Y[j, t]
                       and (Y[i, t] > Y[j, t]) == (col[i] > col[j]))
            assert N.concordant(Y[:, t], Pf[:, t]) == conc
        tab = Table(Pfr)
        g = tab.evaluate([[F(str(x)) for x in row] for row in Y])
        S = float(sum((x - sum(sum(r) for r in Pfr) / (K * T)) ** 2 for r in Pfr for x in r))
        r2 = g['r2']
        if r2 is not None and g['r'] > 0:
            front = N.frontier(Pi, [N.cone_costs(Pf[:, t]) for t in range(T)])
            got, flagged = N.guarantee(front, S * (1 - float(r2)), T)
            if not flagged:
                assert abs(got - float(g['per_task']['r'])) < 1e-12
        if g['pairacc'] is not None:
            untied = sum(int(Pi[i, t] != Pi[j, t]) for t in range(T) for i in range(K)
                         for j in range(i + 1, K))
            front = N.frontier(Pi, [N.counts_above(Pf[:, t]) for t in range(T)])
            got, flagged = N.guarantee(front, float(1 - g['pairacc']) * untied, T)
            if not flagged:
                assert abs(got - float(g['per_task']['pairacc'])) < 1e-12
        front = N.frontier(Pi, [N.mmrv_charges(Pf[:, t], g['unique_top']) for t in range(T)])
        got, flagged = N.guarantee(front, float(g['mmrv']) * K * T, T)
        if not flagged:
            assert abs(got - float(g['per_task']['mmrv'])) < 1e-12


def test_nas_summarised():
    """The NAS summary is the aggregate of its own rows (vacuity, MMRV tightness, margin flags)."""
    import nas_audit as N
    record = json.load(open(os.path.join(ROOT, 'data', 'nas_audit.json')))
    rows, s = record['rows'], record['summary']
    assert len(rows) == s['proxies'] == 13
    assert s['mmrv_tighter'] == sum(e['g_mmrv'] < e['g_corr'] for e in rows.values())
    assert s['flagged'] == sum(e['corr_flagged'] or e['ship_corr_flagged'] for e in rows.values())
    assert s['max_r'] == max(e['r'] for e in rows.values() if e['r'] is not None)
    assert s['max_r'] < s['r_vac']
    assert s['g_mmrv_min'] == min(e['g_mmrv'] for e in rows.values())
    assert s['g_mmrv_max'] == max(e['g_mmrv'] for e in rows.values())
    assert all(e['g_corr'] == s['worst_possible'] for e in rows.values())


==> anc/code/tests/test_noise_scale.py <==
"""Tests for Theorem 2: guarantees on the scale of the evaluator's errors.

Each part is checked against an independent computation on random outcome tables: the identity
of part (i) against the correlation computed directly, the bound of part (ii) and its zero-regret
event by simulation, and the bound of part (iii) on tables with uniform outcomes (density 1).
"""
import math
import os
import sys

import numpy as np

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
sys.path.insert(0, ROOT)
sys.path.insert(0, os.path.join(ROOT, 'sims'))

import noise_scale as ns


def test_identity_part_i():
    rng = np.random.default_rng(1)
    for _ in range(200):
        K, T = rng.integers(2, 7), rng.integers(1, 9)
        if K * T < 3:
            continue
        p = rng.uniform(0, 1, (K, T))
        sigma = rng.uniform(.001, .5)
        Z = rng.standard_normal((K, T))
        y = p + sigma * Z
        r = np.corrcoef(p.ravel(), y.ravel())[0, 1]
        Pi = ns.residual_projection(p)
        lhs = 1 - r * r
        rhs = sigma ** 2 * np.sum((Z.ravel() @ Pi) ** 2) / np.sum((y - y.mean()) ** 2)
        assert abs(lhs - rhs) < 1e-10


def test_part_ii_bound_and_zero_regret():
    rng = np.random.default_rng(2)
    p = np.array([[.9, .2, .5], [.6, .5, .1], [.3, .8, .7]])
    gamma, N = ns.smallest_gap(p)
    for sigma in (.05, .08, .12):
        Y = p[None] + sigma * rng.standard_normal((20000, 3, 3))
        v = ns.mmrv_batch(Y, p)
        bound = N / 2 * math.exp(-gamma ** 2 / (4 * sigma ** 2))
        assert np.mean(v > 0) <= bound + 4 * math.sqrt(bound / 20000) + 1e-12
        picks = Y.argmax(axis=1)
        regret = (p.max(axis=0)[None] - np.take_along_axis(p[None].repeat(len(Y), 0), picks[:, None], 1)[:, 0]).mean(1)
        assert np.all(regret[v == 0] == 0)
        assert regret.mean() <= 2 * N * sigma ** 2 / (math.e * gamma ** 2)


def test_part_iii_uniform_outcomes():
    rng = np.random.default_rng(3)
    K, T, draws = 4, 5, 20000
    for sigma in (.01, .03, .1):
        P = rng.uniform(0, 1, (draws, K, T))
        Y = P + sigma * rng.standard_normal((draws, K, T))
        vals = np.array([ns.mmrv_batch(Y[d:d + 1], P[d])[0] for d in range(draws)])
        se = vals.std() / math.sqrt(draws)
        assert vals.mean() <= (K - 1) * sigma ** 2 + 4 * se


==> anc/code/tests/test_supplement.py <==
"""Tests for the top-k screening protocol: Lemma 4, the task-count and new-policy bounds of
sims/design.py, and the trial counts of the screen's hardware test (sims/design.py, sims/savings.py)."""
import itertools
import math
import sys
from fractions import Fraction as F
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(HERE))
sys.path.insert(0, str(HERE / 'sims'))

import design


def test_trial_counts_match_their_formulas():
    assert design.resolve(2, .05) == math.ceil(math.log(1 / .05) / .05 ** 2) == 1199
    assert design.resolve(3, .05) == 1476 and design.resolve(5, .05) == 1753
    assert design.resolve(2, .10) == 300 and design.resolve(2, .15) == 134
    assert design.tasks(3, .05) == 2952
    assert design.slot(19, .05) is None
    assert design.slot(21, .05) == 3356


def test_least_budget_is_the_minimum_over_policy_counts():
    for claim, f in (('published', design.resolve), ('new_tasks', design.tasks),
                     ('new_policy', design.slot)):
        N, (K, v, n) = design.least_budget(claim, .05)
        brute = min(k * f(k, .05) for k in range(3, design.K_MAX + 1) if f(k, .05) is not None)
        assert N == brute == K * v and n == 1


def test_the_grid_agrees_with_the_least_budgets():
    for claim in ('published', 'new_tasks', 'new_policy'):
        least = design.least_budget(claim, .05)[0]
        for N in (least - 1, least, least + 1):
            tol = design.certified(claim, N)
            assert (tol is not None and tol <= .05) == (N >= least)














==> anc/code/tests/test_within.py <==
"""Checks of evalceil/within.py, the guarantee of an average of within-task correlations
(Prop. 6, App. B.3)."""
import math
import random

import numpy as np
from scipy.optimize import minimize

from evalceil import within as W


def _ratio_free(free, K, l):
    v = [1.0, 1.0 - l] + [min(1.0, max(0.0, x)) for x in free]
    return W.cone_cost(v, 1) / W.ss(v)


def test_four_level_reduction_is_not_beaten_by_unrestricted_search():
    rng = np.random.default_rng(1)
    for K in (3, 4, 5):
        for l in (.05, .2, .5, .9):
            reduced = W.phi(K, l)
            best = math.inf
            for _ in range(20):
                r = minimize(_ratio_free, rng.random(K - 2), args=(K, l), method='Nelder-Mead',
                             options=dict(xatol=1e-10, fatol=1e-14, maxiter=6000))
                best = min(best, r.fun)
            assert reduced <= best + 1e-6, (K, l, reduced, best)


def test_phi_is_nondecreasing_in_the_loss():
    for K in (3, 4, 6):
        vals = [W.phi(K, l) for l in np.linspace(.01, 1, 60)]
        assert all(b >= a - 1e-9 for a, b in zip(vals, vals[1:])), K


def test_closed_upper_form_is_never_exceeded_by_a_column():
    rnd = random.Random(2)
    for _ in range(4000):
        K = rnd.randint(3, 8)
        v = [rnd.choice([0.0, 1.0, rnd.random()]) for _ in range(K)]
        i = rnd.randrange(K)
        S = W.ss(v)
        if S == 0:
            continue
        l = max(v) - v[i]
        d = W.cone_cost(v, i)
        if d >= S:
            continue
        c = math.sqrt(1 - d / S)
        assert l <= W.g(K, c) + 1e-12


def test_closed_lower_form_is_attained_and_below_the_frontier():
    for K in (3, 4, 6):
        for c in (.5, .8, .95, .99):
            lo = W.low(K, c)
            assert W.phi(K, lo) <= 1 - c * c + 1e-9
            assert lo <= W.g(K, c) + 1e-12


def test_two_policies_and_the_shipping_construction():
    assert all(abs(x - .05) < 1e-12 for x in W.F(2, .9))
    import importlib.util
    import pathlib
    spec = importlib.util.spec_from_file_location(
        'within_sims', pathlib.Path(__file__).resolve().parents[1] / 'sims' / 'within.py')
    mod = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(mod)
    for K, T, d, k in [(3, 3, .2, 1), (5, 6, .05, 3)]:
        s = mod.shipping_example(K, T, d, k)
        assert s['min_c'] > 1 - 1e-12 and s['per_task_regret'] == 0
        assert abs(s['shortlist_regret'] - (T - 1 - d) / T) < 1e-12


==> anc/code/tests/test_wmt_audit.py <==
"""The WMT audit's solvers (evalceil/table.py) against the paper's other implementations, and
the audit's artifact against its own registered criteria and its own table rows."""
import json
import math
import os
import random
import sys
from fractions import Fraction as F

import numpy as np

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
sys.path.insert(0, ROOT)
sys.path.insert(0, os.path.join(ROOT, 'extensions', 'separable'))
sys.path.insert(0, os.path.join(ROOT, 'sims'))

import guarantee as G
from evalceil import table as tb
from evalceil.card import r_vac
from evalceil.margins import exchange_curve, integer_table, mmrv, trivial_threshold

AUDIT = os.path.join(ROOT, 'data', 'wmt_audit.json')


def _random_pair(rng, K, T, levels=6, score_levels=4):
    P = np.array([[F(rng.randint(0, levels), levels) for _ in range(T)] for _ in range(K)],
                 dtype=object)
    Y = np.array([[F(rng.randint(0, score_levels)) for _ in range(T)] for _ in range(K)],
                 dtype=object)
    return P, Y


def _lists(A):
    return [[A[i, t] for t in range(A.shape[1])] for i in range(A.shape[0])]


def test_pairwise_accuracy_cost_is_the_count_above_by_brute_force():
    """Prop. 5's closed form, the number of policies above the option, against enumeration of
    every top block (extensions/separable/guarantee.py)."""
    rng = random.Random(7)
    for _ in range(200):
        K, T = rng.randint(2, 7), rng.randint(1, 3)
        P, _ = _random_pair(rng, K, T)
        Pi, _ = integer_table(P)
        counts = tb.above_counts(Pi)
        for t in range(T):
            col = [P[i, t] for i in range(K)]
            for i in range(K):
                assert G.pair_option_cost(col, i, G.w_kocmi)[0] == counts[t][i]


def test_table_guarantees_match_the_generic_solver():
    """Pairwise accuracy, the MMRV and the pooled correlation: value and exact guarantee, against
    the generic knapsack of Prop. 4, on random tables with ties in both tables."""
    rng = random.Random(11)
    checked = 0
    for _ in range(150):
        K, T = rng.randint(2, 6), rng.randint(1, 4)
        P, Y = _random_pair(rng, K, T)
        Pi, scale = integer_table(P)
        if tb.untied_pairs(Pi) == 0:
            continue
        Pl, Yl = _lists(P), _lists(Y)
        acc = tb.pairacc_value(Y, Pi)
        assert acc == G.STATS['pairacc'].value(Yl, Pl)
        assert tb.pairacc_guarantee(tb.pairacc_frontier(Pi), Pi, scale, acc) == \
            G.guarantee('pairacc', Pl, acc)['value']
        assert mmrv(Pi, Y, scale) == G.mmrv_value(Yl, Pl)
        r2, sign = tb.pearson_squared_signed(Y, P)
        if r2 is not None and sign > 0:
            ours = tb.curve_lookup(exchange_curve(Pi, scale), r2, sign, trivial_threshold(Pi, scale))
            assert ours == G.guarantee('pearson', Pl, r2)['value']
            checked += 1
    assert checked > 50


def test_system_level_shipping_guarantees_by_enumeration():
    """On the column of policy means, the system-level Pearson correlation and pairwise accuracy
    admit deploying policy i exactly when its cone cost, or the count of policies above it, fits
    the budget; the guarantee is the largest admitted shortfall."""
    rng = random.Random(3)
    for _ in range(120):
        K, T = rng.randint(2, 6), rng.randint(1, 3)
        P, Y = _random_pair(rng, K, T)
        g = tb.guarantees(P, Y)
        mu = [sum(P[i, t] for t in range(T)) / T for i in range(K)]
        ym = [sum(Y[i, t] for t in range(T)) / T for i in range(K)]
        top = max(mu)
        r2, sign = tb.pearson_squared_signed(np.array([[x] for x in ym], dtype=object),
                                             np.array([[x] for x in mu], dtype=object))
        S = G.ss(mu)
        if S > 0 and r2 is not None and sign > 0:
            want = max(top - mu[i] for i in range(K) if G.star_cost(mu, i) <= S * (1 - r2))
            assert g['ship']['r_sys'] == want
        acc = g['pairacc_sys']
        if acc is not None:
            untied = sum(mu[j] != mu[k] for j in range(K) for k in range(j + 1, K))
            want = max(top - mu[i] for i in range(K)
                       if sum(mu[j] > mu[i] for j in range(K)) <= (1 - acc) * untied)
            assert g['ship']['pairacc_sys'] == want
        best = max(ym)
        assert g['ship']['realised'] == top - min(mu[i] for i in range(K) if ym[i] == best)




def test_rho1_lies_between_its_two_closed_bounds():
    """Thm. 5(v): (3 + 2 sqrt 2)/(2K) - (2 + 3 sqrt 2)/(2K^2) <= rho_1(K) < (3 + 2 sqrt 2)/(2K),
    and rho_1 = 1 - r_vac^2 decreases with K."""
    c, d = 3 + 2 * math.sqrt(2), 2 + 3 * math.sqrt(2)
    previous = 1.0
    for K in list(range(3, 2000)) + [10 ** 4, 10 ** 5, 10 ** 6]:
        a, b = math.sqrt(2 * K - 1), math.sqrt(K - 1)
        rho1 = (a + b) ** 2 / (2 * K * K)
        assert abs(rho1 - (1 - r_vac(K) ** 2)) < 1e-9
        assert c / (2 * K) - d / (2 * K * K) - 1e-15 <= rho1 < c / (2 * K)
        assert rho1 < previous
        previous = rho1
    assert max(K for K in range(3, 500) if r_vac(K) < .9) == 14
    assert max(K for K in range(3, 500) if r_vac(K) < .95) == 29




def test_the_audit_summary_is_its_rows():
    """Every count of the summary recomputed from the per-table rows it summarises."""
    record = json.load(open(AUDIT))
    s, eps = record['summary'], record['eps']
    pairs = [(t, e) for t in record['tables'] for e in t['metrics'].values()]
    assert s['pairs'] == len(pairs) and s['tables'] == len(record['tables'])
    assert s['h1_free_certified'] == sum(e['free_corr'][1] <= eps for _, e in pairs)
    assert s['h1_vacuous'] == sum(e['vacuous'] for _, e in pairs)
    assert s['h2_mmrv_tighter'] == sum(e['g_mmrv'] < e['g_corr'] for _, e in pairs)
    assert s['h2_pairacc_tighter'] == sum(e['g_pairacc'] < e['g_corr'] for _, e in pairs)
    assert s['h3_corr_certified'] == sum(e['g_corr'] <= eps for _, e in pairs)
    assert s['h3_phi_tables'] == sum(t['phi'] > eps for t in record['tables'])
    assert s['mmrv_certified'] == sum(e['g_mmrv'] <= eps for _, e in pairs)
    assert s['realised_above_fixed'] == sum(e['realised'] > t['best_fixed'] for t, e in pairs)
    for t, e in pairs:
        assert e['realised'] <= e['g_corr'] + 1e-12 and e['realised'] <= e['g_mmrv'] + 1e-12
        assert e['realised'] <= e['g_pairacc'] + 1e-12
        assert e['ship_realised'] <= min(e['ship_corr'], e['ship_rsys'],
                                         e['ship_pairacc_sys']) + 1e-12
        assert e['g_corr'] <= t['worst_possible'] + 1e-12


def test_every_audit_guarantee_by_enumerating_every_choice():
    """An implementation independent of evalceil: on every table of the audit, enumerate every
    choice (one system per domain), price it with its own cone cost, MMRV charge and pairwise
    count, and recover the artifact's three per-task guarantees for all 702 pairs. About a minute
    and a half."""
    import itertools as it
    from math import floor, lcm
    from pathlib import Path
    import wmt_audit as W
    W.D = Path(ROOT) / 'data'

    def cone(v, i):
        others = sorted((v[j] for j in range(len(v)) if j != i), reverse=True)
        best = None
        for m in range(len(others) + 1):
            c = max(v[i], (v[i] + sum(others[:m])) / (m + 1))
            f = (c - v[i]) ** 2 + sum((x - c) ** 2 for x in others if x > c)
            best = f if best is None or f < best else best
        return best

    def charge(v, i, strict):
        gaps = [x - v[i] for x in v if x > v[i]]
        return (sum(gaps) + (max(gaps) if strict else 0)) if gaps else F(0)

    def totals(rows):
        out = rows[0]
        for a in rows[1:]:
            out = (out[..., None] + a).reshape(-1)
        return out

    record = json.load(open(AUDIT))
    rows = {(t['year'], t['lp']): t for t in record['tables']}
    checked = 0
    for tab in W.load():
        P = tab['P']
        K, T = P.shape
        if not tab['metrics']:
            continue
        cols = [[P[i, t] for i in range(K)] for t in range(T)]
        loss = totals([np.array([int((max(c) - c[i]) * 10000) for i in range(K)], dtype=np.int64)
                       for c in cols])
        cost = [[cone(c, i) for i in range(K)] for c in cols]
        L = lcm(*[x.denominator for r in cost for x in r])
        cost = totals([np.array([int(x * L) for x in r], dtype=np.int64) for r in cost])
        above = totals([np.array([sum(x > c[i] for x in c) for i in range(K)], dtype=np.int64)
                        for c in cols])
        flat = [x for c in cols for x in c]
        S = sum((x - sum(flat) / len(flat)) ** 2 for x in flat)
        untied = sum(c[j] != c[k] for c in cols for j, k in it.combinations(range(K), 2))
        row = rows[(tab['year'], tab['lp'])]
        for name, Y in tab['metrics'].items():
            e = row['metrics'][name]
            y = [F(x) for x in Y.ravel()]
            p = [F(x) for x in P.ravel()]
            my, mp = sum(y) / len(y), sum(p) / len(p)
            cov = sum((a - my) * (b - mp) for a, b in zip(y, p))
            if cov > 0:
                r2 = cov * cov / (sum((a - my) ** 2 for a in y) * sum((b - mp) ** 2 for b in p))
                g = loss[cost <= floor(S * (1 - r2) * L)].max()
            else:
                g = loss.max()
            assert float(F(int(g), 10000 * T)) == e['g_corr'], (tab['lp'], name)
            good = sum(1 for t in range(T) for j, k in it.combinations(range(K), 2)
                       if P[j, t] != P[k, t] and Y[j, t] != Y[k, t]
                       and (Y[j, t] > Y[k, t]) == (P[j, t] > P[k, t]))
            g = loss[above <= (1 - F(good, untied)) * untied].max()
            assert float(F(int(g), 10000 * T)) == e['g_pairacc'], (tab['lp'], name)
            v = sum(max([abs(P[i, t] - P[j, t]) for j in range(K)
                         if j != i and (Y[i, t] > Y[j, t]) != (P[i, t] > P[j, t])], default=F(0))
                    for t in range(T) for i in range(K)) / (K * T)
            ch = totals([np.array([int(charge(c, i, e['unique']) * 10000) for i in range(K)],
                                  dtype=np.int64) for c in cols])
            g = loss[ch <= v * K * T * 10000].max()
            assert float(F(int(g), 10000 * T)) == e['g_mmrv'], (tab['lp'], name)
            checked += 1
    assert checked == record['summary']['pairs']

